Kinematics, cluster algebras and Feynman integrals

We identify cluster algebras for planar kinematics of conformal Feynman integrals in four dimensions, as sub-algebras of that for top-dimensional $G(4,n)$ corresponding to $n$-point massless kinematics. We provide evidence that they encode information about singularities of such Feynman integrals, including all-loop ladders with symbol letters given by cluster variables and algebraic generalizations. As a highly-nontrivial example, we apply $D_3$ cluster algebra to a $n=8$ three-loop wheel integral, which contains a new square root. Based on the $D_3$ alphabet and three new algebraic letters essentially dictated by the cluster algebra, we bootstrap its symbol, which is strongly constrained by the cluster adjacency. By sending a point to infinity, our results have implications for non-conformal Feynman integrals, e.g., up to two loops the alphabet of two-mass-easy kinematics is given by limit of this generalized $D_3$ alphabet. We also find that the reduction to three dimensions is achieved by folding and the resulting cluster algebras may encode singularities of amplitudes and Feynman integrals in ABJM theory, at least through $n=7$ and two loops.

==> anc/CA.m <==
(* ::Input:: *)
(*(*definitions for ab[a,cap1[{b,c},{d,e},{f,g}]],ab[x,cap[{a,b},{c,d,e}],y] and zz[a,b,c,d],zzb[a,b,c,d] throughout the file;ab[a,b,c,d] denotes the Plucker coordinates <abcd>*)*)


ztoab[n_]={zz[a_,b_,c_,d_]:>With[{u=(ab@@Mod[{a-1,a,b-1,b},n,1] ab@@Mod[{c-1,c,d-1,d},n,1])/(ab@@Mod[{a-1,a,c-1,c},n,1] ab@@Mod[{b-1,b,d-1,d},n,1]),v=(ab@@Mod[{b-1,b,c-1,c},n,1] ab@@Mod[{d-1,d,a-1,a},n,1])/(ab@@Mod[{a-1,a,c-1,c},n,1] ab@@Mod[{b-1,b,d-1,d},n,1])},(1+u-v+Sqrt[-4 u+(1+u-v)^2])/2],z[a_,b_,c_,d_]:>With[{u=(ab@@Mod[{a-1,a,b-1,b},n,1] ab@@Mod[{c-1,c,d-1,d},n,1])/(ab@@Mod[{a-1,a,c-1,c},n,1] ab@@Mod[{b-1,b,d-1,d},n,1]),v=(ab@@Mod[{b-1,b,c-1,c},n,1] ab@@Mod[{d-1,d,a-1,a},n,1])/(ab@@Mod[{a-1,a,c-1,c},n,1] ab@@Mod[{b-1,b,d-1,d},n,1])},(1+u-v+Sqrt[-4 u+(1+u-v)^2])/2],zzb[a_,b_,c_,d_]:>With[{u=(ab@@Mod[{a-1,a,b-1,b},n,1] ab@@Mod[{c-1,c,d-1,d},n,1])/(ab@@Mod[{a-1,a,c-1,c},n,1] ab@@Mod[{b-1,b,d-1,d},n,1]),v=(ab@@Mod[{b-1,b,c-1,c},n,1] ab@@Mod[{d-1,d,a-1,a},n,1])/(ab@@Mod[{a-1,a,c-1,c},n,1] ab@@Mod[{b-1,b,d-1,d},n,1])},1/2 (1+u-v-Sqrt[-4 u+(1+u-v)^2])],zb[a_,b_,c_,d_]:>With[{u=(ab@@Mod[{a-1,a,b-1,b},n,1] ab@@Mod[{c-1,c,d-1,d},n,1])/(ab@@Mod[{a-1,a,c-1,c},n,1] ab@@Mod[{b-1,b,d-1,d},n,1]),v=(ab@@Mod[{b-1,b,c-1,c},n,1] ab@@Mod[{d-1,d,a-1,a},n,1])/(ab@@Mod[{a-1,a,c-1,c},n,1] ab@@Mod[{b-1,b,d-1,d},n,1])},1/2 (1+u-v-Sqrt[-4 u+(1+u-v)^2])]};
cap1expand={ab[a_,cap1[{b_,c_},{d_,e_},{f_,g_}]]:>ab[a,b,d,e] ab[a,c,f,g]-ab[a,b,f,g] ab[a,c,d,e]};
capexpand={ab[x___,cap[{a_,b_},{c__}],y___]:>ab[b,c] ab[x,a,y]+ab[c,a] ab[x,b,y]};


(* ::Input:: *)
(**)


(* ::Input:: *)
(*(* In the following, we provide details of cluster algebras for various kinematics with n=6,7,8; for each case, we give expressions for initial X coordinates f[i] (also parametrization of Z matrix), and the alphabet; for n=6,7 cases, we also give the C2 and F4 from folding; for infinite cases with n=8, the rational alphabet is obtained from selecting those in the sub-algebra from the 356 letters  *)*)


(* ::Input:: *)
(*(*1. 6pt, (6,6), A_3 *)*)


fdefA3={f[1]->(ab[1,2,3,4] ab[1,2,5,6])/(ab[1,2,3,6] ab[1,2,4,5]),f[2]->(ab[1,2,4,6] ab[1,3,4,5])/(ab[1,2,3,4] ab[1,4,5,6]),f[3]->(ab[1,4,5,6] ab[2,3,4,5])/(ab[1,2,4,5] ab[3,4,5,6])};
MatA3={{1,0,0,0},{(1+f[3])/f[3],1,0,0},{1/f[3],(1+f[1]+f[1] f[2])/(f[1] f[2]),1,0},{0,(1+f[1])/(f[1] f[2]),1+f[1],1},{0,0,f[1],1},{0,0,0,1}};


(* ::Input:: *)
(*(*alphabet for A_3*)*)


alphabetA3={f[1],f[2],f[3],1+f[1],1+f[2],1+f[3],1+f[1]+f[1] f[2],1+f[3]+f[2] f[3],1+f[1]+f[3]+f[1] f[3]+f[1] f[2] f[3]};


(* ::Input:: *)
(*(*folding: f[1]=f[3], alphabet for C_2 *)*)


alphabetC2={f[1],f[2],1+f[1],1+f[2],1+f[1]+f[1] f[2],1+2 f[1]+f[1]^2+f[1]^2 f[2]};


(* ::Input:: *)
(*(*2 (7,7), E_6 *)*)


fdefE6={f[1]->-((ab[1,2,4,7] ab[3,4,5,6])/ab[4,cap1[{1,2},{3,5},{6,7}]]),f[2]->(ab[1,2,3,4] ab[1,2,6,7])/(ab[1,2,3,7] ab[1,2,4,6]),f[3]->-(ab[4,cap1[{1,2},{3,5},{6,7}]]/(ab[1,2,3,4] ab[4,5,6,7])),f[4]->(ab[5,cap1[{1,2},{3,4},{6,7}]] ab[1,2,4,6])/(ab[1,2,4,5] ab[1,2,6,7] ab[3,4,5,6]),f[5]->(ab[1,5,6,7] ab[2,3,4,5])/ab[5,cap1[{1,2},{3,4},{6,7}]],f[6]->-((ab[1,2,6,7] ab[1,3,4,5] ab[4,5,6,7])/(ab[4,cap1[{1,2},{3,5},{6,7}]] ab[1,5,6,7]))};
MatE6={{1,0,0,0},{(1+f[5])/f[5],1,0,0},{(1+f[2]+f[1] f[2]+f[1] f[2] f[4]+f[1] f[2] f[3] f[4])/(f[1] f[2] f[3] f[4] f[5]),(1+f[2]+f[1] f[2]+f[6]+f[2] f[6]+f[1] f[2] f[6]+f[1] f[2] f[4] f[6]+f[1] f[2] f[3] f[4] f[6])/(f[1] f[2] f[3] f[4] f[6]),1,0},{(1+f[2]+f[1] f[2]+f[1] f[2] f[4])/(f[1] f[2] f[3] f[4] f[5]),((1+f[2]+f[1] f[2]+f[1] f[2] f[4]) (1+f[6]))/(f[1] f[2] f[3] f[4] f[6]),1+f[2]+f[1] f[2]+f[1] f[2] f[4],1},{0,1/(f[3] f[6]),f[2] (1+f[1]+f[1] f[4]),1},{0,0,(f[2] (1+f[2]+f[1] f[2]+f[1] f[2] f[4]))/(1+f[2]),1},{0,0,0,1}};


(* ::Input:: *)
(*(*alphabet for E_6 *)*)


alphabetE6={f[1],1+f[1],f[2],1+f[2],1+f[2]+f[1] f[2],f[3],1+f[3],f[4],1+f[4],1+f[1]+f[1] f[4],1+f[2]+f[1] f[2]+f[1] f[2] f[4],1+f[4]+f[3] f[4],1+f[1]+f[1] f[4]+f[1] f[3] f[4],1+f[2]+f[1] f[2]+f[1] f[2] f[4]+f[1] f[2] f[3] f[4],f[5],1+f[5],f[6],1+f[6],1+f[6]+f[4] f[6],1+f[1]+f[6]+f[1] f[6]+f[1] f[4] f[6],1+f[2]+f[1] f[2]+f[6]+f[2] f[6]+f[1] f[2] f[6]+f[1] f[2] f[4] f[6],1+f[6]+f[4] f[6]+f[3] f[4] f[6],1+f[1]+f[6]+f[1] f[6]+f[1] f[4] f[6]+f[1] f[3] f[4] f[6],1+f[2]+f[1] f[2]+f[6]+f[2] f[6]+f[1] f[2] f[6]+f[1] f[2] f[4] f[6]+f[1] f[2] f[3] f[4] f[6],1+f[1]+f[1] f[4]+f[6]+f[1] f[6]+f[4] f[6]+2 f[1] f[4] f[6]+f[1] f[3] f[4] f[6]+f[1] f[4]^2 f[6]+f[1] f[3] f[4]^2 f[6],1+f[2]+f[1] f[2]+f[1] f[2] f[4]+f[6]+f[2] f[6]+f[1] f[2] f[6]+f[4] f[6]+f[2] f[4] f[6]+2 f[1] f[2] f[4] f[6]+f[1] f[2] f[3] f[4] f[6]+f[1] f[2] f[4]^2 f[6]+f[1] f[2] f[3] f[4]^2 f[6],1+f[1]+f[2]+2 f[1] f[2]+f[1]^2 f[2]+f[1] f[2] f[4]+f[1]^2 f[2] f[4]+f[6]+f[1] f[6]+f[2] f[6]+2 f[1] f[2] f[6]+f[1]^2 f[2] f[6]+f[1] f[4] f[6]+2 f[1] f[2] f[4] f[6]+2 f[1]^2 f[2] f[4] f[6]+f[1] f[2] f[3] f[4] f[6]+f[1]^2 f[2] f[3] f[4] f[6]+f[1]^2 f[2] f[4]^2 f[6]+f[1]^2 f[2] f[3] f[4]^2 f[6],1+f[5]+f[5] f[6],1+f[5]+f[5] f[6]+f[4] f[5] f[6],1+f[1]+f[5]+f[1] f[5]+f[5] f[6]+f[1] f[5] f[6]+f[1] f[4] f[5] f[6],1+f[2]+f[1] f[2]+f[5]+f[2] f[5]+f[1] f[2] f[5]+f[5] f[6]+f[2] f[5] f[6]+f[1] f[2] f[5] f[6]+f[1] f[2] f[4] f[5] f[6],1+f[5]+f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6],1+f[1]+f[5]+f[1] f[5]+f[5] f[6]+f[1] f[5] f[6]+f[1] f[4] f[5] f[6]+f[1] f[3] f[4] f[5] f[6],1+f[2]+f[1] f[2]+f[5]+f[2] f[5]+f[1] f[2] f[5]+f[5] f[6]+f[2] f[5] f[6]+f[1] f[2] f[5] f[6]+f[1] f[2] f[4] f[5] f[6]+f[1] f[2] f[3] f[4] f[5] f[6],1+f[1]+f[1] f[4]+f[5]+f[1] f[5]+f[1] f[4] f[5]+f[5] f[6]+f[1] f[5] f[6]+f[4] f[5] f[6]+2 f[1] f[4] f[5] f[6]+f[1] f[3] f[4] f[5] f[6]+f[1] f[4]^2 f[5] f[6]+f[1] f[3] f[4]^2 f[5] f[6],1+f[2]+f[1] f[2]+f[1] f[2] f[4]+f[5]+f[2] f[5]+f[1] f[2] f[5]+f[1] f[2] f[4] f[5]+f[5] f[6]+f[2] f[5] f[6]+f[1] f[2] f[5] f[6]+f[4] f[5] f[6]+f[2] f[4] f[5] f[6]+2 f[1] f[2] f[4] f[5] f[6]+f[1] f[2] f[3] f[4] f[5] f[6]+f[1] f[2] f[4]^2 f[5] f[6]+f[1] f[2] f[3] f[4]^2 f[5] f[6],1+f[1]+f[2]+2 f[1] f[2]+f[1]^2 f[2]+f[1] f[2] f[4]+f[1]^2 f[2] f[4]+f[5]+f[1] f[5]+f[2] f[5]+2 f[1] f[2] f[5]+f[1]^2 f[2] f[5]+f[1] f[2] f[4] f[5]+f[1]^2 f[2] f[4] f[5]+f[5] f[6]+f[1] f[5] f[6]+f[2] f[5] f[6]+2 f[1] f[2] f[5] f[6]+f[1]^2 f[2] f[5] f[6]+f[1] f[4] f[5] f[6]+2 f[1] f[2] f[4] f[5] f[6]+2 f[1]^2 f[2] f[4] f[5] f[6]+f[1] f[2] f[3] f[4] f[5] f[6]+f[1]^2 f[2] f[3] f[4] f[5] f[6]+f[1]^2 f[2] f[4]^2 f[5] f[6]+f[1]^2 f[2] f[3] f[4]^2 f[5] f[6],1+f[1]+f[5]+f[1] f[5]+f[6]+f[1] f[6]+f[1] f[4] f[6]+2 f[5] f[6]+2 f[1] f[5] f[6]+f[4] f[5] f[6]+2 f[1] f[4] f[5] f[6]+f[1] f[3] f[4] f[5] f[6]+f[5] f[6]^2+f[1] f[5] f[6]^2+f[4] f[5] f[6]^2+2 f[1] f[4] f[5] f[6]^2+f[1] f[3] f[4] f[5] f[6]^2+f[1] f[4]^2 f[5] f[6]^2+f[1] f[3] f[4]^2 f[5] f[6]^2,1+f[2]+f[1] f[2]+f[5]+f[2] f[5]+f[1] f[2] f[5]+f[6]+f[2] f[6]+f[1] f[2] f[6]+f[1] f[2] f[4] f[6]+2 f[5] f[6]+2 f[2] f[5] f[6]+2 f[1] f[2] f[5] f[6]+f[4] f[5] f[6]+f[2] f[4] f[5] f[6]+2 f[1] f[2] f[4] f[5] f[6]+f[1] f[2] f[3] f[4] f[5] f[6]+f[5] f[6]^2+f[2] f[5] f[6]^2+f[1] f[2] f[5] f[6]^2+f[4] f[5] f[6]^2+f[2] f[4] f[5] f[6]^2+2 f[1] f[2] f[4] f[5] f[6]^2+f[1] f[2] f[3] f[4] f[5] f[6]^2+f[1] f[2] f[4]^2 f[5] f[6]^2+f[1] f[2] f[3] f[4]^2 f[5] f[6]^2,1+f[1]+f[2]+2 f[1] f[2]+f[1]^2 f[2]+f[5]+f[1] f[5]+f[2] f[5]+2 f[1] f[2] f[5]+f[1]^2 f[2] f[5]+f[6]+f[1] f[6]+f[2] f[6]+2 f[1] f[2] f[6]+f[1]^2 f[2] f[6]+f[1] f[2] f[4] f[6]+f[1]^2 f[2] f[4] f[6]+2 f[5] f[6]+2 f[1] f[5] f[6]+2 f[2] f[5] f[6]+4 f[1] f[2] f[5] f[6]+2 f[1]^2 f[2] f[5] f[6]+f[1] f[4] f[5] f[6]+2 f[1] f[2] f[4] f[5] f[6]+2 f[1]^2 f[2] f[4] f[5] f[6]+f[1] f[2] f[3] f[4] f[5] f[6]+f[1]^2 f[2] f[3] f[4] f[5] f[6]+f[5] f[6]^2+f[1] f[5] f[6]^2+f[2] f[5] f[6]^2+2 f[1] f[2] f[5] f[6]^2+f[1]^2 f[2] f[5] f[6]^2+f[1] f[4] f[5] f[6]^2+2 f[1] f[2] f[4] f[5] f[6]^2+2 f[1]^2 f[2] f[4] f[5] f[6]^2+f[1] f[2] f[3] f[4] f[5] f[6]^2+f[1]^2 f[2] f[3] f[4] f[5] f[6]^2+f[1]^2 f[2] f[4]^2 f[5] f[6]^2+f[1]^2 f[2] f[3] f[4]^2 f[5] f[6]^2,1+f[1]+f[2]+2 f[1] f[2]+f[1]^2 f[2]+f[1] f[2] f[4]+f[1]^2 f[2] f[4]+f[5]+f[1] f[5]+f[2] f[5]+2 f[1] f[2] f[5]+f[1]^2 f[2] f[5]+f[1] f[2] f[4] f[5]+f[1]^2 f[2] f[4] f[5]+f[6]+f[1] f[6]+f[2] f[6]+2 f[1] f[2] f[6]+f[1]^2 f[2] f[6]+f[1] f[4] f[6]+2 f[1] f[2] f[4] f[6]+2 f[1]^2 f[2] f[4] f[6]+f[1]^2 f[2] f[4]^2 f[6]+2 f[5] f[6]+2 f[1] f[5] f[6]+2 f[2] f[5] f[6]+4 f[1] f[2] f[5] f[6]+2 f[1]^2 f[2] f[5] f[6]+f[4] f[5] f[6]+2 f[1] f[4] f[5] f[6]+f[2] f[4] f[5] f[6]+5 f[1] f[2] f[4] f[5] f[6]+4 f[1]^2 f[2] f[4] f[5] f[6]+f[1] f[2] f[3] f[4] f[5] f[6]+f[1]^2 f[2] f[3] f[4] f[5] f[6]+f[1] f[2] f[4]^2 f[5] f[6]+2 f[1]^2 f[2] f[4]^2 f[5] f[6]+f[1]^2 f[2] f[3] f[4]^2 f[5] f[6]+f[5] f[6]^2+f[1] f[5] f[6]^2+f[2] f[5] f[6]^2+2 f[1] f[2] f[5] f[6]^2+f[1]^2 f[2] f[5] f[6]^2+f[4] f[5] f[6]^2+2 f[1] f[4] f[5] f[6]^2+f[2] f[4] f[5] f[6]^2+4 f[1] f[2] f[4] f[5] f[6]^2+3 f[1]^2 f[2] f[4] f[5] f[6]^2+f[1] f[2] f[3] f[4] f[5] f[6]^2+f[1]^2 f[2] f[3] f[4] f[5] f[6]^2+f[1] f[4]^2 f[5] f[6]^2+2 f[1] f[2] f[4]^2 f[5] f[6]^2+3 f[1]^2 f[2] f[4]^2 f[5] f[6]^2+f[1] f[2] f[3] f[4]^2 f[5] f[6]^2+2 f[1]^2 f[2] f[3] f[4]^2 f[5] f[6]^2+f[1]^2 f[2] f[4]^3 f[5] f[6]^2+f[1]^2 f[2] f[3] f[4]^3 f[5] f[6]^2,1+f[1]+f[2]+2 f[1] f[2]+f[1]^2 f[2]+f[1] f[2] f[4]+f[1]^2 f[2] f[4]+f[5]+f[1] f[5]+f[2] f[5]+2 f[1] f[2] f[5]+f[1]^2 f[2] f[5]+f[1] f[2] f[4] f[5]+f[1]^2 f[2] f[4] f[5]+f[6]+f[1] f[6]+f[2] f[6]+2 f[1] f[2] f[6]+f[1]^2 f[2] f[6]+f[1] f[4] f[6]+2 f[1] f[2] f[4] f[6]+2 f[1]^2 f[2] f[4] f[6]+f[1] f[2] f[3] f[4] f[6]+f[1]^2 f[2] f[3] f[4] f[6]+f[1]^2 f[2] f[4]^2 f[6]+f[1]^2 f[2] f[3] f[4]^2 f[6]+2 f[5] f[6]+2 f[1] f[5] f[6]+2 f[2] f[5] f[6]+4 f[1] f[2] f[5] f[6]+2 f[1]^2 f[2] f[5] f[6]+f[4] f[5] f[6]+2 f[1] f[4] f[5] f[6]+f[2] f[4] f[5] f[6]+5 f[1] f[2] f[4] f[5] f[6]+4 f[1]^2 f[2] f[4] f[5] f[6]+f[1] f[3] f[4] f[5] f[6]+2 f[1] f[2] f[3] f[4] f[5] f[6]+2 f[1]^2 f[2] f[3] f[4] f[5] f[6]+f[1] f[2] f[4]^2 f[5] f[6]+2 f[1]^2 f[2] f[4]^2 f[5] f[6]+f[1] f[2] f[3] f[4]^2 f[5] f[6]+2 f[1]^2 f[2] f[3] f[4]^2 f[5] f[6]+f[5] f[6]^2+f[1] f[5] f[6]^2+f[2] f[5] f[6]^2+2 f[1] f[2] f[5] f[6]^2+f[1]^2 f[2] f[5] f[6]^2+f[4] f[5] f[6]^2+2 f[1] f[4] f[5] f[6]^2+f[2] f[4] f[5] f[6]^2+4 f[1] f[2] f[4] f[5] f[6]^2+3 f[1]^2 f[2] f[4] f[5] f[6]^2+f[1] f[3] f[4] f[5] f[6]^2+2 f[1] f[2] f[3] f[4] f[5] f[6]^2+2 f[1]^2 f[2] f[3] f[4] f[5] f[6]^2+f[1] f[4]^2 f[5] f[6]^2+2 f[1] f[2] f[4]^2 f[5] f[6]^2+3 f[1]^2 f[2] f[4]^2 f[5] f[6]^2+f[1] f[3] f[4]^2 f[5] f[6]^2+2 f[1] f[2] f[3] f[4]^2 f[5] f[6]^2+4 f[1]^2 f[2] f[3] f[4]^2 f[5] f[6]^2+f[1]^2 f[2] f[3]^2 f[4]^2 f[5] f[6]^2+f[1]^2 f[2] f[4]^3 f[5] f[6]^2+2 f[1]^2 f[2] f[3] f[4]^3 f[5] f[6]^2+f[1]^2 f[2] f[3]^2 f[4]^3 f[5] f[6]^2};


(* ::Input:: *)
(*(*folding: f[6]=f[1],f[5]=f[2], alphabet for f[4]*)*)


alphabetF4={f[1],1+f[1],f[2],1+f[2],1+f[2]+f[1] f[2],f[3],1+f[3],f[4],1+f[4],1+f[1]+f[1] f[4],1+2 f[1]+f[1]^2+f[1]^2 f[4],1+f[2]+f[1] f[2]+f[1] f[2] f[4],1+f[1]+f[2]+2 f[1] f[2]+f[1]^2 f[2]+f[1]^2 f[2] f[4],1+2 f[2]+2 f[1] f[2]+f[2]^2+2 f[1] f[2]^2+f[1]^2 f[2]^2+f[1]^2 f[2]^2 f[4],1+f[4]+f[3] f[4],1+f[1]+f[1] f[4]+f[1] f[3] f[4],1+2 f[1]+f[1]^2+f[1]^2 f[4]+f[1]^2 f[3] f[4],1+f[2]+f[1] f[2]+f[1] f[2] f[4]+f[1] f[2] f[3] f[4],1+f[1]+f[2]+2 f[1] f[2]+f[1]^2 f[2]+f[1]^2 f[2] f[4]+f[1]^2 f[2] f[3] f[4],1+2 f[2]+2 f[1] f[2]+f[2]^2+2 f[1] f[2]^2+f[1]^2 f[2]^2+f[1]^2 f[2]^2 f[4]+f[1]^2 f[2]^2 f[3] f[4],1+2 f[1]+f[1]^2+2 f[1] f[4]+2 f[1]^2 f[4]+f[1]^2 f[3] f[4]+f[1]^2 f[4]^2+f[1]^2 f[3] f[4]^2,1+f[1]+f[2]+2 f[1] f[2]+f[1]^2 f[2]+f[1] f[4]+2 f[1] f[2] f[4]+2 f[1]^2 f[2] f[4]+f[1]^2 f[2] f[3] f[4]+f[1]^2 f[2] f[4]^2+f[1]^2 f[2] f[3] f[4]^2,1+2 f[1]+f[1]^2+f[2]+3 f[1] f[2]+3 f[1]^2 f[2]+f[1]^3 f[2]+f[1]^2 f[4]+f[1] f[2] f[4]+3 f[1]^2 f[2] f[4]+2 f[1]^3 f[2] f[4]+f[1]^2 f[2] f[3] f[4]+f[1]^3 f[2] f[3] f[4]+f[1]^3 f[2] f[4]^2+f[1]^3 f[2] f[3] f[4]^2,1+2 f[2]+2 f[1] f[2]+f[2]^2+2 f[1] f[2]^2+f[1]^2 f[2]^2+2 f[1] f[2] f[4]+2 f[1] f[2]^2 f[4]+2 f[1]^2 f[2]^2 f[4]+f[1]^2 f[2]^2 f[3] f[4]+f[1]^2 f[2]^2 f[4]^2+f[1]^2 f[2]^2 f[3] f[4]^2,1+f[1]+2 f[2]+4 f[1] f[2]+2 f[1]^2 f[2]+f[2]^2+3 f[1] f[2]^2+3 f[1]^2 f[2]^2+f[1]^3 f[2]^2+f[1] f[2] f[4]+2 f[1]^2 f[2] f[4]+f[1] f[2]^2 f[4]+3 f[1]^2 f[2]^2 f[4]+2 f[1]^3 f[2]^2 f[4]+f[1]^2 f[2]^2 f[3] f[4]+f[1]^3 f[2]^2 f[3] f[4]+f[1]^3 f[2]^2 f[4]^2+f[1]^3 f[2]^2 f[3] f[4]^2,1+2 f[1]+f[1]^2+2 f[2]+6 f[1] f[2]+6 f[1]^2 f[2]+2 f[1]^3 f[2]+f[2]^2+4 f[1] f[2]^2+6 f[1]^2 f[2]^2+4 f[1]^3 f[2]^2+f[1]^4 f[2]^2+2 f[1]^2 f[2] f[4]+2 f[1]^3 f[2] f[4]+2 f[1]^2 f[2]^2 f[4]+4 f[1]^3 f[2]^2 f[4]+2 f[1]^4 f[2]^2 f[4]+f[1]^2 f[2]^2 f[3] f[4]+2 f[1]^3 f[2]^2 f[3] f[4]+f[1]^4 f[2]^2 f[3] f[4]+f[1]^4 f[2]^2 f[4]^2+f[1]^4 f[2]^2 f[3] f[4]^2,1+2 f[1]+f[1]^2+2 f[2]+6 f[1] f[2]+6 f[1]^2 f[2]+2 f[1]^3 f[2]+f[2]^2+4 f[1] f[2]^2+6 f[1]^2 f[2]^2+4 f[1]^3 f[2]^2+f[1]^4 f[2]^2+f[1]^2 f[4]+2 f[1] f[2] f[4]+6 f[1]^2 f[2] f[4]+4 f[1]^3 f[2] f[4]+2 f[1] f[2]^2 f[4]+7 f[1]^2 f[2]^2 f[4]+8 f[1]^3 f[2]^2 f[4]+3 f[1]^4 f[2]^2 f[4]+f[1]^2 f[2]^2 f[3] f[4]+2 f[1]^3 f[2]^2 f[3] f[4]+f[1]^4 f[2]^2 f[3] f[4]+2 f[1]^3 f[2] f[4]^2+f[1]^2 f[2]^2 f[4]^2+4 f[1]^3 f[2]^2 f[4]^2+3 f[1]^4 f[2]^2 f[4]^2+2 f[1]^3 f[2]^2 f[3] f[4]^2+2 f[1]^4 f[2]^2 f[3] f[4]^2+f[1]^4 f[2]^2 f[4]^3+f[1]^4 f[2]^2 f[3] f[4]^3,1+2 f[1]+f[1]^2+2 f[2]+6 f[1] f[2]+6 f[1]^2 f[2]+2 f[1]^3 f[2]+f[2]^2+4 f[1] f[2]^2+6 f[1]^2 f[2]^2+4 f[1]^3 f[2]^2+f[1]^4 f[2]^2+f[1]^2 f[4]+2 f[1] f[2] f[4]+6 f[1]^2 f[2] f[4]+4 f[1]^3 f[2] f[4]+2 f[1] f[2]^2 f[4]+7 f[1]^2 f[2]^2 f[4]+8 f[1]^3 f[2]^2 f[4]+3 f[1]^4 f[2]^2 f[4]+2 f[1]^2 f[2] f[3] f[4]+2 f[1]^3 f[2] f[3] f[4]+2 f[1]^2 f[2]^2 f[3] f[4]+4 f[1]^3 f[2]^2 f[3] f[4]+2 f[1]^4 f[2]^2 f[3] f[4]+2 f[1]^3 f[2] f[4]^2+f[1]^2 f[2]^2 f[4]^2+4 f[1]^3 f[2]^2 f[4]^2+3 f[1]^4 f[2]^2 f[4]^2+2 f[1]^3 f[2] f[3] f[4]^2+f[1]^2 f[2]^2 f[3] f[4]^2+4 f[1]^3 f[2]^2 f[3] f[4]^2+4 f[1]^4 f[2]^2 f[3] f[4]^2+f[1]^4 f[2]^2 f[3]^2 f[4]^2+f[1]^4 f[2]^2 f[4]^3+2 f[1]^4 f[2]^2 f[3] f[4]^3+f[1]^4 f[2]^2 f[3]^2 f[4]^3};


(* ::Input:: *)
(*(*3. 8pt*)*)


(* ::Input:: *)
(*(*3.1. (8,8), E^{(1,1)}_7 *)*)


fdefE711={f[1]->(ab[1,2,3,6] ab[1,2,4,5])/(ab[1,2,3,4] ab[1,2,5,6]),f[2]->(ab[1,2,3,7] ab[1,2,5,6])/(ab[1,2,3,5] ab[1,2,6,7]),f[3]->(ab[1,2,3,8] ab[1,2,6,7])/(ab[1,2,3,6] ab[1,2,7,8]),f[4]->(ab[1,2,5,6] ab[1,3,4,5])/(ab[1,2,3,5] ab[1,4,5,6]),f[5]->(ab[1,2,3,5] ab[1,2,6,7] ab[1,4,5,6])/(ab[1,2,3,6] ab[1,2,4,5] ab[1,5,6,7]),f[6]->(ab[1,2,3,6] ab[1,2,7,8] ab[1,5,6,7])/(ab[1,2,3,7] ab[1,2,5,6] ab[1,6,7,8]),f[7]->(ab[1,4,5,6] ab[2,3,4,5])/(ab[1,2,4,5] ab[3,4,5,6]),f[8]->(ab[1,2,4,5] ab[1,5,6,7] ab[3,4,5,6])/(ab[1,2,5,6] ab[1,3,4,5] ab[4,5,6,7]),f[9]->(ab[1,2,5,6] ab[1,6,7,8] ab[4,5,6,7])/(ab[1,2,6,7] ab[1,4,5,6] ab[5,6,7,8])};
MatE711={{1,0,0,0},{(1+f[9]+f[8] f[9]+f[7] f[8] f[9])/(f[7] f[8] f[9]),1,0,0},{(1+f[5]+f[4] f[5]+f[5] f[9]+f[4] f[5] f[9]+f[4] f[5] f[8] f[9])/(f[4] f[5] f[7] f[8] f[9]),(1+f[6]+f[5] f[6]+f[4] f[5] f[6])/(f[4] f[5] f[6]),1,0},{(1+f[1]+f[1] f[5]+f[1] f[5] f[9])/(f[1] f[4] f[5] f[7] f[8] f[9]),(1+f[2]+f[1] f[2]+f[2] f[6]+f[1] f[2] f[6]+f[1] f[2] f[5] f[6])/(f[1] f[2] f[4] f[5] f[6]),(1+f[3]+f[2] f[3]+f[1] f[2] f[3])/(f[1] f[2] f[3]),1},{1/(f[1] f[4] f[5] f[7] f[8] f[9]),(1+f[2]+f[2] f[6])/(f[1] f[2] f[4] f[5] f[6]),(1+f[3]+f[2] f[3])/(f[1] f[2] f[3]),1},{0,1/(f[1] f[2] f[4] f[5] f[6]),(1+f[3])/(f[1] f[2] f[3]),1},{0,0,1/(f[1] f[2] f[3]),1},{0,0,0,1}};


(* ::Input:: *)
(*(* the alphabet is divided into two parts: rational and algebraic (non-rational) functions of f[i]'s *)*)


rationalE711={f[1],1+f[1],f[2],1+f[2],1+f[2]+f[1] f[2],f[3],1+f[3],1+f[3]+f[2] f[3],1+f[3]+f[2] f[3]+f[1] f[2] f[3],f[4],1+f[4],1+f[4]+f[1] f[4],1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4],1+f[3]+f[2] f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[1] f[2] f[3] f[4],f[5],1+f[5],1+f[1]+f[1] f[5],1+f[5]+f[2] f[5],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5],1+f[5]+f[4] f[5],1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5],1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[1] f[2] f[4] f[5],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5],1+f[3]+f[2] f[3]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[3] f[4] f[5]+2 f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[2]^2 f[3] f[4] f[5]+f[1] f[2]^2 f[3] f[4] f[5],f[6],1+f[6],1+f[2]+f[2] f[6],1+f[2]+f[1] f[2]+f[2] f[6]+f[1] f[2] f[6],1+f[6]+f[3] f[6],1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+f[2] f[6]+f[2] f[4] f[6]+f[1] f[2] f[4] f[6],1+f[6]+f[5] f[6],1+f[1]+f[6]+f[1] f[6]+f[1] f[5] f[6],1+f[2]+f[1] f[2]+f[2] f[6]+f[1] f[2] f[6]+f[1] f[2] f[5] f[6],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6],1+f[1]+f[6]+f[1] f[6]+f[3] f[6]+f[1] f[3] f[6]+f[1] f[5] f[6]+f[1] f[3] f[5] f[6],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[2] f[3] f[5] f[6],1+f[6]+f[5] f[6]+f[4] f[5] f[6],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[2] f[3] f[4] f[5] f[6],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[2] f[3] f[4] f[5] f[6]+f[1] f[2] f[3] f[4] f[5] f[6],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[2] f[3] f[5]^2 f[6]+f[4] f[5]^2 f[6]+f[3] f[4] f[5]^2 f[6]+f[2] f[3] f[4] f[5]^2 f[6],f[7],1+f[7],1+f[7]+f[4] f[7],1+f[7]+f[4] f[7]+f[1] f[4] f[7],1+f[2]+f[7]+f[2] f[7]+f[4] f[7]+f[2] f[4] f[7]+f[1] f[2] f[4] f[7],1+f[3]+f[2] f[3]+f[7]+f[3] f[7]+f[2] f[3] f[7]+f[4] f[7]+f[3] f[4] f[7]+f[2] f[3] f[4] f[7]+f[1] f[2] f[3] f[4] f[7],1+f[5]+f[7]+f[5] f[7]+f[4] f[5] f[7],1+f[5]+f[2] f[5]+f[7]+f[5] f[7]+f[2] f[5] f[7]+f[4] f[5] f[7]+f[2] f[4] f[5] f[7],1+f[5]+f[2] f[5]+f[7]+f[5] f[7]+f[2] f[5] f[7]+f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[7]+f[3] f[7]+f[5] f[7]+f[3] f[5] f[7]+f[2] f[3] f[5] f[7]+f[4] f[5] f[7]+f[3] f[4] f[5] f[7]+f[2] f[3] f[4] f[5] f[7],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[7]+f[3] f[7]+f[5] f[7]+f[3] f[5] f[7]+f[2] f[3] f[5] f[7]+f[4] f[5] f[7]+f[3] f[4] f[5] f[7]+f[2] f[3] f[4] f[5] f[7]+f[1] f[2] f[3] f[4] f[5] f[7],1+f[3]+f[2] f[3]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+f[7]+f[3] f[7]+f[2] f[3] f[7]+f[5] f[7]+f[2] f[5] f[7]+f[3] f[5] f[7]+2 f[2] f[3] f[5] f[7]+f[2]^2 f[3] f[5] f[7]+f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+f[3] f[4] f[5] f[7]+2 f[2] f[3] f[4] f[5] f[7]+f[1] f[2] f[3] f[4] f[5] f[7]+f[2]^2 f[3] f[4] f[5] f[7]+f[1] f[2]^2 f[3] f[4] f[5] f[7],1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[7]+f[4] f[7]+f[5] f[7]+f[2] f[5] f[7]+2 f[4] f[5] f[7]+2 f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+f[4]^2 f[5] f[7]+f[2] f[4]^2 f[5] f[7]+f[1] f[2] f[4]^2 f[5] f[7],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[7]+f[3] f[7]+f[4] f[7]+f[3] f[4] f[7]+f[5] f[7]+f[3] f[5] f[7]+f[2] f[3] f[5] f[7]+2 f[4] f[5] f[7]+2 f[3] f[4] f[5] f[7]+2 f[2] f[3] f[4] f[5] f[7]+f[1] f[2] f[3] f[4] f[5] f[7]+f[4]^2 f[5] f[7]+f[3] f[4]^2 f[5] f[7]+f[2] f[3] f[4]^2 f[5] f[7]+f[1] f[2] f[3] f[4]^2 f[5] f[7],1+f[3]+f[2] f[3]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[3] f[4] f[5]+2 f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[2]^2 f[3] f[4] f[5]+f[1] f[2]^2 f[3] f[4] f[5]+f[7]+f[3] f[7]+f[2] f[3] f[7]+f[4] f[7]+f[3] f[4] f[7]+f[2] f[3] f[4] f[7]+f[1] f[2] f[3] f[4] f[7]+f[5] f[7]+f[2] f[5] f[7]+f[3] f[5] f[7]+2 f[2] f[3] f[5] f[7]+f[2]^2 f[3] f[5] f[7]+2 f[4] f[5] f[7]+2 f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+2 f[3] f[4] f[5] f[7]+4 f[2] f[3] f[4] f[5] f[7]+2 f[1] f[2] f[3] f[4] f[5] f[7]+2 f[2]^2 f[3] f[4] f[5] f[7]+2 f[1] f[2]^2 f[3] f[4] f[5] f[7]+f[4]^2 f[5] f[7]+f[2] f[4]^2 f[5] f[7]+f[1] f[2] f[4]^2 f[5] f[7]+f[3] f[4]^2 f[5] f[7]+2 f[2] f[3] f[4]^2 f[5] f[7]+2 f[1] f[2] f[3] f[4]^2 f[5] f[7]+f[2]^2 f[3] f[4]^2 f[5] f[7]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[7]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[7],1+f[3]+2 f[5]+f[2] f[5]+2 f[3] f[5]+2 f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[5]^2+f[2] f[5]^2+f[3] f[5]^2+2 f[2] f[3] f[5]^2+f[2]^2 f[3] f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+f[3] f[4] f[5]^2+2 f[2] f[3] f[4] f[5]^2+f[2]^2 f[3] f[4] f[5]^2+f[7]+f[3] f[7]+2 f[5] f[7]+f[2] f[5] f[7]+2 f[3] f[5] f[7]+2 f[2] f[3] f[5] f[7]+2 f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+2 f[3] f[4] f[5] f[7]+2 f[2] f[3] f[4] f[5] f[7]+f[1] f[2] f[3] f[4] f[5] f[7]+f[5]^2 f[7]+f[2] f[5]^2 f[7]+f[3] f[5]^2 f[7]+2 f[2] f[3] f[5]^2 f[7]+f[2]^2 f[3] f[5]^2 f[7]+2 f[4] f[5]^2 f[7]+2 f[2] f[4] f[5]^2 f[7]+2 f[3] f[4] f[5]^2 f[7]+4 f[2] f[3] f[4] f[5]^2 f[7]+f[1] f[2] f[3] f[4] f[5]^2 f[7]+2 f[2]^2 f[3] f[4] f[5]^2 f[7]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[7]+f[4]^2 f[5]^2 f[7]+f[2] f[4]^2 f[5]^2 f[7]+f[3] f[4]^2 f[5]^2 f[7]+2 f[2] f[3] f[4]^2 f[5]^2 f[7]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7],1+f[2]+f[2] f[6]+f[7]+f[2] f[7]+f[4] f[7]+f[2] f[4] f[7]+f[1] f[2] f[4] f[7]+f[2] f[6] f[7]+f[2] f[4] f[6] f[7]+f[1] f[2] f[4] f[6] f[7],1+f[6]+f[5] f[6]+f[7]+f[6] f[7]+f[5] f[6] f[7]+f[4] f[5] f[6] f[7],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[7]+f[6] f[7]+f[3] f[6] f[7]+f[5] f[6] f[7]+f[3] f[5] f[6] f[7]+f[4] f[5] f[6] f[7]+f[3] f[4] f[5] f[6] f[7],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[7]+f[6] f[7]+f[3] f[6] f[7]+f[5] f[6] f[7]+f[3] f[5] f[6] f[7]+f[2] f[3] f[5] f[6] f[7]+f[4] f[5] f[6] f[7]+f[3] f[4] f[5] f[6] f[7]+f[2] f[3] f[4] f[5] f[6] f[7],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[7]+f[6] f[7]+f[3] f[6] f[7]+f[5] f[6] f[7]+f[3] f[5] f[6] f[7]+f[2] f[3] f[5] f[6] f[7]+f[4] f[5] f[6] f[7]+f[3] f[4] f[5] f[6] f[7]+f[2] f[3] f[4] f[5] f[6] f[7]+f[1] f[2] f[3] f[4] f[5] f[6] f[7],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[2] f[3] f[4] f[5] f[6]+f[7]+f[4] f[7]+f[6] f[7]+f[3] f[6] f[7]+f[4] f[6] f[7]+f[3] f[4] f[6] f[7]+f[5] f[6] f[7]+f[3] f[5] f[6] f[7]+f[2] f[3] f[5] f[6] f[7]+2 f[4] f[5] f[6] f[7]+2 f[3] f[4] f[5] f[6] f[7]+2 f[2] f[3] f[4] f[5] f[6] f[7]+f[1] f[2] f[3] f[4] f[5] f[6] f[7]+f[4]^2 f[5] f[6] f[7]+f[3] f[4]^2 f[5] f[6] f[7]+f[2] f[3] f[4]^2 f[5] f[6] f[7]+f[1] f[2] f[3] f[4]^2 f[5] f[6] f[7],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[2] f[3] f[5]^2 f[6]+f[7]+f[5] f[7]+f[6] f[7]+f[3] f[6] f[7]+2 f[5] f[6] f[7]+2 f[3] f[5] f[6] f[7]+f[2] f[3] f[5] f[6] f[7]+f[4] f[5] f[6] f[7]+f[3] f[4] f[5] f[6] f[7]+f[5]^2 f[6] f[7]+f[3] f[5]^2 f[6] f[7]+f[2] f[3] f[5]^2 f[6] f[7]+f[4] f[5]^2 f[6] f[7]+f[3] f[4] f[5]^2 f[6] f[7]+f[2] f[3] f[4] f[5]^2 f[6] f[7],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[2] f[3] f[5]^2 f[6]+f[4] f[5]^2 f[6]+f[3] f[4] f[5]^2 f[6]+f[2] f[3] f[4] f[5]^2 f[6]+f[7]+f[5] f[7]+f[4] f[5] f[7]+f[6] f[7]+f[3] f[6] f[7]+2 f[5] f[6] f[7]+2 f[3] f[5] f[6] f[7]+f[2] f[3] f[5] f[6] f[7]+2 f[4] f[5] f[6] f[7]+2 f[3] f[4] f[5] f[6] f[7]+f[2] f[3] f[4] f[5] f[6] f[7]+f[5]^2 f[6] f[7]+f[3] f[5]^2 f[6] f[7]+f[2] f[3] f[5]^2 f[6] f[7]+2 f[4] f[5]^2 f[6] f[7]+2 f[3] f[4] f[5]^2 f[6] f[7]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7]+f[4]^2 f[5]^2 f[6] f[7]+f[3] f[4]^2 f[5]^2 f[6] f[7]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[2] f[3] f[5]^2 f[6]+f[4] f[5]^2 f[6]+f[3] f[4] f[5]^2 f[6]+f[2] f[3] f[4] f[5]^2 f[6]+f[7]+f[5] f[7]+f[4] f[5] f[7]+f[6] f[7]+f[3] f[6] f[7]+2 f[5] f[6] f[7]+2 f[3] f[5] f[6] f[7]+f[2] f[3] f[5] f[6] f[7]+2 f[4] f[5] f[6] f[7]+2 f[3] f[4] f[5] f[6] f[7]+f[2] f[3] f[4] f[5] f[6] f[7]+f[1] f[2] f[3] f[4] f[5] f[6] f[7]+f[5]^2 f[6] f[7]+f[3] f[5]^2 f[6] f[7]+f[2] f[3] f[5]^2 f[6] f[7]+2 f[4] f[5]^2 f[6] f[7]+2 f[3] f[4] f[5]^2 f[6] f[7]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7]+f[4]^2 f[5]^2 f[6] f[7]+f[3] f[4]^2 f[5]^2 f[6] f[7]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[6] f[7],1+f[5]+f[2] f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+f[2] f[5] f[6]+2 f[3] f[5] f[6]+2 f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[2] f[3] f[4] f[5] f[6]+f[5]^2 f[6]+f[2] f[5]^2 f[6]+f[3] f[5]^2 f[6]+2 f[2] f[3] f[5]^2 f[6]+f[2]^2 f[3] f[5]^2 f[6]+f[4] f[5]^2 f[6]+f[2] f[4] f[5]^2 f[6]+f[3] f[4] f[5]^2 f[6]+2 f[2] f[3] f[4] f[5]^2 f[6]+f[2]^2 f[3] f[4] f[5]^2 f[6]+f[7]+f[5] f[7]+f[2] f[5] f[7]+f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+f[6] f[7]+f[3] f[6] f[7]+2 f[5] f[6] f[7]+f[2] f[5] f[6] f[7]+2 f[3] f[5] f[6] f[7]+2 f[2] f[3] f[5] f[6] f[7]+2 f[4] f[5] f[6] f[7]+f[2] f[4] f[5] f[6] f[7]+2 f[3] f[4] f[5] f[6] f[7]+2 f[2] f[3] f[4] f[5] f[6] f[7]+f[1] f[2] f[3] f[4] f[5] f[6] f[7]+f[5]^2 f[6] f[7]+f[2] f[5]^2 f[6] f[7]+f[3] f[5]^2 f[6] f[7]+2 f[2] f[3] f[5]^2 f[6] f[7]+f[2]^2 f[3] f[5]^2 f[6] f[7]+2 f[4] f[5]^2 f[6] f[7]+2 f[2] f[4] f[5]^2 f[6] f[7]+2 f[3] f[4] f[5]^2 f[6] f[7]+4 f[2] f[3] f[4] f[5]^2 f[6] f[7]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7]+2 f[2]^2 f[3] f[4] f[5]^2 f[6] f[7]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6] f[7]+f[4]^2 f[5]^2 f[6] f[7]+f[2] f[4]^2 f[5]^2 f[6] f[7]+f[3] f[4]^2 f[5]^2 f[6] f[7]+2 f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]+f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7],f[8],1+f[8],1+f[4]+f[4] f[8],1+f[4]+f[1] f[4]+f[4] f[8]+f[1] f[4] f[8],1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+f[4] f[8]+f[2] f[4] f[8]+f[1] f[2] f[4] f[8],1+f[3]+f[2] f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[1] f[2] f[3] f[4]+f[4] f[8]+f[3] f[4] f[8]+f[2] f[3] f[4] f[8]+f[1] f[2] f[3] f[4] f[8],1+f[8]+f[5] f[8],1+f[1]+f[8]+f[1] f[8]+f[1] f[5] f[8],1+f[8]+f[5] f[8]+f[2] f[5] f[8],1+f[3]+f[8]+f[3] f[8]+f[5] f[8]+f[3] f[5] f[8]+f[2] f[3] f[5] f[8],1+f[4]+f[1] f[4]+f[4] f[8]+f[1] f[4] f[8]+f[1] f[4] f[5] f[8],1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+f[2] f[6]+f[2] f[4] f[6]+f[1] f[2] f[4] f[6]+f[4] f[8]+f[2] f[4] f[8]+f[1] f[2] f[4] f[8]+f[2] f[4] f[6] f[8]+f[1] f[2] f[4] f[6] f[8],1+f[6]+f[8]+f[6] f[8]+f[5] f[6] f[8],1+f[2]+f[1] f[2]+f[2] f[6]+f[1] f[2] f[6]+f[8]+f[2] f[8]+f[1] f[2] f[8]+f[2] f[6] f[8]+f[1] f[2] f[6] f[8]+f[1] f[2] f[5] f[6] f[8],1+f[6]+f[3] f[6]+f[8]+f[6] f[8]+f[3] f[6] f[8]+f[5] f[6] f[8]+f[3] f[5] f[6] f[8],1+f[1]+f[6]+f[1] f[6]+f[3] f[6]+f[1] f[3] f[6]+f[8]+f[1] f[8]+f[6] f[8]+f[1] f[6] f[8]+f[3] f[6] f[8]+f[1] f[3] f[6] f[8]+f[1] f[5] f[6] f[8]+f[1] f[3] f[5] f[6] f[8],1+f[6]+f[3] f[6]+f[8]+f[6] f[8]+f[3] f[6] f[8]+f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8],1+f[4]+f[1] f[4]+f[6]+f[4] f[6]+f[1] f[4] f[6]+f[4] f[8]+f[1] f[4] f[8]+f[4] f[6] f[8]+f[1] f[4] f[6] f[8]+f[1] f[4] f[5] f[6] f[8],1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+f[2] f[6]+f[2] f[4] f[6]+f[1] f[2] f[4] f[6]+f[4] f[8]+f[2] f[4] f[8]+f[1] f[2] f[4] f[8]+f[2] f[4] f[6] f[8]+f[1] f[2] f[4] f[6] f[8]+f[1] f[2] f[4] f[5] f[6] f[8],1+f[2]+f[1] f[2]+f[4]+f[1] f[4]+f[2] f[4]+2 f[1] f[2] f[4]+f[1]^2 f[2] f[4]+f[2] f[6]+f[1] f[2] f[6]+f[2] f[4] f[6]+2 f[1] f[2] f[4] f[6]+f[1]^2 f[2] f[4] f[6]+f[4] f[8]+f[1] f[4] f[8]+f[2] f[4] f[8]+2 f[1] f[2] f[4] f[8]+f[1]^2 f[2] f[4] f[8]+f[2] f[4] f[6] f[8]+2 f[1] f[2] f[4] f[6] f[8]+f[1]^2 f[2] f[4] f[6] f[8]+f[1] f[2] f[4] f[5] f[6] f[8]+f[1]^2 f[2] f[4] f[5] f[6] f[8],1+f[4]+f[1] f[4]+f[6]+f[3] f[6]+f[4] f[6]+f[1] f[4] f[6]+f[3] f[4] f[6]+f[1] f[3] f[4] f[6]+f[4] f[8]+f[1] f[4] f[8]+f[4] f[6] f[8]+f[1] f[4] f[6] f[8]+f[3] f[4] f[6] f[8]+f[1] f[3] f[4] f[6] f[8]+f[1] f[4] f[5] f[6] f[8]+f[1] f[3] f[4] f[5] f[6] f[8],1+f[1]+f[6]+f[1] f[6]+f[1] f[5] f[6]+f[8]+f[1] f[8]+f[1] f[5] f[8]+f[6] f[8]+f[1] f[6] f[8]+f[5] f[6] f[8]+2 f[1] f[5] f[6] f[8]+f[1] f[5]^2 f[6] f[8],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[8]+f[5] f[8]+f[6] f[8]+f[3] f[6] f[8]+2 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[3] f[5]^2 f[6] f[8]+f[2] f[3] f[5]^2 f[6] f[8],1+f[1]+f[6]+f[1] f[6]+f[3] f[6]+f[1] f[3] f[6]+f[1] f[5] f[6]+f[1] f[3] f[5] f[6]+f[8]+f[1] f[8]+f[1] f[5] f[8]+f[6] f[8]+f[1] f[6] f[8]+f[3] f[6] f[8]+f[1] f[3] f[6] f[8]+f[5] f[6] f[8]+2 f[1] f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+2 f[1] f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[1] f[2] f[3] f[5] f[6] f[8]+f[1] f[5]^2 f[6] f[8]+f[1] f[3] f[5]^2 f[6] f[8]+f[1] f[2] f[3] f[5]^2 f[6] f[8],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[8]+f[5] f[8]+f[6] f[8]+f[3] f[6] f[8]+2 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[4] f[5] f[6] f[8]+f[3] f[4] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[3] f[5]^2 f[6] f[8]+f[2] f[3] f[5]^2 f[6] f[8]+f[4] f[5]^2 f[6] f[8]+f[3] f[4] f[5]^2 f[6] f[8]+f[2] f[3] f[4] f[5]^2 f[6] f[8],1+f[1]+2 f[6]+2 f[1] f[6]+f[3] f[6]+f[1] f[3] f[6]+f[1] f[5] f[6]+f[6]^2+f[1] f[6]^2+f[3] f[6]^2+f[1] f[3] f[6]^2+f[1] f[5] f[6]^2+f[1] f[3] f[5] f[6]^2+f[8]+f[1] f[8]+2 f[6] f[8]+2 f[1] f[6] f[8]+f[3] f[6] f[8]+f[1] f[3] f[6] f[8]+f[5] f[6] f[8]+2 f[1] f[5] f[6] f[8]+f[1] f[3] f[5] f[6] f[8]+f[6]^2 f[8]+f[1] f[6]^2 f[8]+f[3] f[6]^2 f[8]+f[1] f[3] f[6]^2 f[8]+f[5] f[6]^2 f[8]+2 f[1] f[5] f[6]^2 f[8]+f[3] f[5] f[6]^2 f[8]+2 f[1] f[3] f[5] f[6]^2 f[8]+f[1] f[5]^2 f[6]^2 f[8]+f[1] f[3] f[5]^2 f[6]^2 f[8],1+f[8]+f[7] f[8],1+f[8]+f[5] f[8]+f[7] f[8]+f[5] f[7] f[8],1+f[1]+f[8]+f[1] f[8]+f[1] f[5] f[8]+f[7] f[8]+f[1] f[7] f[8]+f[1] f[5] f[7] f[8],1+f[8]+f[5] f[8]+f[2] f[5] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[2] f[5] f[7] f[8],1+f[3]+f[8]+f[3] f[8]+f[5] f[8]+f[3] f[5] f[8]+f[2] f[3] f[5] f[8]+f[7] f[8]+f[3] f[7] f[8]+f[5] f[7] f[8]+f[3] f[5] f[7] f[8]+f[2] f[3] f[5] f[7] f[8],1+f[8]+f[5] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[4] f[5] f[7] f[8],1+f[8]+f[5] f[8]+f[2] f[5] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[2] f[4] f[5] f[7] f[8],1+f[8]+f[5] f[8]+f[2] f[5] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[2] f[4] f[5] f[7] f[8]+f[1] f[2] f[4] f[5] f[7] f[8],1+f[3]+f[8]+f[3] f[8]+f[5] f[8]+f[3] f[5] f[8]+f[2] f[3] f[5] f[8]+f[7] f[8]+f[3] f[7] f[8]+f[5] f[7] f[8]+f[3] f[5] f[7] f[8]+f[2] f[3] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[3] f[4] f[5] f[7] f[8]+f[2] f[3] f[4] f[5] f[7] f[8],1+f[3]+f[8]+f[3] f[8]+f[5] f[8]+f[3] f[5] f[8]+f[2] f[3] f[5] f[8]+f[7] f[8]+f[3] f[7] f[8]+f[5] f[7] f[8]+f[3] f[5] f[7] f[8]+f[2] f[3] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[3] f[4] f[5] f[7] f[8]+f[2] f[3] f[4] f[5] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[7] f[8],1+f[3]+f[2] f[3]+f[8]+f[3] f[8]+f[2] f[3] f[8]+f[5] f[8]+f[2] f[5] f[8]+f[3] f[5] f[8]+2 f[2] f[3] f[5] f[8]+f[2]^2 f[3] f[5] f[8]+f[7] f[8]+f[3] f[7] f[8]+f[2] f[3] f[7] f[8]+f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[3] f[5] f[7] f[8]+2 f[2] f[3] f[5] f[7] f[8]+f[2]^2 f[3] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[2] f[4] f[5] f[7] f[8]+f[3] f[4] f[5] f[7] f[8]+2 f[2] f[3] f[4] f[5] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[7] f[8]+f[2]^2 f[3] f[4] f[5] f[7] f[8]+f[1] f[2]^2 f[3] f[4] f[5] f[7] f[8],1+f[5]+f[8]+2 f[5] f[8]+f[2] f[5] f[8]+f[5]^2 f[8]+f[2] f[5]^2 f[8]+f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[2] f[5]^2 f[7] f[8]+f[4] f[5]^2 f[7] f[8]+f[2] f[4] f[5]^2 f[7] f[8],1+f[3]+f[5]+f[3] f[5]+f[8]+f[3] f[8]+2 f[5] f[8]+2 f[3] f[5] f[8]+f[2] f[3] f[5] f[8]+f[5]^2 f[8]+f[3] f[5]^2 f[8]+f[2] f[3] f[5]^2 f[8]+f[7] f[8]+f[3] f[7] f[8]+2 f[5] f[7] f[8]+2 f[3] f[5] f[7] f[8]+f[2] f[3] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[3] f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[3] f[5]^2 f[7] f[8]+f[2] f[3] f[5]^2 f[7] f[8]+f[4] f[5]^2 f[7] f[8]+f[3] f[4] f[5]^2 f[7] f[8]+f[2] f[3] f[4] f[5]^2 f[7] f[8],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[8]+f[3] f[8]+2 f[5] f[8]+f[2] f[5] f[8]+2 f[3] f[5] f[8]+2 f[2] f[3] f[5] f[8]+f[5]^2 f[8]+f[2] f[5]^2 f[8]+f[3] f[5]^2 f[8]+2 f[2] f[3] f[5]^2 f[8]+f[2]^2 f[3] f[5]^2 f[8]+f[7] f[8]+f[3] f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+2 f[3] f[5] f[7] f[8]+2 f[2] f[3] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[3] f[4] f[5] f[7] f[8]+f[2] f[3] f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[2] f[5]^2 f[7] f[8]+f[3] f[5]^2 f[7] f[8]+2 f[2] f[3] f[5]^2 f[7] f[8]+f[2]^2 f[3] f[5]^2 f[7] f[8]+f[4] f[5]^2 f[7] f[8]+f[2] f[4] f[5]^2 f[7] f[8]+f[3] f[4] f[5]^2 f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[7] f[8]+f[2]^2 f[3] f[4] f[5]^2 f[7] f[8],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[8]+f[3] f[8]+2 f[5] f[8]+f[2] f[5] f[8]+2 f[3] f[5] f[8]+2 f[2] f[3] f[5] f[8]+f[5]^2 f[8]+f[2] f[5]^2 f[8]+f[3] f[5]^2 f[8]+2 f[2] f[3] f[5]^2 f[8]+f[2]^2 f[3] f[5]^2 f[8]+f[7] f[8]+f[3] f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+2 f[3] f[5] f[7] f[8]+2 f[2] f[3] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[3] f[4] f[5] f[7] f[8]+f[2] f[3] f[4] f[5] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[2] f[5]^2 f[7] f[8]+f[3] f[5]^2 f[7] f[8]+2 f[2] f[3] f[5]^2 f[7] f[8]+f[2]^2 f[3] f[5]^2 f[7] f[8]+f[4] f[5]^2 f[7] f[8]+f[2] f[4] f[5]^2 f[7] f[8]+f[3] f[4] f[5]^2 f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^2 f[7] f[8]+f[2]^2 f[3] f[4] f[5]^2 f[7] f[8]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[8],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[8]+f[3] f[8]+2 f[5] f[8]+f[2] f[5] f[8]+2 f[3] f[5] f[8]+2 f[2] f[3] f[5] f[8]+f[4] f[5] f[8]+f[3] f[4] f[5] f[8]+f[2] f[3] f[4] f[5] f[8]+f[5]^2 f[8]+f[2] f[5]^2 f[8]+f[3] f[5]^2 f[8]+2 f[2] f[3] f[5]^2 f[8]+f[2]^2 f[3] f[5]^2 f[8]+f[4] f[5]^2 f[8]+f[2] f[4] f[5]^2 f[8]+f[3] f[4] f[5]^2 f[8]+2 f[2] f[3] f[4] f[5]^2 f[8]+f[2]^2 f[3] f[4] f[5]^2 f[8]+f[7] f[8]+f[3] f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+2 f[3] f[5] f[7] f[8]+2 f[2] f[3] f[5] f[7] f[8]+2 f[4] f[5] f[7] f[8]+f[2] f[4] f[5] f[7] f[8]+2 f[3] f[4] f[5] f[7] f[8]+2 f[2] f[3] f[4] f[5] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[2] f[5]^2 f[7] f[8]+f[3] f[5]^2 f[7] f[8]+2 f[2] f[3] f[5]^2 f[7] f[8]+f[2]^2 f[3] f[5]^2 f[7] f[8]+2 f[4] f[5]^2 f[7] f[8]+2 f[2] f[4] f[5]^2 f[7] f[8]+2 f[3] f[4] f[5]^2 f[7] f[8]+4 f[2] f[3] f[4] f[5]^2 f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^2 f[7] f[8]+2 f[2]^2 f[3] f[4] f[5]^2 f[7] f[8]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[8]+f[4]^2 f[5]^2 f[7] f[8]+f[2] f[4]^2 f[5]^2 f[7] f[8]+f[3] f[4]^2 f[5]^2 f[7] f[8]+2 f[2] f[3] f[4]^2 f[5]^2 f[7] f[8]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[8]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8],1+f[6]+f[8]+f[6] f[8]+f[5] f[6] f[8]+f[7] f[8]+f[6] f[7] f[8]+f[5] f[6] f[7] f[8],1+f[1]+f[6]+f[1] f[6]+f[8]+f[1] f[8]+f[6] f[8]+f[1] f[6] f[8]+f[1] f[5] f[6] f[8]+f[7] f[8]+f[1] f[7] f[8]+f[6] f[7] f[8]+f[1] f[6] f[7] f[8]+f[1] f[5] f[6] f[7] f[8],1+f[2]+f[1] f[2]+f[2] f[6]+f[1] f[2] f[6]+f[8]+f[2] f[8]+f[1] f[2] f[8]+f[2] f[6] f[8]+f[1] f[2] f[6] f[8]+f[1] f[2] f[5] f[6] f[8]+f[7] f[8]+f[2] f[7] f[8]+f[1] f[2] f[7] f[8]+f[2] f[6] f[7] f[8]+f[1] f[2] f[6] f[7] f[8]+f[1] f[2] f[5] f[6] f[7] f[8],1+f[6]+f[3] f[6]+f[8]+f[6] f[8]+f[3] f[6] f[8]+f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8],1+f[1]+f[6]+f[1] f[6]+f[3] f[6]+f[1] f[3] f[6]+f[8]+f[1] f[8]+f[6] f[8]+f[1] f[6] f[8]+f[3] f[6] f[8]+f[1] f[3] f[6] f[8]+f[1] f[5] f[6] f[8]+f[1] f[3] f[5] f[6] f[8]+f[7] f[8]+f[1] f[7] f[8]+f[6] f[7] f[8]+f[1] f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[1] f[3] f[6] f[7] f[8]+f[1] f[5] f[6] f[7] f[8]+f[1] f[3] f[5] f[6] f[7] f[8],1+f[6]+f[3] f[6]+f[8]+f[6] f[8]+f[3] f[6] f[8]+f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8],1+f[6]+f[8]+f[6] f[8]+f[5] f[6] f[8]+f[7] f[8]+f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8],1+f[6]+f[3] f[6]+f[8]+f[6] f[8]+f[3] f[6] f[8]+f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8],1+f[6]+f[3] f[6]+f[8]+f[6] f[8]+f[3] f[6] f[8]+f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8],1+f[6]+f[3] f[6]+f[8]+f[6] f[8]+f[3] f[6] f[8]+f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[8],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[8]+f[5] f[8]+f[6] f[8]+f[3] f[6] f[8]+2 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[3] f[5]^2 f[6] f[8]+f[2] f[3] f[5]^2 f[6] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+2 f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+f[5]^2 f[6] f[7] f[8]+f[3] f[5]^2 f[6] f[7] f[8]+f[2] f[3] f[5]^2 f[6] f[7] f[8],1+f[1]+f[6]+f[1] f[6]+f[3] f[6]+f[1] f[3] f[6]+f[1] f[5] f[6]+f[1] f[3] f[5] f[6]+f[8]+f[1] f[8]+f[1] f[5] f[8]+f[6] f[8]+f[1] f[6] f[8]+f[3] f[6] f[8]+f[1] f[3] f[6] f[8]+f[5] f[6] f[8]+2 f[1] f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+2 f[1] f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[1] f[2] f[3] f[5] f[6] f[8]+f[1] f[5]^2 f[6] f[8]+f[1] f[3] f[5]^2 f[6] f[8]+f[1] f[2] f[3] f[5]^2 f[6] f[8]+f[7] f[8]+f[1] f[7] f[8]+f[1] f[5] f[7] f[8]+f[6] f[7] f[8]+f[1] f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[1] f[3] f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+2 f[1] f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8]+2 f[1] f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+f[1] f[2] f[3] f[5] f[6] f[7] f[8]+f[1] f[5]^2 f[6] f[7] f[8]+f[1] f[3] f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[5]^2 f[6] f[7] f[8],1+f[6]+f[5] f[6]+f[8]+f[5] f[8]+f[6] f[8]+2 f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[5]^2 f[6] f[7] f[8]+f[4] f[5]^2 f[6] f[7] f[8],1+f[1]+f[6]+f[1] f[6]+f[1] f[5] f[6]+f[8]+f[1] f[8]+f[1] f[5] f[8]+f[6] f[8]+f[1] f[6] f[8]+f[5] f[6] f[8]+2 f[1] f[5] f[6] f[8]+f[1] f[5]^2 f[6] f[8]+f[7] f[8]+f[1] f[7] f[8]+f[1] f[5] f[7] f[8]+f[6] f[7] f[8]+f[1] f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+2 f[1] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[1] f[4] f[5] f[6] f[7] f[8]+f[1] f[5]^2 f[6] f[7] f[8]+f[1] f[4] f[5]^2 f[6] f[7] f[8],1+f[6]+f[5] f[6]+f[8]+f[5] f[8]+f[2] f[5] f[8]+f[6] f[8]+2 f[5] f[6] f[8]+f[2] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[2] f[5]^2 f[6] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+f[2] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[5]^2 f[6] f[7] f[8]+f[2] f[5]^2 f[6] f[7] f[8]+f[4] f[5]^2 f[6] f[7] f[8]+f[2] f[4] f[5]^2 f[6] f[7] f[8],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[8]+f[5] f[8]+f[6] f[8]+f[3] f[6] f[8]+2 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[3] f[5]^2 f[6] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+2 f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+f[5]^2 f[6] f[7] f[8]+f[3] f[5]^2 f[6] f[7] f[8]+f[4] f[5]^2 f[6] f[7] f[8]+f[3] f[4] f[5]^2 f[6] f[7] f[8],1+f[1]+f[6]+f[1] f[6]+f[3] f[6]+f[1] f[3] f[6]+f[1] f[5] f[6]+f[1] f[3] f[5] f[6]+f[8]+f[1] f[8]+f[1] f[5] f[8]+f[6] f[8]+f[1] f[6] f[8]+f[3] f[6] f[8]+f[1] f[3] f[6] f[8]+f[5] f[6] f[8]+2 f[1] f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+2 f[1] f[3] f[5] f[6] f[8]+f[1] f[5]^2 f[6] f[8]+f[1] f[3] f[5]^2 f[6] f[8]+f[7] f[8]+f[1] f[7] f[8]+f[1] f[5] f[7] f[8]+f[6] f[7] f[8]+f[1] f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[1] f[3] f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+2 f[1] f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8]+2 f[1] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[1] f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[5]^2 f[6] f[7] f[8]+f[1] f[3] f[5]^2 f[6] f[7] f[8]+f[1] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[3] f[4] f[5]^2 f[6] f[7] f[8],1+f[1]+f[6]+f[1] f[6]+f[3] f[6]+f[1] f[3] f[6]+f[1] f[5] f[6]+f[1] f[3] f[5] f[6]+f[8]+f[1] f[8]+f[1] f[5] f[8]+f[6] f[8]+f[1] f[6] f[8]+f[3] f[6] f[8]+f[1] f[3] f[6] f[8]+f[5] f[6] f[8]+2 f[1] f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+2 f[1] f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[1] f[2] f[3] f[5] f[6] f[8]+f[1] f[5]^2 f[6] f[8]+f[1] f[3] f[5]^2 f[6] f[8]+f[1] f[2] f[3] f[5]^2 f[6] f[8]+f[7] f[8]+f[1] f[7] f[8]+f[1] f[5] f[7] f[8]+f[6] f[7] f[8]+f[1] f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[1] f[3] f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+2 f[1] f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8]+2 f[1] f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+f[1] f[2] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[1] f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+2 f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[1]^2 f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[5]^2 f[6] f[7] f[8]+f[1] f[3] f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[5]^2 f[6] f[7] f[8]+f[1] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[1]^2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[8]+f[5] f[8]+f[2] f[5] f[8]+f[6] f[8]+f[3] f[6] f[8]+2 f[5] f[6] f[8]+f[2] f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[2] f[5]^2 f[6] f[8]+f[3] f[5]^2 f[6] f[8]+2 f[2] f[3] f[5]^2 f[6] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+f[2] f[5] f[6] f[7] f[8]+2 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[5]^2 f[6] f[7] f[8]+f[2] f[5]^2 f[6] f[7] f[8]+f[3] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[7] f[8]+f[4] f[5]^2 f[6] f[7] f[8]+f[2] f[4] f[5]^2 f[6] f[7] f[8]+f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[8]+f[5] f[8]+f[2] f[5] f[8]+f[6] f[8]+f[3] f[6] f[8]+2 f[5] f[6] f[8]+f[2] f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[2] f[5]^2 f[6] f[8]+f[3] f[5]^2 f[6] f[8]+2 f[2] f[3] f[5]^2 f[6] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+f[2] f[5] f[6] f[7] f[8]+2 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[5]^2 f[6] f[7] f[8]+f[2] f[5]^2 f[6] f[7] f[8]+f[3] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[7] f[8]+f[4] f[5]^2 f[6] f[7] f[8]+f[2] f[4] f[5]^2 f[6] f[7] f[8]+f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8],1+f[3]+f[6]+2 f[3] f[6]+f[3]^2 f[6]+f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[3]^2 f[5] f[6]+f[2] f[3]^2 f[5] f[6]+f[8]+f[3] f[8]+f[5] f[8]+f[3] f[5] f[8]+f[2] f[3] f[5] f[8]+f[6] f[8]+2 f[3] f[6] f[8]+f[3]^2 f[6] f[8]+2 f[5] f[6] f[8]+4 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+2 f[3]^2 f[5] f[6] f[8]+2 f[2] f[3]^2 f[5] f[6] f[8]+f[5]^2 f[6] f[8]+2 f[3] f[5]^2 f[6] f[8]+2 f[2] f[3] f[5]^2 f[6] f[8]+f[3]^2 f[5]^2 f[6] f[8]+2 f[2] f[3]^2 f[5]^2 f[6] f[8]+f[2]^2 f[3]^2 f[5]^2 f[6] f[8]+f[7] f[8]+f[3] f[7] f[8]+f[5] f[7] f[8]+f[3] f[5] f[7] f[8]+f[2] f[3] f[5] f[7] f[8]+f[6] f[7] f[8]+2 f[3] f[6] f[7] f[8]+f[3]^2 f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+4 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+2 f[3]^2 f[5] f[6] f[7] f[8]+2 f[2] f[3]^2 f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[3]^2 f[4] f[5] f[6] f[7] f[8]+f[2] f[3]^2 f[4] f[5] f[6] f[7] f[8]+f[5]^2 f[6] f[7] f[8]+2 f[3] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]+f[3]^2 f[5]^2 f[6] f[7] f[8]+2 f[2] f[3]^2 f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3]^2 f[5]^2 f[6] f[7] f[8]+f[4] f[5]^2 f[6] f[7] f[8]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[3]^2 f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3]^2 f[4] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3]^2 f[4] f[5]^2 f[6] f[7] f[8],1+f[3]+f[6]+2 f[3] f[6]+f[3]^2 f[6]+f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[3]^2 f[5] f[6]+f[2] f[3]^2 f[5] f[6]+f[8]+f[3] f[8]+f[5] f[8]+f[3] f[5] f[8]+f[2] f[3] f[5] f[8]+f[6] f[8]+2 f[3] f[6] f[8]+f[3]^2 f[6] f[8]+2 f[5] f[6] f[8]+4 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+2 f[3]^2 f[5] f[6] f[8]+2 f[2] f[3]^2 f[5] f[6] f[8]+f[5]^2 f[6] f[8]+2 f[3] f[5]^2 f[6] f[8]+2 f[2] f[3] f[5]^2 f[6] f[8]+f[3]^2 f[5]^2 f[6] f[8]+2 f[2] f[3]^2 f[5]^2 f[6] f[8]+f[2]^2 f[3]^2 f[5]^2 f[6] f[8]+f[7] f[8]+f[3] f[7] f[8]+f[5] f[7] f[8]+f[3] f[5] f[7] f[8]+f[2] f[3] f[5] f[7] f[8]+f[6] f[7] f[8]+2 f[3] f[6] f[7] f[8]+f[3]^2 f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+4 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+2 f[3]^2 f[5] f[6] f[7] f[8]+2 f[2] f[3]^2 f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[3]^2 f[4] f[5] f[6] f[7] f[8]+f[2] f[3]^2 f[4] f[5] f[6] f[7] f[8]+f[1] f[2] f[3]^2 f[4] f[5] f[6] f[7] f[8]+f[5]^2 f[6] f[7] f[8]+2 f[3] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]+f[3]^2 f[5]^2 f[6] f[7] f[8]+2 f[2] f[3]^2 f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3]^2 f[5]^2 f[6] f[7] f[8]+f[4] f[5]^2 f[6] f[7] f[8]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[3]^2 f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3]^2 f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3]^2 f[4] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3]^2 f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[2]^2 f[3]^2 f[4] f[5]^2 f[6] f[7] f[8],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[8]+f[5] f[8]+f[6] f[8]+f[3] f[6] f[8]+2 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[4] f[5] f[6] f[8]+f[3] f[4] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[3] f[5]^2 f[6] f[8]+f[2] f[3] f[5]^2 f[6] f[8]+f[4] f[5]^2 f[6] f[8]+f[3] f[4] f[5]^2 f[6] f[8]+f[2] f[3] f[4] f[5]^2 f[6] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+2 f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[5]^2 f[6] f[7] f[8]+f[3] f[5]^2 f[6] f[7] f[8]+f[2] f[3] f[5]^2 f[6] f[7] f[8]+2 f[4] f[5]^2 f[6] f[7] f[8]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[4]^2 f[5]^2 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[8],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[8]+f[5] f[8]+f[6] f[8]+f[3] f[6] f[8]+2 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[4] f[5] f[6] f[8]+f[3] f[4] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[3] f[5]^2 f[6] f[8]+f[2] f[3] f[5]^2 f[6] f[8]+f[4] f[5]^2 f[6] f[8]+f[3] f[4] f[5]^2 f[6] f[8]+f[2] f[3] f[4] f[5]^2 f[6] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+2 f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[5]^2 f[6] f[7] f[8]+f[3] f[5]^2 f[6] f[7] f[8]+f[2] f[3] f[5]^2 f[6] f[7] f[8]+2 f[4] f[5]^2 f[6] f[7] f[8]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[4]^2 f[5]^2 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[8],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[2] f[3] f[4] f[5] f[6]+f[8]+f[5] f[8]+f[2] f[5] f[8]+f[6] f[8]+f[3] f[6] f[8]+2 f[5] f[6] f[8]+f[2] f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+f[4] f[5] f[6] f[8]+f[3] f[4] f[5] f[6] f[8]+f[2] f[3] f[4] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[2] f[5]^2 f[6] f[8]+f[3] f[5]^2 f[6] f[8]+2 f[2] f[3] f[5]^2 f[6] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[8]+f[4] f[5]^2 f[6] f[8]+f[2] f[4] f[5]^2 f[6] f[8]+f[3] f[4] f[5]^2 f[6] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[8]+f[2]^2 f[3] f[4] f[5]^2 f[6] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[2] f[4] f[5] f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+f[2] f[5] f[6] f[7] f[8]+2 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+f[2] f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[5]^2 f[6] f[7] f[8]+f[2] f[5]^2 f[6] f[7] f[8]+f[3] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[7] f[8]+2 f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[4] f[5]^2 f[6] f[7] f[8]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+4 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[4]^2 f[5]^2 f[6] f[7] f[8]+f[2] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[8],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[2] f[3] f[5]^2 f[6]+f[8]+2 f[5] f[8]+f[2] f[5] f[8]+f[5]^2 f[8]+f[2] f[5]^2 f[8]+f[6] f[8]+f[3] f[6] f[8]+3 f[5] f[6] f[8]+f[2] f[5] f[6] f[8]+3 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+3 f[5]^2 f[6] f[8]+2 f[2] f[5]^2 f[6] f[8]+3 f[3] f[5]^2 f[6] f[8]+4 f[2] f[3] f[5]^2 f[6] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[8]+f[5]^3 f[6] f[8]+f[2] f[5]^3 f[6] f[8]+f[3] f[5]^3 f[6] f[8]+2 f[2] f[3] f[5]^3 f[6] f[8]+f[2]^2 f[3] f[5]^3 f[6] f[8]+f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[2] f[5]^2 f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+3 f[5] f[6] f[7] f[8]+f[2] f[5] f[6] f[7] f[8]+3 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+3 f[5]^2 f[6] f[7] f[8]+2 f[2] f[5]^2 f[6] f[7] f[8]+3 f[3] f[5]^2 f[6] f[7] f[8]+4 f[2] f[3] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[7] f[8]+2 f[4] f[5]^2 f[6] f[7] f[8]+f[2] f[4] f[5]^2 f[6] f[7] f[8]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[5]^3 f[6] f[7] f[8]+f[2] f[5]^3 f[6] f[7] f[8]+f[3] f[5]^3 f[6] f[7] f[8]+2 f[2] f[3] f[5]^3 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^3 f[6] f[7] f[8]+f[4] f[5]^3 f[6] f[7] f[8]+f[2] f[4] f[5]^3 f[6] f[7] f[8]+f[3] f[4] f[5]^3 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]+f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[4] f[5]^2 f[6]+f[3] f[4] f[5]^2 f[6]+f[8]+2 f[5] f[8]+f[5]^2 f[8]+f[6] f[8]+f[3] f[6] f[8]+3 f[5] f[6] f[8]+3 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[4] f[5] f[6] f[8]+f[3] f[4] f[5] f[6] f[8]+3 f[5]^2 f[6] f[8]+3 f[3] f[5]^2 f[6] f[8]+2 f[2] f[3] f[5]^2 f[6] f[8]+2 f[4] f[5]^2 f[6] f[8]+2 f[3] f[4] f[5]^2 f[6] f[8]+f[2] f[3] f[4] f[5]^2 f[6] f[8]+f[5]^3 f[6] f[8]+f[3] f[5]^3 f[6] f[8]+f[2] f[3] f[5]^3 f[6] f[8]+f[4] f[5]^3 f[6] f[8]+f[3] f[4] f[5]^3 f[6] f[8]+f[2] f[3] f[4] f[5]^3 f[6] f[8]+f[7] f[8]+2 f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[4] f[5]^2 f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+3 f[5] f[6] f[7] f[8]+3 f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+3 f[5]^2 f[6] f[7] f[8]+3 f[3] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]+4 f[4] f[5]^2 f[6] f[7] f[8]+4 f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[4]^2 f[5]^2 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[5]^3 f[6] f[7] f[8]+f[3] f[5]^3 f[6] f[7] f[8]+f[2] f[3] f[5]^3 f[6] f[7] f[8]+2 f[4] f[5]^3 f[6] f[7] f[8]+2 f[3] f[4] f[5]^3 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]+f[4]^2 f[5]^3 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[2] f[3] f[4]^2 f[5]^3 f[6] f[7] f[8],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[2] f[3] f[5]^2 f[6]+f[4] f[5]^2 f[6]+f[3] f[4] f[5]^2 f[6]+f[2] f[3] f[4] f[5]^2 f[6]+f[8]+2 f[5] f[8]+f[2] f[5] f[8]+f[5]^2 f[8]+f[2] f[5]^2 f[8]+f[6] f[8]+f[3] f[6] f[8]+3 f[5] f[6] f[8]+f[2] f[5] f[6] f[8]+3 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+f[4] f[5] f[6] f[8]+f[3] f[4] f[5] f[6] f[8]+3 f[5]^2 f[6] f[8]+2 f[2] f[5]^2 f[6] f[8]+3 f[3] f[5]^2 f[6] f[8]+4 f[2] f[3] f[5]^2 f[6] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[8]+2 f[4] f[5]^2 f[6] f[8]+f[2] f[4] f[5]^2 f[6] f[8]+2 f[3] f[4] f[5]^2 f[6] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[8]+f[5]^3 f[6] f[8]+f[2] f[5]^3 f[6] f[8]+f[3] f[5]^3 f[6] f[8]+2 f[2] f[3] f[5]^3 f[6] f[8]+f[2]^2 f[3] f[5]^3 f[6] f[8]+f[4] f[5]^3 f[6] f[8]+f[2] f[4] f[5]^3 f[6] f[8]+f[3] f[4] f[5]^3 f[6] f[8]+2 f[2] f[3] f[4] f[5]^3 f[6] f[8]+f[2]^2 f[3] f[4] f[5]^3 f[6] f[8]+f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[2] f[5]^2 f[7] f[8]+f[4] f[5]^2 f[7] f[8]+f[2] f[4] f[5]^2 f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+3 f[5] f[6] f[7] f[8]+f[2] f[5] f[6] f[7] f[8]+3 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+3 f[5]^2 f[6] f[7] f[8]+2 f[2] f[5]^2 f[6] f[7] f[8]+3 f[3] f[5]^2 f[6] f[7] f[8]+4 f[2] f[3] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[7] f[8]+4 f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[4] f[5]^2 f[6] f[7] f[8]+4 f[3] f[4] f[5]^2 f[6] f[7] f[8]+5 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[4]^2 f[5]^2 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[5]^3 f[6] f[7] f[8]+f[2] f[5]^3 f[6] f[7] f[8]+f[3] f[5]^3 f[6] f[7] f[8]+2 f[2] f[3] f[5]^3 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^3 f[6] f[7] f[8]+2 f[4] f[5]^3 f[6] f[7] f[8]+2 f[2] f[4] f[5]^3 f[6] f[7] f[8]+2 f[3] f[4] f[5]^3 f[6] f[7] f[8]+4 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]+2 f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8]+f[4]^2 f[5]^3 f[6] f[7] f[8]+f[2] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+2 f[2] f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7] f[8],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[2] f[3] f[5]^2 f[6]+f[4] f[5]^2 f[6]+f[3] f[4] f[5]^2 f[6]+f[2] f[3] f[4] f[5]^2 f[6]+f[8]+2 f[5] f[8]+f[2] f[5] f[8]+f[5]^2 f[8]+f[2] f[5]^2 f[8]+f[6] f[8]+f[3] f[6] f[8]+3 f[5] f[6] f[8]+f[2] f[5] f[6] f[8]+3 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+f[4] f[5] f[6] f[8]+f[3] f[4] f[5] f[6] f[8]+3 f[5]^2 f[6] f[8]+2 f[2] f[5]^2 f[6] f[8]+3 f[3] f[5]^2 f[6] f[8]+4 f[2] f[3] f[5]^2 f[6] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[8]+2 f[4] f[5]^2 f[6] f[8]+f[2] f[4] f[5]^2 f[6] f[8]+2 f[3] f[4] f[5]^2 f[6] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[8]+f[5]^3 f[6] f[8]+f[2] f[5]^3 f[6] f[8]+f[3] f[5]^3 f[6] f[8]+2 f[2] f[3] f[5]^3 f[6] f[8]+f[2]^2 f[3] f[5]^3 f[6] f[8]+f[4] f[5]^3 f[6] f[8]+f[2] f[4] f[5]^3 f[6] f[8]+f[3] f[4] f[5]^3 f[6] f[8]+2 f[2] f[3] f[4] f[5]^3 f[6] f[8]+f[2]^2 f[3] f[4] f[5]^3 f[6] f[8]+f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[2] f[5]^2 f[7] f[8]+f[4] f[5]^2 f[7] f[8]+f[2] f[4] f[5]^2 f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+3 f[5] f[6] f[7] f[8]+f[2] f[5] f[6] f[7] f[8]+3 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[8]+3 f[5]^2 f[6] f[7] f[8]+2 f[2] f[5]^2 f[6] f[7] f[8]+3 f[3] f[5]^2 f[6] f[7] f[8]+4 f[2] f[3] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[7] f[8]+4 f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[4] f[5]^2 f[6] f[7] f[8]+4 f[3] f[4] f[5]^2 f[6] f[7] f[8]+5 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[4]^2 f[5]^2 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[5]^3 f[6] f[7] f[8]+f[2] f[5]^3 f[6] f[7] f[8]+f[3] f[5]^3 f[6] f[7] f[8]+2 f[2] f[3] f[5]^3 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^3 f[6] f[7] f[8]+2 f[4] f[5]^3 f[6] f[7] f[8]+2 f[2] f[4] f[5]^3 f[6] f[7] f[8]+2 f[3] f[4] f[5]^3 f[6] f[7] f[8]+4 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]+2 f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8]+f[1] f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8]+f[4]^2 f[5]^3 f[6] f[7] f[8]+f[2] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+2 f[2] f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[1] f[2] f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[1] f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7] f[8],1+2 f[6]+f[3] f[6]+f[5] f[6]+f[6]^2+f[3] f[6]^2+f[5] f[6]^2+f[3] f[5] f[6]^2+f[8]+2 f[6] f[8]+f[3] f[6] f[8]+2 f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+f[6]^2 f[8]+f[3] f[6]^2 f[8]+2 f[5] f[6]^2 f[8]+2 f[3] f[5] f[6]^2 f[8]+f[5]^2 f[6]^2 f[8]+f[3] f[5]^2 f[6]^2 f[8]+f[7] f[8]+2 f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[6]^2 f[7] f[8]+f[3] f[6]^2 f[7] f[8]+2 f[5] f[6]^2 f[7] f[8]+2 f[3] f[5] f[6]^2 f[7] f[8]+f[4] f[5] f[6]^2 f[7] f[8]+f[3] f[4] f[5] f[6]^2 f[7] f[8]+f[5]^2 f[6]^2 f[7] f[8]+f[3] f[5]^2 f[6]^2 f[7] f[8]+f[4] f[5]^2 f[6]^2 f[7] f[8]+f[3] f[4] f[5]^2 f[6]^2 f[7] f[8],1+f[1]+2 f[6]+2 f[1] f[6]+f[3] f[6]+f[1] f[3] f[6]+f[1] f[5] f[6]+f[6]^2+f[1] f[6]^2+f[3] f[6]^2+f[1] f[3] f[6]^2+f[1] f[5] f[6]^2+f[1] f[3] f[5] f[6]^2+f[8]+f[1] f[8]+2 f[6] f[8]+2 f[1] f[6] f[8]+f[3] f[6] f[8]+f[1] f[3] f[6] f[8]+f[5] f[6] f[8]+2 f[1] f[5] f[6] f[8]+f[1] f[3] f[5] f[6] f[8]+f[6]^2 f[8]+f[1] f[6]^2 f[8]+f[3] f[6]^2 f[8]+f[1] f[3] f[6]^2 f[8]+f[5] f[6]^2 f[8]+2 f[1] f[5] f[6]^2 f[8]+f[3] f[5] f[6]^2 f[8]+2 f[1] f[3] f[5] f[6]^2 f[8]+f[1] f[5]^2 f[6]^2 f[8]+f[1] f[3] f[5]^2 f[6]^2 f[8]+f[7] f[8]+f[1] f[7] f[8]+2 f[6] f[7] f[8]+2 f[1] f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[1] f[3] f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+2 f[1] f[5] f[6] f[7] f[8]+f[1] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[1] f[4] f[5] f[6] f[7] f[8]+f[6]^2 f[7] f[8]+f[1] f[6]^2 f[7] f[8]+f[3] f[6]^2 f[7] f[8]+f[1] f[3] f[6]^2 f[7] f[8]+f[5] f[6]^2 f[7] f[8]+2 f[1] f[5] f[6]^2 f[7] f[8]+f[3] f[5] f[6]^2 f[7] f[8]+2 f[1] f[3] f[5] f[6]^2 f[7] f[8]+f[4] f[5] f[6]^2 f[7] f[8]+f[1] f[4] f[5] f[6]^2 f[7] f[8]+f[3] f[4] f[5] f[6]^2 f[7] f[8]+f[1] f[3] f[4] f[5] f[6]^2 f[7] f[8]+f[1] f[5]^2 f[6]^2 f[7] f[8]+f[1] f[3] f[5]^2 f[6]^2 f[7] f[8]+f[1] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[1] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8],1+2 f[6]+f[3] f[6]+f[5] f[6]+f[6]^2+f[3] f[6]^2+f[5] f[6]^2+f[3] f[5] f[6]^2+f[8]+2 f[6] f[8]+f[3] f[6] f[8]+2 f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[6]^2 f[8]+f[3] f[6]^2 f[8]+2 f[5] f[6]^2 f[8]+2 f[3] f[5] f[6]^2 f[8]+f[2] f[3] f[5] f[6]^2 f[8]+f[5]^2 f[6]^2 f[8]+f[3] f[5]^2 f[6]^2 f[8]+f[2] f[3] f[5]^2 f[6]^2 f[8]+f[7] f[8]+2 f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[6]^2 f[7] f[8]+f[3] f[6]^2 f[7] f[8]+2 f[5] f[6]^2 f[7] f[8]+2 f[3] f[5] f[6]^2 f[7] f[8]+f[2] f[3] f[5] f[6]^2 f[7] f[8]+f[4] f[5] f[6]^2 f[7] f[8]+f[3] f[4] f[5] f[6]^2 f[7] f[8]+f[5]^2 f[6]^2 f[7] f[8]+f[3] f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]+f[4] f[5]^2 f[6]^2 f[7] f[8]+f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8],1+2 f[6]+2 f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[6]^2+2 f[3] f[6]^2+f[3]^2 f[6]^2+f[5] f[6]^2+2 f[3] f[5] f[6]^2+f[3]^2 f[5] f[6]^2+f[8]+2 f[6] f[8]+2 f[3] f[6] f[8]+2 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[6]^2 f[8]+2 f[3] f[6]^2 f[8]+f[3]^2 f[6]^2 f[8]+2 f[5] f[6]^2 f[8]+4 f[3] f[5] f[6]^2 f[8]+f[2] f[3] f[5] f[6]^2 f[8]+2 f[3]^2 f[5] f[6]^2 f[8]+f[2] f[3]^2 f[5] f[6]^2 f[8]+f[5]^2 f[6]^2 f[8]+2 f[3] f[5]^2 f[6]^2 f[8]+f[2] f[3] f[5]^2 f[6]^2 f[8]+f[3]^2 f[5]^2 f[6]^2 f[8]+f[2] f[3]^2 f[5]^2 f[6]^2 f[8]+f[7] f[8]+2 f[6] f[7] f[8]+2 f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+2 f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+f[6]^2 f[7] f[8]+2 f[3] f[6]^2 f[7] f[8]+f[3]^2 f[6]^2 f[7] f[8]+2 f[5] f[6]^2 f[7] f[8]+4 f[3] f[5] f[6]^2 f[7] f[8]+f[2] f[3] f[5] f[6]^2 f[7] f[8]+2 f[3]^2 f[5] f[6]^2 f[7] f[8]+f[2] f[3]^2 f[5] f[6]^2 f[7] f[8]+f[4] f[5] f[6]^2 f[7] f[8]+2 f[3] f[4] f[5] f[6]^2 f[7] f[8]+f[3]^2 f[4] f[5] f[6]^2 f[7] f[8]+f[5]^2 f[6]^2 f[7] f[8]+2 f[3] f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]+f[3]^2 f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3]^2 f[5]^2 f[6]^2 f[7] f[8]+f[4] f[5]^2 f[6]^2 f[7] f[8]+2 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8],1+2 f[6]+f[3] f[6]+2 f[5] f[6]+f[3] f[5] f[6]+f[6]^2+f[3] f[6]^2+2 f[5] f[6]^2+2 f[3] f[5] f[6]^2+f[5]^2 f[6]^2+f[3] f[5]^2 f[6]^2+f[8]+f[5] f[8]+2 f[6] f[8]+f[3] f[6] f[8]+4 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+2 f[5]^2 f[6] f[8]+f[3] f[5]^2 f[6] f[8]+f[2] f[3] f[5]^2 f[6] f[8]+f[6]^2 f[8]+f[3] f[6]^2 f[8]+3 f[5] f[6]^2 f[8]+3 f[3] f[5] f[6]^2 f[8]+f[2] f[3] f[5] f[6]^2 f[8]+3 f[5]^2 f[6]^2 f[8]+3 f[3] f[5]^2 f[6]^2 f[8]+2 f[2] f[3] f[5]^2 f[6]^2 f[8]+f[5]^3 f[6]^2 f[8]+f[3] f[5]^3 f[6]^2 f[8]+f[2] f[3] f[5]^3 f[6]^2 f[8]+f[7] f[8]+f[5] f[7] f[8]+2 f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+4 f[5] f[6] f[7] f[8]+2 f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+2 f[5]^2 f[6] f[7] f[8]+f[3] f[5]^2 f[6] f[7] f[8]+f[2] f[3] f[5]^2 f[6] f[7] f[8]+f[4] f[5]^2 f[6] f[7] f[8]+f[6]^2 f[7] f[8]+f[3] f[6]^2 f[7] f[8]+3 f[5] f[6]^2 f[7] f[8]+3 f[3] f[5] f[6]^2 f[7] f[8]+f[2] f[3] f[5] f[6]^2 f[7] f[8]+f[4] f[5] f[6]^2 f[7] f[8]+f[3] f[4] f[5] f[6]^2 f[7] f[8]+3 f[5]^2 f[6]^2 f[7] f[8]+3 f[3] f[5]^2 f[6]^2 f[7] f[8]+2 f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]+2 f[4] f[5]^2 f[6]^2 f[7] f[8]+2 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[5]^3 f[6]^2 f[7] f[8]+f[3] f[5]^3 f[6]^2 f[7] f[8]+f[2] f[3] f[5]^3 f[6]^2 f[7] f[8]+f[4] f[5]^3 f[6]^2 f[7] f[8]+f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]+f[2] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8],1+f[1]+2 f[6]+2 f[1] f[6]+f[3] f[6]+f[1] f[3] f[6]+f[5] f[6]+2 f[1] f[5] f[6]+f[1] f[3] f[5] f[6]+f[6]^2+f[1] f[6]^2+f[3] f[6]^2+f[1] f[3] f[6]^2+f[5] f[6]^2+2 f[1] f[5] f[6]^2+f[3] f[5] f[6]^2+2 f[1] f[3] f[5] f[6]^2+f[1] f[5]^2 f[6]^2+f[1] f[3] f[5]^2 f[6]^2+f[8]+f[1] f[8]+f[1] f[5] f[8]+2 f[6] f[8]+2 f[1] f[6] f[8]+f[3] f[6] f[8]+f[1] f[3] f[6] f[8]+2 f[5] f[6] f[8]+4 f[1] f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+2 f[1] f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[1] f[2] f[3] f[5] f[6] f[8]+2 f[1] f[5]^2 f[6] f[8]+f[1] f[3] f[5]^2 f[6] f[8]+f[1] f[2] f[3] f[5]^2 f[6] f[8]+f[6]^2 f[8]+f[1] f[6]^2 f[8]+f[3] f[6]^2 f[8]+f[1] f[3] f[6]^2 f[8]+2 f[5] f[6]^2 f[8]+3 f[1] f[5] f[6]^2 f[8]+2 f[3] f[5] f[6]^2 f[8]+3 f[1] f[3] f[5] f[6]^2 f[8]+f[2] f[3] f[5] f[6]^2 f[8]+f[1] f[2] f[3] f[5] f[6]^2 f[8]+f[5]^2 f[6]^2 f[8]+3 f[1] f[5]^2 f[6]^2 f[8]+f[3] f[5]^2 f[6]^2 f[8]+3 f[1] f[3] f[5]^2 f[6]^2 f[8]+f[2] f[3] f[5]^2 f[6]^2 f[8]+2 f[1] f[2] f[3] f[5]^2 f[6]^2 f[8]+f[1] f[5]^3 f[6]^2 f[8]+f[1] f[3] f[5]^3 f[6]^2 f[8]+f[1] f[2] f[3] f[5]^3 f[6]^2 f[8]+f[7] f[8]+f[1] f[7] f[8]+f[1] f[5] f[7] f[8]+2 f[6] f[7] f[8]+2 f[1] f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[1] f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+4 f[1] f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8]+2 f[1] f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+f[1] f[2] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[1] f[4] f[5] f[6] f[7] f[8]+2 f[1] f[5]^2 f[6] f[7] f[8]+f[1] f[3] f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[5]^2 f[6] f[7] f[8]+f[1] f[4] f[5]^2 f[6] f[7] f[8]+f[6]^2 f[7] f[8]+f[1] f[6]^2 f[7] f[8]+f[3] f[6]^2 f[7] f[8]+f[1] f[3] f[6]^2 f[7] f[8]+2 f[5] f[6]^2 f[7] f[8]+3 f[1] f[5] f[6]^2 f[7] f[8]+2 f[3] f[5] f[6]^2 f[7] f[8]+3 f[1] f[3] f[5] f[6]^2 f[7] f[8]+f[2] f[3] f[5] f[6]^2 f[7] f[8]+f[1] f[2] f[3] f[5] f[6]^2 f[7] f[8]+f[4] f[5] f[6]^2 f[7] f[8]+f[1] f[4] f[5] f[6]^2 f[7] f[8]+f[3] f[4] f[5] f[6]^2 f[7] f[8]+f[1] f[3] f[4] f[5] f[6]^2 f[7] f[8]+f[5]^2 f[6]^2 f[7] f[8]+3 f[1] f[5]^2 f[6]^2 f[7] f[8]+f[3] f[5]^2 f[6]^2 f[7] f[8]+3 f[1] f[3] f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]+2 f[1] f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]+f[4] f[5]^2 f[6]^2 f[7] f[8]+2 f[1] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+2 f[1] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[1] f[5]^3 f[6]^2 f[7] f[8]+f[1] f[3] f[5]^3 f[6]^2 f[7] f[8]+f[1] f[2] f[3] f[5]^3 f[6]^2 f[7] f[8]+f[1] f[4] f[5]^3 f[6]^2 f[7] f[8]+f[1] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8],1+2 f[6]+2 f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[6]^2+2 f[3] f[6]^2+f[3]^2 f[6]^2+2 f[5] f[6]^2+4 f[3] f[5] f[6]^2+f[2] f[3] f[5] f[6]^2+2 f[3]^2 f[5] f[6]^2+f[2] f[3]^2 f[5] f[6]^2+f[4] f[5] f[6]^2+2 f[3] f[4] f[5] f[6]^2+f[3]^2 f[4] f[5] f[6]^2+f[5]^2 f[6]^2+2 f[3] f[5]^2 f[6]^2+f[2] f[3] f[5]^2 f[6]^2+f[3]^2 f[5]^2 f[6]^2+f[2] f[3]^2 f[5]^2 f[6]^2+f[4] f[5]^2 f[6]^2+2 f[3] f[4] f[5]^2 f[6]^2+f[2] f[3] f[4] f[5]^2 f[6]^2+f[3]^2 f[4] f[5]^2 f[6]^2+f[2] f[3]^2 f[4] f[5]^2 f[6]^2+f[8]+f[5] f[8]+2 f[6] f[8]+2 f[3] f[6] f[8]+4 f[5] f[6] f[8]+4 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+f[4] f[5] f[6] f[8]+f[3] f[4] f[5] f[6] f[8]+2 f[5]^2 f[6] f[8]+2 f[3] f[5]^2 f[6] f[8]+2 f[2] f[3] f[5]^2 f[6] f[8]+f[4] f[5]^2 f[6] f[8]+f[3] f[4] f[5]^2 f[6] f[8]+f[2] f[3] f[4] f[5]^2 f[6] f[8]+f[6]^2 f[8]+2 f[3] f[6]^2 f[8]+f[3]^2 f[6]^2 f[8]+3 f[5] f[6]^2 f[8]+6 f[3] f[5] f[6]^2 f[8]+2 f[2] f[3] f[5] f[6]^2 f[8]+3 f[3]^2 f[5] f[6]^2 f[8]+2 f[2] f[3]^2 f[5] f[6]^2 f[8]+f[4] f[5] f[6]^2 f[8]+2 f[3] f[4] f[5] f[6]^2 f[8]+f[3]^2 f[4] f[5] f[6]^2 f[8]+3 f[5]^2 f[6]^2 f[8]+6 f[3] f[5]^2 f[6]^2 f[8]+4 f[2] f[3] f[5]^2 f[6]^2 f[8]+3 f[3]^2 f[5]^2 f[6]^2 f[8]+4 f[2] f[3]^2 f[5]^2 f[6]^2 f[8]+f[2]^2 f[3]^2 f[5]^2 f[6]^2 f[8]+2 f[4] f[5]^2 f[6]^2 f[8]+4 f[3] f[4] f[5]^2 f[6]^2 f[8]+2 f[2] f[3] f[4] f[5]^2 f[6]^2 f[8]+2 f[3]^2 f[4] f[5]^2 f[6]^2 f[8]+2 f[2] f[3]^2 f[4] f[5]^2 f[6]^2 f[8]+f[5]^3 f[6]^2 f[8]+2 f[3] f[5]^3 f[6]^2 f[8]+2 f[2] f[3] f[5]^3 f[6]^2 f[8]+f[3]^2 f[5]^3 f[6]^2 f[8]+2 f[2] f[3]^2 f[5]^3 f[6]^2 f[8]+f[2]^2 f[3]^2 f[5]^3 f[6]^2 f[8]+f[4] f[5]^3 f[6]^2 f[8]+2 f[3] f[4] f[5]^3 f[6]^2 f[8]+2 f[2] f[3] f[4] f[5]^3 f[6]^2 f[8]+f[3]^2 f[4] f[5]^3 f[6]^2 f[8]+2 f[2] f[3]^2 f[4] f[5]^3 f[6]^2 f[8]+f[2]^2 f[3]^2 f[4] f[5]^3 f[6]^2 f[8]+f[7] f[8]+f[5] f[7] f[8]+2 f[6] f[7] f[8]+2 f[3] f[6] f[7] f[8]+4 f[5] f[6] f[7] f[8]+4 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+2 f[5]^2 f[6] f[7] f[8]+2 f[3] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]+2 f[4] f[5]^2 f[6] f[7] f[8]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[6]^2 f[7] f[8]+2 f[3] f[6]^2 f[7] f[8]+f[3]^2 f[6]^2 f[7] f[8]+3 f[5] f[6]^2 f[7] f[8]+6 f[3] f[5] f[6]^2 f[7] f[8]+2 f[2] f[3] f[5] f[6]^2 f[7] f[8]+3 f[3]^2 f[5] f[6]^2 f[7] f[8]+2 f[2] f[3]^2 f[5] f[6]^2 f[7] f[8]+2 f[4] f[5] f[6]^2 f[7] f[8]+4 f[3] f[4] f[5] f[6]^2 f[7] f[8]+f[2] f[3] f[4] f[5] f[6]^2 f[7] f[8]+2 f[3]^2 f[4] f[5] f[6]^2 f[7] f[8]+f[2] f[3]^2 f[4] f[5] f[6]^2 f[7] f[8]+3 f[5]^2 f[6]^2 f[7] f[8]+6 f[3] f[5]^2 f[6]^2 f[7] f[8]+4 f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]+3 f[3]^2 f[5]^2 f[6]^2 f[7] f[8]+4 f[2] f[3]^2 f[5]^2 f[6]^2 f[7] f[8]+f[2]^2 f[3]^2 f[5]^2 f[6]^2 f[7] f[8]+4 f[4] f[5]^2 f[6]^2 f[7] f[8]+8 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+5 f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+4 f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]+5 f[2] f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]+f[2]^2 f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]+f[4]^2 f[5]^2 f[6]^2 f[7] f[8]+2 f[3] f[4]^2 f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3] f[4]^2 f[5]^2 f[6]^2 f[7] f[8]+f[3]^2 f[4]^2 f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3]^2 f[4]^2 f[5]^2 f[6]^2 f[7] f[8]+f[5]^3 f[6]^2 f[7] f[8]+2 f[3] f[5]^3 f[6]^2 f[7] f[8]+2 f[2] f[3] f[5]^3 f[6]^2 f[7] f[8]+f[3]^2 f[5]^3 f[6]^2 f[7] f[8]+2 f[2] f[3]^2 f[5]^3 f[6]^2 f[7] f[8]+f[2]^2 f[3]^2 f[5]^3 f[6]^2 f[7] f[8]+2 f[4] f[5]^3 f[6]^2 f[7] f[8]+4 f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]+4 f[2] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]+2 f[3]^2 f[4] f[5]^3 f[6]^2 f[7] f[8]+4 f[2] f[3]^2 f[4] f[5]^3 f[6]^2 f[7] f[8]+2 f[2]^2 f[3]^2 f[4] f[5]^3 f[6]^2 f[7] f[8]+f[4]^2 f[5]^3 f[6]^2 f[7] f[8]+2 f[3] f[4]^2 f[5]^3 f[6]^2 f[7] f[8]+2 f[2] f[3] f[4]^2 f[5]^3 f[6]^2 f[7] f[8]+f[3]^2 f[4]^2 f[5]^3 f[6]^2 f[7] f[8]+2 f[2] f[3]^2 f[4]^2 f[5]^3 f[6]^2 f[7] f[8]+f[2]^2 f[3]^2 f[4]^2 f[5]^3 f[6]^2 f[7] f[8],1+2 f[6]+2 f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[6]^2+2 f[3] f[6]^2+f[3]^2 f[6]^2+2 f[5] f[6]^2+4 f[3] f[5] f[6]^2+f[2] f[3] f[5] f[6]^2+2 f[3]^2 f[5] f[6]^2+f[2] f[3]^2 f[5] f[6]^2+f[4] f[5] f[6]^2+2 f[3] f[4] f[5] f[6]^2+f[3]^2 f[4] f[5] f[6]^2+f[5]^2 f[6]^2+2 f[3] f[5]^2 f[6]^2+f[2] f[3] f[5]^2 f[6]^2+f[3]^2 f[5]^2 f[6]^2+f[2] f[3]^2 f[5]^2 f[6]^2+f[4] f[5]^2 f[6]^2+2 f[3] f[4] f[5]^2 f[6]^2+f[2] f[3] f[4] f[5]^2 f[6]^2+f[3]^2 f[4] f[5]^2 f[6]^2+f[2] f[3]^2 f[4] f[5]^2 f[6]^2+f[8]+f[5] f[8]+2 f[6] f[8]+2 f[3] f[6] f[8]+4 f[5] f[6] f[8]+4 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+f[4] f[5] f[6] f[8]+f[3] f[4] f[5] f[6] f[8]+2 f[5]^2 f[6] f[8]+2 f[3] f[5]^2 f[6] f[8]+2 f[2] f[3] f[5]^2 f[6] f[8]+f[4] f[5]^2 f[6] f[8]+f[3] f[4] f[5]^2 f[6] f[8]+f[2] f[3] f[4] f[5]^2 f[6] f[8]+f[6]^2 f[8]+2 f[3] f[6]^2 f[8]+f[3]^2 f[6]^2 f[8]+3 f[5] f[6]^2 f[8]+6 f[3] f[5] f[6]^2 f[8]+2 f[2] f[3] f[5] f[6]^2 f[8]+3 f[3]^2 f[5] f[6]^2 f[8]+2 f[2] f[3]^2 f[5] f[6]^2 f[8]+f[4] f[5] f[6]^2 f[8]+2 f[3] f[4] f[5] f[6]^2 f[8]+f[3]^2 f[4] f[5] f[6]^2 f[8]+3 f[5]^2 f[6]^2 f[8]+6 f[3] f[5]^2 f[6]^2 f[8]+4 f[2] f[3] f[5]^2 f[6]^2 f[8]+3 f[3]^2 f[5]^2 f[6]^2 f[8]+4 f[2] f[3]^2 f[5]^2 f[6]^2 f[8]+f[2]^2 f[3]^2 f[5]^2 f[6]^2 f[8]+2 f[4] f[5]^2 f[6]^2 f[8]+4 f[3] f[4] f[5]^2 f[6]^2 f[8]+2 f[2] f[3] f[4] f[5]^2 f[6]^2 f[8]+2 f[3]^2 f[4] f[5]^2 f[6]^2 f[8]+2 f[2] f[3]^2 f[4] f[5]^2 f[6]^2 f[8]+f[5]^3 f[6]^2 f[8]+2 f[3] f[5]^3 f[6]^2 f[8]+2 f[2] f[3] f[5]^3 f[6]^2 f[8]+f[3]^2 f[5]^3 f[6]^2 f[8]+2 f[2] f[3]^2 f[5]^3 f[6]^2 f[8]+f[2]^2 f[3]^2 f[5]^3 f[6]^2 f[8]+f[4] f[5]^3 f[6]^2 f[8]+2 f[3] f[4] f[5]^3 f[6]^2 f[8]+2 f[2] f[3] f[4] f[5]^3 f[6]^2 f[8]+f[3]^2 f[4] f[5]^3 f[6]^2 f[8]+2 f[2] f[3]^2 f[4] f[5]^3 f[6]^2 f[8]+f[2]^2 f[3]^2 f[4] f[5]^3 f[6]^2 f[8]+f[7] f[8]+f[5] f[7] f[8]+2 f[6] f[7] f[8]+2 f[3] f[6] f[7] f[8]+4 f[5] f[6] f[7] f[8]+4 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[8]+2 f[5]^2 f[6] f[7] f[8]+2 f[3] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]+2 f[4] f[5]^2 f[6] f[7] f[8]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[6]^2 f[7] f[8]+2 f[3] f[6]^2 f[7] f[8]+f[3]^2 f[6]^2 f[7] f[8]+3 f[5] f[6]^2 f[7] f[8]+6 f[3] f[5] f[6]^2 f[7] f[8]+2 f[2] f[3] f[5] f[6]^2 f[7] f[8]+3 f[3]^2 f[5] f[6]^2 f[7] f[8]+2 f[2] f[3]^2 f[5] f[6]^2 f[7] f[8]+2 f[4] f[5] f[6]^2 f[7] f[8]+4 f[3] f[4] f[5] f[6]^2 f[7] f[8]+f[2] f[3] f[4] f[5] f[6]^2 f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[6]^2 f[7] f[8]+2 f[3]^2 f[4] f[5] f[6]^2 f[7] f[8]+f[2] f[3]^2 f[4] f[5] f[6]^2 f[7] f[8]+f[1] f[2] f[3]^2 f[4] f[5] f[6]^2 f[7] f[8]+3 f[5]^2 f[6]^2 f[7] f[8]+6 f[3] f[5]^2 f[6]^2 f[7] f[8]+4 f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]+3 f[3]^2 f[5]^2 f[6]^2 f[7] f[8]+4 f[2] f[3]^2 f[5]^2 f[6]^2 f[7] f[8]+f[2]^2 f[3]^2 f[5]^2 f[6]^2 f[7] f[8]+4 f[4] f[5]^2 f[6]^2 f[7] f[8]+8 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+5 f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+2 f[1] f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+4 f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]+5 f[2] f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]+2 f[1] f[2] f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]+f[2]^2 f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]+f[1] f[2]^2 f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]+f[4]^2 f[5]^2 f[6]^2 f[7] f[8]+2 f[3] f[4]^2 f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3] f[4]^2 f[5]^2 f[6]^2 f[7] f[8]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[6]^2 f[7] f[8]+f[3]^2 f[4]^2 f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3]^2 f[4]^2 f[5]^2 f[6]^2 f[7] f[8]+f[1] f[2] f[3]^2 f[4]^2 f[5]^2 f[6]^2 f[7] f[8]+f[5]^3 f[6]^2 f[7] f[8]+2 f[3] f[5]^3 f[6]^2 f[7] f[8]+2 f[2] f[3] f[5]^3 f[6]^2 f[7] f[8]+f[3]^2 f[5]^3 f[6]^2 f[7] f[8]+2 f[2] f[3]^2 f[5]^3 f[6]^2 f[7] f[8]+f[2]^2 f[3]^2 f[5]^3 f[6]^2 f[7] f[8]+2 f[4] f[5]^3 f[6]^2 f[7] f[8]+4 f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]+4 f[2] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]+2 f[3]^2 f[4] f[5]^3 f[6]^2 f[7] f[8]+4 f[2] f[3]^2 f[4] f[5]^3 f[6]^2 f[7] f[8]+f[1] f[2] f[3]^2 f[4] f[5]^3 f[6]^2 f[7] f[8]+2 f[2]^2 f[3]^2 f[4] f[5]^3 f[6]^2 f[7] f[8]+f[1] f[2]^2 f[3]^2 f[4] f[5]^3 f[6]^2 f[7] f[8]+f[4]^2 f[5]^3 f[6]^2 f[7] f[8]+2 f[3] f[4]^2 f[5]^3 f[6]^2 f[7] f[8]+2 f[2] f[3] f[4]^2 f[5]^3 f[6]^2 f[7] f[8]+f[1] f[2] f[3] f[4]^2 f[5]^3 f[6]^2 f[7] f[8]+f[3]^2 f[4]^2 f[5]^3 f[6]^2 f[7] f[8]+2 f[2] f[3]^2 f[4]^2 f[5]^3 f[6]^2 f[7] f[8]+f[1] f[2] f[3]^2 f[4]^2 f[5]^3 f[6]^2 f[7] f[8]+f[2]^2 f[3]^2 f[4]^2 f[5]^3 f[6]^2 f[7] f[8]+f[1] f[2]^2 f[3]^2 f[4]^2 f[5]^3 f[6]^2 f[7] f[8],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[7]+f[6] f[7]+f[3] f[6] f[7]+f[5] f[6] f[7]+f[3] f[5] f[6] f[7]+f[4] f[5] f[6] f[7]+f[3] f[4] f[5] f[6] f[7]+f[8]+f[5] f[8]+f[6] f[8]+f[3] f[6] f[8]+2 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[3] f[5]^2 f[6] f[8]+f[2] f[3] f[5]^2 f[6] f[8]+2 f[7] f[8]+2 f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+2 f[6] f[7] f[8]+2 f[3] f[6] f[7] f[8]+4 f[5] f[6] f[7] f[8]+4 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+2 f[5]^2 f[6] f[7] f[8]+2 f[3] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]+2 f[4] f[5]^2 f[6] f[7] f[8]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[7]^2 f[8]+f[5] f[7]^2 f[8]+f[4] f[5] f[7]^2 f[8]+f[6] f[7]^2 f[8]+f[3] f[6] f[7]^2 f[8]+2 f[5] f[6] f[7]^2 f[8]+2 f[3] f[5] f[6] f[7]^2 f[8]+f[2] f[3] f[5] f[6] f[7]^2 f[8]+2 f[4] f[5] f[6] f[7]^2 f[8]+2 f[3] f[4] f[5] f[6] f[7]^2 f[8]+f[2] f[3] f[4] f[5] f[6] f[7]^2 f[8]+f[5]^2 f[6] f[7]^2 f[8]+f[3] f[5]^2 f[6] f[7]^2 f[8]+f[2] f[3] f[5]^2 f[6] f[7]^2 f[8]+2 f[4] f[5]^2 f[6] f[7]^2 f[8]+2 f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]+f[4]^2 f[5]^2 f[6] f[7]^2 f[8]+f[3] f[4]^2 f[5]^2 f[6] f[7]^2 f[8]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]^2 f[8],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[7]+f[6] f[7]+f[3] f[6] f[7]+f[5] f[6] f[7]+f[3] f[5] f[6] f[7]+f[4] f[5] f[6] f[7]+f[3] f[4] f[5] f[6] f[7]+f[8]+f[5] f[8]+f[6] f[8]+f[3] f[6] f[8]+2 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[3] f[5]^2 f[6] f[8]+f[2] f[3] f[5]^2 f[6] f[8]+2 f[7] f[8]+2 f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+2 f[6] f[7] f[8]+2 f[3] f[6] f[7] f[8]+4 f[5] f[6] f[7] f[8]+4 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[8]+2 f[5]^2 f[6] f[7] f[8]+2 f[3] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]+2 f[4] f[5]^2 f[6] f[7] f[8]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[7]^2 f[8]+f[5] f[7]^2 f[8]+f[4] f[5] f[7]^2 f[8]+f[6] f[7]^2 f[8]+f[3] f[6] f[7]^2 f[8]+2 f[5] f[6] f[7]^2 f[8]+2 f[3] f[5] f[6] f[7]^2 f[8]+f[2] f[3] f[5] f[6] f[7]^2 f[8]+2 f[4] f[5] f[6] f[7]^2 f[8]+2 f[3] f[4] f[5] f[6] f[7]^2 f[8]+f[2] f[3] f[4] f[5] f[6] f[7]^2 f[8]+f[1] f[2] f[3] f[4] f[5] f[6] f[7]^2 f[8]+f[5]^2 f[6] f[7]^2 f[8]+f[3] f[5]^2 f[6] f[7]^2 f[8]+f[2] f[3] f[5]^2 f[6] f[7]^2 f[8]+2 f[4] f[5]^2 f[6] f[7]^2 f[8]+2 f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]+f[4]^2 f[5]^2 f[6] f[7]^2 f[8]+f[3] f[4]^2 f[5]^2 f[6] f[7]^2 f[8]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]^2 f[8]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]^2 f[8],1+f[1]+f[6]+f[1] f[6]+2 f[8]+2 f[1] f[8]+f[1] f[5] f[8]+2 f[6] f[8]+2 f[1] f[6] f[8]+f[5] f[6] f[8]+2 f[1] f[5] f[6] f[8]+f[7] f[8]+f[1] f[7] f[8]+f[6] f[7] f[8]+f[1] f[6] f[7] f[8]+f[1] f[5] f[6] f[7] f[8]+f[8]^2+f[1] f[8]^2+f[1] f[5] f[8]^2+f[6] f[8]^2+f[1] f[6] f[8]^2+f[5] f[6] f[8]^2+2 f[1] f[5] f[6] f[8]^2+f[1] f[5]^2 f[6] f[8]^2+f[7] f[8]^2+f[1] f[7] f[8]^2+f[1] f[5] f[7] f[8]^2+f[6] f[7] f[8]^2+f[1] f[6] f[7] f[8]^2+f[5] f[6] f[7] f[8]^2+2 f[1] f[5] f[6] f[7] f[8]^2+f[1] f[5]^2 f[6] f[7] f[8]^2,1+f[6]+f[3] f[6]+2 f[8]+f[5] f[8]+2 f[6] f[8]+2 f[3] f[6] f[8]+2 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8]+f[8]^2+f[5] f[8]^2+f[6] f[8]^2+f[3] f[6] f[8]^2+2 f[5] f[6] f[8]^2+2 f[3] f[5] f[6] f[8]^2+f[2] f[3] f[5] f[6] f[8]^2+f[5]^2 f[6] f[8]^2+f[3] f[5]^2 f[6] f[8]^2+f[2] f[3] f[5]^2 f[6] f[8]^2+f[7] f[8]^2+f[5] f[7] f[8]^2+f[6] f[7] f[8]^2+f[3] f[6] f[7] f[8]^2+2 f[5] f[6] f[7] f[8]^2+2 f[3] f[5] f[6] f[7] f[8]^2+f[2] f[3] f[5] f[6] f[7] f[8]^2+f[5]^2 f[6] f[7] f[8]^2+f[3] f[5]^2 f[6] f[7] f[8]^2+f[2] f[3] f[5]^2 f[6] f[7] f[8]^2,1+f[1]+f[6]+f[1] f[6]+f[3] f[6]+f[1] f[3] f[6]+2 f[8]+2 f[1] f[8]+f[1] f[5] f[8]+2 f[6] f[8]+2 f[1] f[6] f[8]+2 f[3] f[6] f[8]+2 f[1] f[3] f[6] f[8]+f[5] f[6] f[8]+2 f[1] f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+2 f[1] f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[1] f[2] f[3] f[5] f[6] f[8]+f[7] f[8]+f[1] f[7] f[8]+f[6] f[7] f[8]+f[1] f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[1] f[3] f[6] f[7] f[8]+f[1] f[5] f[6] f[7] f[8]+f[1] f[3] f[5] f[6] f[7] f[8]+f[8]^2+f[1] f[8]^2+f[1] f[5] f[8]^2+f[6] f[8]^2+f[1] f[6] f[8]^2+f[3] f[6] f[8]^2+f[1] f[3] f[6] f[8]^2+f[5] f[6] f[8]^2+2 f[1] f[5] f[6] f[8]^2+f[3] f[5] f[6] f[8]^2+2 f[1] f[3] f[5] f[6] f[8]^2+f[2] f[3] f[5] f[6] f[8]^2+f[1] f[2] f[3] f[5] f[6] f[8]^2+f[1] f[5]^2 f[6] f[8]^2+f[1] f[3] f[5]^2 f[6] f[8]^2+f[1] f[2] f[3] f[5]^2 f[6] f[8]^2+f[7] f[8]^2+f[1] f[7] f[8]^2+f[1] f[5] f[7] f[8]^2+f[6] f[7] f[8]^2+f[1] f[6] f[7] f[8]^2+f[3] f[6] f[7] f[8]^2+f[1] f[3] f[6] f[7] f[8]^2+f[5] f[6] f[7] f[8]^2+2 f[1] f[5] f[6] f[7] f[8]^2+f[3] f[5] f[6] f[7] f[8]^2+2 f[1] f[3] f[5] f[6] f[7] f[8]^2+f[2] f[3] f[5] f[6] f[7] f[8]^2+f[1] f[2] f[3] f[5] f[6] f[7] f[8]^2+f[1] f[5]^2 f[6] f[7] f[8]^2+f[1] f[3] f[5]^2 f[6] f[7] f[8]^2+f[1] f[2] f[3] f[5]^2 f[6] f[7] f[8]^2,1+f[6]+f[3] f[6]+2 f[8]+f[5] f[8]+2 f[6] f[8]+2 f[3] f[6] f[8]+2 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+f[8]^2+f[5] f[8]^2+f[6] f[8]^2+f[3] f[6] f[8]^2+2 f[5] f[6] f[8]^2+2 f[3] f[5] f[6] f[8]^2+f[2] f[3] f[5] f[6] f[8]^2+f[5]^2 f[6] f[8]^2+f[3] f[5]^2 f[6] f[8]^2+f[2] f[3] f[5]^2 f[6] f[8]^2+f[7] f[8]^2+f[5] f[7] f[8]^2+f[6] f[7] f[8]^2+f[3] f[6] f[7] f[8]^2+2 f[5] f[6] f[7] f[8]^2+2 f[3] f[5] f[6] f[7] f[8]^2+f[2] f[3] f[5] f[6] f[7] f[8]^2+f[4] f[5] f[6] f[7] f[8]^2+f[3] f[4] f[5] f[6] f[7] f[8]^2+f[5]^2 f[6] f[7] f[8]^2+f[3] f[5]^2 f[6] f[7] f[8]^2+f[2] f[3] f[5]^2 f[6] f[7] f[8]^2+f[4] f[5]^2 f[6] f[7] f[8]^2+f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2,1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+2 f[8]+2 f[5] f[8]+2 f[6] f[8]+2 f[3] f[6] f[8]+4 f[5] f[6] f[8]+4 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+2 f[5]^2 f[6] f[8]+2 f[3] f[5]^2 f[6] f[8]+f[2] f[3] f[5]^2 f[6] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+2 f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+f[5]^2 f[6] f[7] f[8]+f[3] f[5]^2 f[6] f[7] f[8]+f[4] f[5]^2 f[6] f[7] f[8]+f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[8]^2+2 f[5] f[8]^2+f[5]^2 f[8]^2+f[6] f[8]^2+f[3] f[6] f[8]^2+3 f[5] f[6] f[8]^2+3 f[3] f[5] f[6] f[8]^2+f[2] f[3] f[5] f[6] f[8]^2+3 f[5]^2 f[6] f[8]^2+3 f[3] f[5]^2 f[6] f[8]^2+2 f[2] f[3] f[5]^2 f[6] f[8]^2+f[5]^3 f[6] f[8]^2+f[3] f[5]^3 f[6] f[8]^2+f[2] f[3] f[5]^3 f[6] f[8]^2+f[7] f[8]^2+2 f[5] f[7] f[8]^2+f[5]^2 f[7] f[8]^2+f[6] f[7] f[8]^2+f[3] f[6] f[7] f[8]^2+3 f[5] f[6] f[7] f[8]^2+3 f[3] f[5] f[6] f[7] f[8]^2+f[2] f[3] f[5] f[6] f[7] f[8]^2+f[4] f[5] f[6] f[7] f[8]^2+f[3] f[4] f[5] f[6] f[7] f[8]^2+3 f[5]^2 f[6] f[7] f[8]^2+3 f[3] f[5]^2 f[6] f[7] f[8]^2+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]^2+2 f[4] f[5]^2 f[6] f[7] f[8]^2+2 f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+f[5]^3 f[6] f[7] f[8]^2+f[3] f[5]^3 f[6] f[7] f[8]^2+f[2] f[3] f[5]^3 f[6] f[7] f[8]^2+f[4] f[5]^3 f[6] f[7] f[8]^2+f[3] f[4] f[5]^3 f[6] f[7] f[8]^2+f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]^2,1+f[1]+f[6]+f[1] f[6]+f[3] f[6]+f[1] f[3] f[6]+f[1] f[5] f[6]+f[1] f[3] f[5] f[6]+2 f[8]+2 f[1] f[8]+f[5] f[8]+2 f[1] f[5] f[8]+2 f[6] f[8]+2 f[1] f[6] f[8]+2 f[3] f[6] f[8]+2 f[1] f[3] f[6] f[8]+2 f[5] f[6] f[8]+4 f[1] f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+4 f[1] f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[1] f[2] f[3] f[5] f[6] f[8]+2 f[1] f[5]^2 f[6] f[8]+2 f[1] f[3] f[5]^2 f[6] f[8]+f[1] f[2] f[3] f[5]^2 f[6] f[8]+f[7] f[8]+f[1] f[7] f[8]+f[1] f[5] f[7] f[8]+f[6] f[7] f[8]+f[1] f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[1] f[3] f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+2 f[1] f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8]+2 f[1] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[1] f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[5]^2 f[6] f[7] f[8]+f[1] f[3] f[5]^2 f[6] f[7] f[8]+f[1] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[8]^2+f[1] f[8]^2+f[5] f[8]^2+2 f[1] f[5] f[8]^2+f[1] f[5]^2 f[8]^2+f[6] f[8]^2+f[1] f[6] f[8]^2+f[3] f[6] f[8]^2+f[1] f[3] f[6] f[8]^2+2 f[5] f[6] f[8]^2+3 f[1] f[5] f[6] f[8]^2+2 f[3] f[5] f[6] f[8]^2+3 f[1] f[3] f[5] f[6] f[8]^2+f[2] f[3] f[5] f[6] f[8]^2+f[1] f[2] f[3] f[5] f[6] f[8]^2+f[5]^2 f[6] f[8]^2+3 f[1] f[5]^2 f[6] f[8]^2+f[3] f[5]^2 f[6] f[8]^2+3 f[1] f[3] f[5]^2 f[6] f[8]^2+f[2] f[3] f[5]^2 f[6] f[8]^2+2 f[1] f[2] f[3] f[5]^2 f[6] f[8]^2+f[1] f[5]^3 f[6] f[8]^2+f[1] f[3] f[5]^3 f[6] f[8]^2+f[1] f[2] f[3] f[5]^3 f[6] f[8]^2+f[7] f[8]^2+f[1] f[7] f[8]^2+f[5] f[7] f[8]^2+2 f[1] f[5] f[7] f[8]^2+f[1] f[5]^2 f[7] f[8]^2+f[6] f[7] f[8]^2+f[1] f[6] f[7] f[8]^2+f[3] f[6] f[7] f[8]^2+f[1] f[3] f[6] f[7] f[8]^2+2 f[5] f[6] f[7] f[8]^2+3 f[1] f[5] f[6] f[7] f[8]^2+2 f[3] f[5] f[6] f[7] f[8]^2+3 f[1] f[3] f[5] f[6] f[7] f[8]^2+f[2] f[3] f[5] f[6] f[7] f[8]^2+f[1] f[2] f[3] f[5] f[6] f[7] f[8]^2+f[4] f[5] f[6] f[7] f[8]^2+f[1] f[4] f[5] f[6] f[7] f[8]^2+f[3] f[4] f[5] f[6] f[7] f[8]^2+f[1] f[3] f[4] f[5] f[6] f[7] f[8]^2+f[5]^2 f[6] f[7] f[8]^2+3 f[1] f[5]^2 f[6] f[7] f[8]^2+f[3] f[5]^2 f[6] f[7] f[8]^2+3 f[1] f[3] f[5]^2 f[6] f[7] f[8]^2+f[2] f[3] f[5]^2 f[6] f[7] f[8]^2+2 f[1] f[2] f[3] f[5]^2 f[6] f[7] f[8]^2+f[4] f[5]^2 f[6] f[7] f[8]^2+2 f[1] f[4] f[5]^2 f[6] f[7] f[8]^2+f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+2 f[1] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+f[1] f[5]^3 f[6] f[7] f[8]^2+f[1] f[3] f[5]^3 f[6] f[7] f[8]^2+f[1] f[2] f[3] f[5]^3 f[6] f[7] f[8]^2+f[1] f[4] f[5]^3 f[6] f[7] f[8]^2+f[1] f[3] f[4] f[5]^3 f[6] f[7] f[8]^2+f[1] f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]^2,1+f[1]+2 f[6]+2 f[1] f[6]+f[3] f[6]+f[1] f[3] f[6]+f[6]^2+f[1] f[6]^2+f[3] f[6]^2+f[1] f[3] f[6]^2+2 f[8]+2 f[1] f[8]+4 f[6] f[8]+4 f[1] f[6] f[8]+2 f[3] f[6] f[8]+2 f[1] f[3] f[6] f[8]+f[5] f[6] f[8]+2 f[1] f[5] f[6] f[8]+f[1] f[3] f[5] f[6] f[8]+2 f[6]^2 f[8]+2 f[1] f[6]^2 f[8]+2 f[3] f[6]^2 f[8]+2 f[1] f[3] f[6]^2 f[8]+f[5] f[6]^2 f[8]+2 f[1] f[5] f[6]^2 f[8]+f[3] f[5] f[6]^2 f[8]+2 f[1] f[3] f[5] f[6]^2 f[8]+f[7] f[8]+f[1] f[7] f[8]+2 f[6] f[7] f[8]+2 f[1] f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[1] f[3] f[6] f[7] f[8]+f[1] f[5] f[6] f[7] f[8]+f[6]^2 f[7] f[8]+f[1] f[6]^2 f[7] f[8]+f[3] f[6]^2 f[7] f[8]+f[1] f[3] f[6]^2 f[7] f[8]+f[1] f[5] f[6]^2 f[7] f[8]+f[1] f[3] f[5] f[6]^2 f[7] f[8]+f[8]^2+f[1] f[8]^2+2 f[6] f[8]^2+2 f[1] f[6] f[8]^2+f[3] f[6] f[8]^2+f[1] f[3] f[6] f[8]^2+f[5] f[6] f[8]^2+2 f[1] f[5] f[6] f[8]^2+f[1] f[3] f[5] f[6] f[8]^2+f[6]^2 f[8]^2+f[1] f[6]^2 f[8]^2+f[3] f[6]^2 f[8]^2+f[1] f[3] f[6]^2 f[8]^2+f[5] f[6]^2 f[8]^2+2 f[1] f[5] f[6]^2 f[8]^2+f[3] f[5] f[6]^2 f[8]^2+2 f[1] f[3] f[5] f[6]^2 f[8]^2+f[1] f[5]^2 f[6]^2 f[8]^2+f[1] f[3] f[5]^2 f[6]^2 f[8]^2+f[7] f[8]^2+f[1] f[7] f[8]^2+2 f[6] f[7] f[8]^2+2 f[1] f[6] f[7] f[8]^2+f[3] f[6] f[7] f[8]^2+f[1] f[3] f[6] f[7] f[8]^2+f[5] f[6] f[7] f[8]^2+2 f[1] f[5] f[6] f[7] f[8]^2+f[1] f[3] f[5] f[6] f[7] f[8]^2+f[6]^2 f[7] f[8]^2+f[1] f[6]^2 f[7] f[8]^2+f[3] f[6]^2 f[7] f[8]^2+f[1] f[3] f[6]^2 f[7] f[8]^2+f[5] f[6]^2 f[7] f[8]^2+2 f[1] f[5] f[6]^2 f[7] f[8]^2+f[3] f[5] f[6]^2 f[7] f[8]^2+2 f[1] f[3] f[5] f[6]^2 f[7] f[8]^2+f[1] f[5]^2 f[6]^2 f[7] f[8]^2+f[1] f[3] f[5]^2 f[6]^2 f[7] f[8]^2,1+2 f[6]+f[3] f[6]+f[5] f[6]+f[6]^2+f[3] f[6]^2+f[5] f[6]^2+f[3] f[5] f[6]^2+2 f[8]+f[5] f[8]+4 f[6] f[8]+2 f[3] f[6] f[8]+5 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+2 f[6]^2 f[8]+2 f[3] f[6]^2 f[8]+4 f[5] f[6]^2 f[8]+4 f[3] f[5] f[6]^2 f[8]+f[2] f[3] f[5] f[6]^2 f[8]+2 f[5]^2 f[6]^2 f[8]+2 f[3] f[5]^2 f[6]^2 f[8]+f[2] f[3] f[5]^2 f[6]^2 f[8]+f[7] f[8]+2 f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[6]^2 f[7] f[8]+f[3] f[6]^2 f[7] f[8]+2 f[5] f[6]^2 f[7] f[8]+2 f[3] f[5] f[6]^2 f[7] f[8]+f[4] f[5] f[6]^2 f[7] f[8]+f[3] f[4] f[5] f[6]^2 f[7] f[8]+f[5]^2 f[6]^2 f[7] f[8]+f[3] f[5]^2 f[6]^2 f[7] f[8]+f[4] f[5]^2 f[6]^2 f[7] f[8]+f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[8]^2+f[5] f[8]^2+2 f[6] f[8]^2+f[3] f[6] f[8]^2+4 f[5] f[6] f[8]^2+2 f[3] f[5] f[6] f[8]^2+f[2] f[3] f[5] f[6] f[8]^2+2 f[5]^2 f[6] f[8]^2+f[3] f[5]^2 f[6] f[8]^2+f[2] f[3] f[5]^2 f[6] f[8]^2+f[6]^2 f[8]^2+f[3] f[6]^2 f[8]^2+3 f[5] f[6]^2 f[8]^2+3 f[3] f[5] f[6]^2 f[8]^2+f[2] f[3] f[5] f[6]^2 f[8]^2+3 f[5]^2 f[6]^2 f[8]^2+3 f[3] f[5]^2 f[6]^2 f[8]^2+2 f[2] f[3] f[5]^2 f[6]^2 f[8]^2+f[5]^3 f[6]^2 f[8]^2+f[3] f[5]^3 f[6]^2 f[8]^2+f[2] f[3] f[5]^3 f[6]^2 f[8]^2+f[7] f[8]^2+f[5] f[7] f[8]^2+2 f[6] f[7] f[8]^2+f[3] f[6] f[7] f[8]^2+4 f[5] f[6] f[7] f[8]^2+2 f[3] f[5] f[6] f[7] f[8]^2+f[2] f[3] f[5] f[6] f[7] f[8]^2+f[4] f[5] f[6] f[7] f[8]^2+2 f[5]^2 f[6] f[7] f[8]^2+f[3] f[5]^2 f[6] f[7] f[8]^2+f[2] f[3] f[5]^2 f[6] f[7] f[8]^2+f[4] f[5]^2 f[6] f[7] f[8]^2+f[6]^2 f[7] f[8]^2+f[3] f[6]^2 f[7] f[8]^2+3 f[5] f[6]^2 f[7] f[8]^2+3 f[3] f[5] f[6]^2 f[7] f[8]^2+f[2] f[3] f[5] f[6]^2 f[7] f[8]^2+f[4] f[5] f[6]^2 f[7] f[8]^2+f[3] f[4] f[5] f[6]^2 f[7] f[8]^2+3 f[5]^2 f[6]^2 f[7] f[8]^2+3 f[3] f[5]^2 f[6]^2 f[7] f[8]^2+2 f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2+2 f[4] f[5]^2 f[6]^2 f[7] f[8]^2+2 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2+f[5]^3 f[6]^2 f[7] f[8]^2+f[3] f[5]^3 f[6]^2 f[7] f[8]^2+f[2] f[3] f[5]^3 f[6]^2 f[7] f[8]^2+f[4] f[5]^3 f[6]^2 f[7] f[8]^2+f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2+f[2] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2,1+f[1]+2 f[6]+2 f[1] f[6]+f[3] f[6]+f[1] f[3] f[6]+f[1] f[5] f[6]+f[6]^2+f[1] f[6]^2+f[3] f[6]^2+f[1] f[3] f[6]^2+f[1] f[5] f[6]^2+f[1] f[3] f[5] f[6]^2+2 f[8]+2 f[1] f[8]+f[1] f[5] f[8]+4 f[6] f[8]+4 f[1] f[6] f[8]+2 f[3] f[6] f[8]+2 f[1] f[3] f[6] f[8]+2 f[5] f[6] f[8]+5 f[1] f[5] f[6] f[8]+f[3] f[5] f[6] f[8]+2 f[1] f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[1] f[2] f[3] f[5] f[6] f[8]+f[1] f[5]^2 f[6] f[8]+2 f[6]^2 f[8]+2 f[1] f[6]^2 f[8]+2 f[3] f[6]^2 f[8]+2 f[1] f[3] f[6]^2 f[8]+2 f[5] f[6]^2 f[8]+4 f[1] f[5] f[6]^2 f[8]+2 f[3] f[5] f[6]^2 f[8]+4 f[1] f[3] f[5] f[6]^2 f[8]+f[2] f[3] f[5] f[6]^2 f[8]+f[1] f[2] f[3] f[5] f[6]^2 f[8]+2 f[1] f[5]^2 f[6]^2 f[8]+2 f[1] f[3] f[5]^2 f[6]^2 f[8]+f[1] f[2] f[3] f[5]^2 f[6]^2 f[8]+f[7] f[8]+f[1] f[7] f[8]+2 f[6] f[7] f[8]+2 f[1] f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+f[1] f[3] f[6] f[7] f[8]+f[5] f[6] f[7] f[8]+2 f[1] f[5] f[6] f[7] f[8]+f[1] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[1] f[4] f[5] f[6] f[7] f[8]+f[6]^2 f[7] f[8]+f[1] f[6]^2 f[7] f[8]+f[3] f[6]^2 f[7] f[8]+f[1] f[3] f[6]^2 f[7] f[8]+f[5] f[6]^2 f[7] f[8]+2 f[1] f[5] f[6]^2 f[7] f[8]+f[3] f[5] f[6]^2 f[7] f[8]+2 f[1] f[3] f[5] f[6]^2 f[7] f[8]+f[4] f[5] f[6]^2 f[7] f[8]+f[1] f[4] f[5] f[6]^2 f[7] f[8]+f[3] f[4] f[5] f[6]^2 f[7] f[8]+f[1] f[3] f[4] f[5] f[6]^2 f[7] f[8]+f[1] f[5]^2 f[6]^2 f[7] f[8]+f[1] f[3] f[5]^2 f[6]^2 f[7] f[8]+f[1] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[1] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[8]^2+f[1] f[8]^2+f[1] f[5] f[8]^2+2 f[6] f[8]^2+2 f[1] f[6] f[8]^2+f[3] f[6] f[8]^2+f[1] f[3] f[6] f[8]^2+2 f[5] f[6] f[8]^2+4 f[1] f[5] f[6] f[8]^2+f[3] f[5] f[6] f[8]^2+2 f[1] f[3] f[5] f[6] f[8]^2+f[2] f[3] f[5] f[6] f[8]^2+f[1] f[2] f[3] f[5] f[6] f[8]^2+2 f[1] f[5]^2 f[6] f[8]^2+f[1] f[3] f[5]^2 f[6] f[8]^2+f[1] f[2] f[3] f[5]^2 f[6] f[8]^2+f[6]^2 f[8]^2+f[1] f[6]^2 f[8]^2+f[3] f[6]^2 f[8]^2+f[1] f[3] f[6]^2 f[8]^2+2 f[5] f[6]^2 f[8]^2+3 f[1] f[5] f[6]^2 f[8]^2+2 f[3] f[5] f[6]^2 f[8]^2+3 f[1] f[3] f[5] f[6]^2 f[8]^2+f[2] f[3] f[5] f[6]^2 f[8]^2+f[1] f[2] f[3] f[5] f[6]^2 f[8]^2+f[5]^2 f[6]^2 f[8]^2+3 f[1] f[5]^2 f[6]^2 f[8]^2+f[3] f[5]^2 f[6]^2 f[8]^2+3 f[1] f[3] f[5]^2 f[6]^2 f[8]^2+f[2] f[3] f[5]^2 f[6]^2 f[8]^2+2 f[1] f[2] f[3] f[5]^2 f[6]^2 f[8]^2+f[1] f[5]^3 f[6]^2 f[8]^2+f[1] f[3] f[5]^3 f[6]^2 f[8]^2+f[1] f[2] f[3] f[5]^3 f[6]^2 f[8]^2+f[7] f[8]^2+f[1] f[7] f[8]^2+f[1] f[5] f[7] f[8]^2+2 f[6] f[7] f[8]^2+2 f[1] f[6] f[7] f[8]^2+f[3] f[6] f[7] f[8]^2+f[1] f[3] f[6] f[7] f[8]^2+2 f[5] f[6] f[7] f[8]^2+4 f[1] f[5] f[6] f[7] f[8]^2+f[3] f[5] f[6] f[7] f[8]^2+2 f[1] f[3] f[5] f[6] f[7] f[8]^2+f[2] f[3] f[5] f[6] f[7] f[8]^2+f[1] f[2] f[3] f[5] f[6] f[7] f[8]^2+f[4] f[5] f[6] f[7] f[8]^2+f[1] f[4] f[5] f[6] f[7] f[8]^2+2 f[1] f[5]^2 f[6] f[7] f[8]^2+f[1] f[3] f[5]^2 f[6] f[7] f[8]^2+f[1] f[2] f[3] f[5]^2 f[6] f[7] f[8]^2+f[1] f[4] f[5]^2 f[6] f[7] f[8]^2+f[6]^2 f[7] f[8]^2+f[1] f[6]^2 f[7] f[8]^2+f[3] f[6]^2 f[7] f[8]^2+f[1] f[3] f[6]^2 f[7] f[8]^2+2 f[5] f[6]^2 f[7] f[8]^2+3 f[1] f[5] f[6]^2 f[7] f[8]^2+2 f[3] f[5] f[6]^2 f[7] f[8]^2+3 f[1] f[3] f[5] f[6]^2 f[7] f[8]^2+f[2] f[3] f[5] f[6]^2 f[7] f[8]^2+f[1] f[2] f[3] f[5] f[6]^2 f[7] f[8]^2+f[4] f[5] f[6]^2 f[7] f[8]^2+f[1] f[4] f[5] f[6]^2 f[7] f[8]^2+f[3] f[4] f[5] f[6]^2 f[7] f[8]^2+f[1] f[3] f[4] f[5] f[6]^2 f[7] f[8]^2+f[5]^2 f[6]^2 f[7] f[8]^2+3 f[1] f[5]^2 f[6]^2 f[7] f[8]^2+f[3] f[5]^2 f[6]^2 f[7] f[8]^2+3 f[1] f[3] f[5]^2 f[6]^2 f[7] f[8]^2+f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2+2 f[1] f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2+f[4] f[5]^2 f[6]^2 f[7] f[8]^2+2 f[1] f[4] f[5]^2 f[6]^2 f[7] f[8]^2+f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2+2 f[1] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2+f[1] f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2+f[1] f[5]^3 f[6]^2 f[7] f[8]^2+f[1] f[3] f[5]^3 f[6]^2 f[7] f[8]^2+f[1] f[2] f[3] f[5]^3 f[6]^2 f[7] f[8]^2+f[1] f[4] f[5]^3 f[6]^2 f[7] f[8]^2+f[1] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2+f[1] f[2] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2,1+2 f[6]+2 f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[6]^2+2 f[3] f[6]^2+f[3]^2 f[6]^2+f[5] f[6]^2+2 f[3] f[5] f[6]^2+f[3]^2 f[5] f[6]^2+2 f[8]+f[5] f[8]+4 f[6] f[8]+4 f[3] f[6] f[8]+5 f[5] f[6] f[8]+5 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[3] f[5]^2 f[6] f[8]+f[2] f[3] f[5]^2 f[6] f[8]+2 f[6]^2 f[8]+4 f[3] f[6]^2 f[8]+2 f[3]^2 f[6]^2 f[8]+4 f[5] f[6]^2 f[8]+8 f[3] f[5] f[6]^2 f[8]+2 f[2] f[3] f[5] f[6]^2 f[8]+4 f[3]^2 f[5] f[6]^2 f[8]+2 f[2] f[3]^2 f[5] f[6]^2 f[8]+2 f[5]^2 f[6]^2 f[8]+4 f[3] f[5]^2 f[6]^2 f[8]+2 f[2] f[3] f[5]^2 f[6]^2 f[8]+2 f[3]^2 f[5]^2 f[6]^2 f[8]+2 f[2] f[3]^2 f[5]^2 f[6]^2 f[8]+f[7] f[8]+2 f[6] f[7] f[8]+2 f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+2 f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+f[6]^2 f[7] f[8]+2 f[3] f[6]^2 f[7] f[8]+f[3]^2 f[6]^2 f[7] f[8]+2 f[5] f[6]^2 f[7] f[8]+4 f[3] f[5] f[6]^2 f[7] f[8]+f[2] f[3] f[5] f[6]^2 f[7] f[8]+2 f[3]^2 f[5] f[6]^2 f[7] f[8]+f[2] f[3]^2 f[5] f[6]^2 f[7] f[8]+f[4] f[5] f[6]^2 f[7] f[8]+2 f[3] f[4] f[5] f[6]^2 f[7] f[8]+f[3]^2 f[4] f[5] f[6]^2 f[7] f[8]+f[5]^2 f[6]^2 f[7] f[8]+2 f[3] f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]+f[3]^2 f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3]^2 f[5]^2 f[6]^2 f[7] f[8]+f[4] f[5]^2 f[6]^2 f[7] f[8]+2 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]+f[8]^2+f[5] f[8]^2+2 f[6] f[8]^2+2 f[3] f[6] f[8]^2+4 f[5] f[6] f[8]^2+4 f[3] f[5] f[6] f[8]^2+2 f[2] f[3] f[5] f[6] f[8]^2+2 f[5]^2 f[6] f[8]^2+2 f[3] f[5]^2 f[6] f[8]^2+2 f[2] f[3] f[5]^2 f[6] f[8]^2+f[6]^2 f[8]^2+2 f[3] f[6]^2 f[8]^2+f[3]^2 f[6]^2 f[8]^2+3 f[5] f[6]^2 f[8]^2+6 f[3] f[5] f[6]^2 f[8]^2+2 f[2] f[3] f[5] f[6]^2 f[8]^2+3 f[3]^2 f[5] f[6]^2 f[8]^2+2 f[2] f[3]^2 f[5] f[6]^2 f[8]^2+3 f[5]^2 f[6]^2 f[8]^2+6 f[3] f[5]^2 f[6]^2 f[8]^2+4 f[2] f[3] f[5]^2 f[6]^2 f[8]^2+3 f[3]^2 f[5]^2 f[6]^2 f[8]^2+4 f[2] f[3]^2 f[5]^2 f[6]^2 f[8]^2+f[2]^2 f[3]^2 f[5]^2 f[6]^2 f[8]^2+f[5]^3 f[6]^2 f[8]^2+2 f[3] f[5]^3 f[6]^2 f[8]^2+2 f[2] f[3] f[5]^3 f[6]^2 f[8]^2+f[3]^2 f[5]^3 f[6]^2 f[8]^2+2 f[2] f[3]^2 f[5]^3 f[6]^2 f[8]^2+f[2]^2 f[3]^2 f[5]^3 f[6]^2 f[8]^2+f[7] f[8]^2+f[5] f[7] f[8]^2+2 f[6] f[7] f[8]^2+2 f[3] f[6] f[7] f[8]^2+4 f[5] f[6] f[7] f[8]^2+4 f[3] f[5] f[6] f[7] f[8]^2+2 f[2] f[3] f[5] f[6] f[7] f[8]^2+f[4] f[5] f[6] f[7] f[8]^2+f[3] f[4] f[5] f[6] f[7] f[8]^2+2 f[5]^2 f[6] f[7] f[8]^2+2 f[3] f[5]^2 f[6] f[7] f[8]^2+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]^2+f[4] f[5]^2 f[6] f[7] f[8]^2+f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+f[6]^2 f[7] f[8]^2+2 f[3] f[6]^2 f[7] f[8]^2+f[3]^2 f[6]^2 f[7] f[8]^2+3 f[5] f[6]^2 f[7] f[8]^2+6 f[3] f[5] f[6]^2 f[7] f[8]^2+2 f[2] f[3] f[5] f[6]^2 f[7] f[8]^2+3 f[3]^2 f[5] f[6]^2 f[7] f[8]^2+2 f[2] f[3]^2 f[5] f[6]^2 f[7] f[8]^2+f[4] f[5] f[6]^2 f[7] f[8]^2+2 f[3] f[4] f[5] f[6]^2 f[7] f[8]^2+f[3]^2 f[4] f[5] f[6]^2 f[7] f[8]^2+3 f[5]^2 f[6]^2 f[7] f[8]^2+6 f[3] f[5]^2 f[6]^2 f[7] f[8]^2+4 f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2+3 f[3]^2 f[5]^2 f[6]^2 f[7] f[8]^2+4 f[2] f[3]^2 f[5]^2 f[6]^2 f[7] f[8]^2+f[2]^2 f[3]^2 f[5]^2 f[6]^2 f[7] f[8]^2+2 f[4] f[5]^2 f[6]^2 f[7] f[8]^2+4 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2+2 f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2+2 f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]^2+2 f[2] f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]^2+f[5]^3 f[6]^2 f[7] f[8]^2+2 f[3] f[5]^3 f[6]^2 f[7] f[8]^2+2 f[2] f[3] f[5]^3 f[6]^2 f[7] f[8]^2+f[3]^2 f[5]^3 f[6]^2 f[7] f[8]^2+2 f[2] f[3]^2 f[5]^3 f[6]^2 f[7] f[8]^2+f[2]^2 f[3]^2 f[5]^3 f[6]^2 f[7] f[8]^2+f[4] f[5]^3 f[6]^2 f[7] f[8]^2+2 f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2+2 f[2] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2+f[3]^2 f[4] f[5]^3 f[6]^2 f[7] f[8]^2+2 f[2] f[3]^2 f[4] f[5]^3 f[6]^2 f[7] f[8]^2+f[2]^2 f[3]^2 f[4] f[5]^3 f[6]^2 f[7] f[8]^2,1+f[6]+f[3] f[6]+2 f[8]+f[5] f[8]+2 f[6] f[8]+2 f[3] f[6] f[8]+2 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+2 f[7] f[8]+f[5] f[7] f[8]+2 f[6] f[7] f[8]+2 f[3] f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+2 f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+f[8]^2+f[5] f[8]^2+f[6] f[8]^2+f[3] f[6] f[8]^2+2 f[5] f[6] f[8]^2+2 f[3] f[5] f[6] f[8]^2+f[2] f[3] f[5] f[6] f[8]^2+f[5]^2 f[6] f[8]^2+f[3] f[5]^2 f[6] f[8]^2+f[2] f[3] f[5]^2 f[6] f[8]^2+2 f[7] f[8]^2+2 f[5] f[7] f[8]^2+2 f[6] f[7] f[8]^2+2 f[3] f[6] f[7] f[8]^2+4 f[5] f[6] f[7] f[8]^2+4 f[3] f[5] f[6] f[7] f[8]^2+2 f[2] f[3] f[5] f[6] f[7] f[8]^2+f[4] f[5] f[6] f[7] f[8]^2+f[3] f[4] f[5] f[6] f[7] f[8]^2+2 f[5]^2 f[6] f[7] f[8]^2+2 f[3] f[5]^2 f[6] f[7] f[8]^2+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]^2+f[4] f[5]^2 f[6] f[7] f[8]^2+f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+f[7]^2 f[8]^2+f[5] f[7]^2 f[8]^2+f[6] f[7]^2 f[8]^2+f[3] f[6] f[7]^2 f[8]^2+2 f[5] f[6] f[7]^2 f[8]^2+2 f[3] f[5] f[6] f[7]^2 f[8]^2+f[2] f[3] f[5] f[6] f[7]^2 f[8]^2+f[4] f[5] f[6] f[7]^2 f[8]^2+f[3] f[4] f[5] f[6] f[7]^2 f[8]^2+f[5]^2 f[6] f[7]^2 f[8]^2+f[3] f[5]^2 f[6] f[7]^2 f[8]^2+f[2] f[3] f[5]^2 f[6] f[7]^2 f[8]^2+f[4] f[5]^2 f[6] f[7]^2 f[8]^2+f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2+f[2] f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2,1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+2 f[8]+2 f[5] f[8]+f[2] f[5] f[8]+2 f[6] f[8]+2 f[3] f[6] f[8]+4 f[5] f[6] f[8]+f[2] f[5] f[6] f[8]+4 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+2 f[5]^2 f[6] f[8]+f[2] f[5]^2 f[6] f[8]+2 f[3] f[5]^2 f[6] f[8]+2 f[2] f[3] f[5]^2 f[6] f[8]+2 f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+2 f[6] f[7] f[8]+2 f[3] f[6] f[7] f[8]+4 f[5] f[6] f[7] f[8]+f[2] f[5] f[6] f[7] f[8]+4 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+2 f[5]^2 f[6] f[7] f[8]+f[2] f[5]^2 f[6] f[7] f[8]+2 f[3] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]+2 f[4] f[5]^2 f[6] f[7] f[8]+f[2] f[4] f[5]^2 f[6] f[7] f[8]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[8]^2+2 f[5] f[8]^2+f[2] f[5] f[8]^2+f[5]^2 f[8]^2+f[2] f[5]^2 f[8]^2+f[6] f[8]^2+f[3] f[6] f[8]^2+3 f[5] f[6] f[8]^2+f[2] f[5] f[6] f[8]^2+3 f[3] f[5] f[6] f[8]^2+2 f[2] f[3] f[5] f[6] f[8]^2+3 f[5]^2 f[6] f[8]^2+2 f[2] f[5]^2 f[6] f[8]^2+3 f[3] f[5]^2 f[6] f[8]^2+4 f[2] f[3] f[5]^2 f[6] f[8]^2+f[2]^2 f[3] f[5]^2 f[6] f[8]^2+f[5]^3 f[6] f[8]^2+f[2] f[5]^3 f[6] f[8]^2+f[3] f[5]^3 f[6] f[8]^2+2 f[2] f[3] f[5]^3 f[6] f[8]^2+f[2]^2 f[3] f[5]^3 f[6] f[8]^2+2 f[7] f[8]^2+4 f[5] f[7] f[8]^2+2 f[2] f[5] f[7] f[8]^2+f[4] f[5] f[7] f[8]^2+2 f[5]^2 f[7] f[8]^2+2 f[2] f[5]^2 f[7] f[8]^2+f[4] f[5]^2 f[7] f[8]^2+f[2] f[4] f[5]^2 f[7] f[8]^2+2 f[6] f[7] f[8]^2+2 f[3] f[6] f[7] f[8]^2+6 f[5] f[6] f[7] f[8]^2+2 f[2] f[5] f[6] f[7] f[8]^2+6 f[3] f[5] f[6] f[7] f[8]^2+4 f[2] f[3] f[5] f[6] f[7] f[8]^2+2 f[4] f[5] f[6] f[7] f[8]^2+2 f[3] f[4] f[5] f[6] f[7] f[8]^2+f[2] f[3] f[4] f[5] f[6] f[7] f[8]^2+6 f[5]^2 f[6] f[7] f[8]^2+4 f[2] f[5]^2 f[6] f[7] f[8]^2+6 f[3] f[5]^2 f[6] f[7] f[8]^2+8 f[2] f[3] f[5]^2 f[6] f[7] f[8]^2+2 f[2]^2 f[3] f[5]^2 f[6] f[7] f[8]^2+4 f[4] f[5]^2 f[6] f[7] f[8]^2+2 f[2] f[4] f[5]^2 f[6] f[7] f[8]^2+4 f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+5 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+2 f[5]^3 f[6] f[7] f[8]^2+2 f[2] f[5]^3 f[6] f[7] f[8]^2+2 f[3] f[5]^3 f[6] f[7] f[8]^2+4 f[2] f[3] f[5]^3 f[6] f[7] f[8]^2+2 f[2]^2 f[3] f[5]^3 f[6] f[7] f[8]^2+2 f[4] f[5]^3 f[6] f[7] f[8]^2+2 f[2] f[4] f[5]^3 f[6] f[7] f[8]^2+2 f[3] f[4] f[5]^3 f[6] f[7] f[8]^2+4 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]^2+2 f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8]^2+f[7]^2 f[8]^2+2 f[5] f[7]^2 f[8]^2+f[2] f[5] f[7]^2 f[8]^2+f[4] f[5] f[7]^2 f[8]^2+f[5]^2 f[7]^2 f[8]^2+f[2] f[5]^2 f[7]^2 f[8]^2+f[4] f[5]^2 f[7]^2 f[8]^2+f[2] f[4] f[5]^2 f[7]^2 f[8]^2+f[6] f[7]^2 f[8]^2+f[3] f[6] f[7]^2 f[8]^2+3 f[5] f[6] f[7]^2 f[8]^2+f[2] f[5] f[6] f[7]^2 f[8]^2+3 f[3] f[5] f[6] f[7]^2 f[8]^2+2 f[2] f[3] f[5] f[6] f[7]^2 f[8]^2+2 f[4] f[5] f[6] f[7]^2 f[8]^2+2 f[3] f[4] f[5] f[6] f[7]^2 f[8]^2+f[2] f[3] f[4] f[5] f[6] f[7]^2 f[8]^2+3 f[5]^2 f[6] f[7]^2 f[8]^2+2 f[2] f[5]^2 f[6] f[7]^2 f[8]^2+3 f[3] f[5]^2 f[6] f[7]^2 f[8]^2+4 f[2] f[3] f[5]^2 f[6] f[7]^2 f[8]^2+f[2]^2 f[3] f[5]^2 f[6] f[7]^2 f[8]^2+4 f[4] f[5]^2 f[6] f[7]^2 f[8]^2+2 f[2] f[4] f[5]^2 f[6] f[7]^2 f[8]^2+4 f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2+5 f[2] f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2+f[2]^2 f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2+f[4]^2 f[5]^2 f[6] f[7]^2 f[8]^2+f[3] f[4]^2 f[5]^2 f[6] f[7]^2 f[8]^2+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]^2 f[8]^2+f[5]^3 f[6] f[7]^2 f[8]^2+f[2] f[5]^3 f[6] f[7]^2 f[8]^2+f[3] f[5]^3 f[6] f[7]^2 f[8]^2+2 f[2] f[3] f[5]^3 f[6] f[7]^2 f[8]^2+f[2]^2 f[3] f[5]^3 f[6] f[7]^2 f[8]^2+2 f[4] f[5]^3 f[6] f[7]^2 f[8]^2+2 f[2] f[4] f[5]^3 f[6] f[7]^2 f[8]^2+2 f[3] f[4] f[5]^3 f[6] f[7]^2 f[8]^2+4 f[2] f[3] f[4] f[5]^3 f[6] f[7]^2 f[8]^2+2 f[2]^2 f[3] f[4] f[5]^3 f[6] f[7]^2 f[8]^2+f[4]^2 f[5]^3 f[6] f[7]^2 f[8]^2+f[2] f[4]^2 f[5]^3 f[6] f[7]^2 f[8]^2+f[3] f[4]^2 f[5]^3 f[6] f[7]^2 f[8]^2+2 f[2] f[3] f[4]^2 f[5]^3 f[6] f[7]^2 f[8]^2+f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7]^2 f[8]^2,1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+2 f[8]+2 f[5] f[8]+f[2] f[5] f[8]+2 f[6] f[8]+2 f[3] f[6] f[8]+4 f[5] f[6] f[8]+f[2] f[5] f[6] f[8]+4 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+2 f[5]^2 f[6] f[8]+f[2] f[5]^2 f[6] f[8]+2 f[3] f[5]^2 f[6] f[8]+2 f[2] f[3] f[5]^2 f[6] f[8]+2 f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+2 f[6] f[7] f[8]+2 f[3] f[6] f[7] f[8]+4 f[5] f[6] f[7] f[8]+f[2] f[5] f[6] f[7] f[8]+4 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[8]+2 f[5]^2 f[6] f[7] f[8]+f[2] f[5]^2 f[6] f[7] f[8]+2 f[3] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]+2 f[4] f[5]^2 f[6] f[7] f[8]+f[2] f[4] f[5]^2 f[6] f[7] f[8]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[8]^2+2 f[5] f[8]^2+f[2] f[5] f[8]^2+f[5]^2 f[8]^2+f[2] f[5]^2 f[8]^2+f[6] f[8]^2+f[3] f[6] f[8]^2+3 f[5] f[6] f[8]^2+f[2] f[5] f[6] f[8]^2+3 f[3] f[5] f[6] f[8]^2+2 f[2] f[3] f[5] f[6] f[8]^2+3 f[5]^2 f[6] f[8]^2+2 f[2] f[5]^2 f[6] f[8]^2+3 f[3] f[5]^2 f[6] f[8]^2+4 f[2] f[3] f[5]^2 f[6] f[8]^2+f[2]^2 f[3] f[5]^2 f[6] f[8]^2+f[5]^3 f[6] f[8]^2+f[2] f[5]^3 f[6] f[8]^2+f[3] f[5]^3 f[6] f[8]^2+2 f[2] f[3] f[5]^3 f[6] f[8]^2+f[2]^2 f[3] f[5]^3 f[6] f[8]^2+2 f[7] f[8]^2+4 f[5] f[7] f[8]^2+2 f[2] f[5] f[7] f[8]^2+f[4] f[5] f[7] f[8]^2+2 f[5]^2 f[7] f[8]^2+2 f[2] f[5]^2 f[7] f[8]^2+f[4] f[5]^2 f[7] f[8]^2+f[2] f[4] f[5]^2 f[7] f[8]^2+2 f[6] f[7] f[8]^2+2 f[3] f[6] f[7] f[8]^2+6 f[5] f[6] f[7] f[8]^2+2 f[2] f[5] f[6] f[7] f[8]^2+6 f[3] f[5] f[6] f[7] f[8]^2+4 f[2] f[3] f[5] f[6] f[7] f[8]^2+2 f[4] f[5] f[6] f[7] f[8]^2+2 f[3] f[4] f[5] f[6] f[7] f[8]^2+f[2] f[3] f[4] f[5] f[6] f[7] f[8]^2+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[8]^2+6 f[5]^2 f[6] f[7] f[8]^2+4 f[2] f[5]^2 f[6] f[7] f[8]^2+6 f[3] f[5]^2 f[6] f[7] f[8]^2+8 f[2] f[3] f[5]^2 f[6] f[7] f[8]^2+2 f[2]^2 f[3] f[5]^2 f[6] f[7] f[8]^2+4 f[4] f[5]^2 f[6] f[7] f[8]^2+2 f[2] f[4] f[5]^2 f[6] f[7] f[8]^2+4 f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+5 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+2 f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+2 f[5]^3 f[6] f[7] f[8]^2+2 f[2] f[5]^3 f[6] f[7] f[8]^2+2 f[3] f[5]^3 f[6] f[7] f[8]^2+4 f[2] f[3] f[5]^3 f[6] f[7] f[8]^2+2 f[2]^2 f[3] f[5]^3 f[6] f[7] f[8]^2+2 f[4] f[5]^3 f[6] f[7] f[8]^2+2 f[2] f[4] f[5]^3 f[6] f[7] f[8]^2+2 f[3] f[4] f[5]^3 f[6] f[7] f[8]^2+4 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]^2+f[1] f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]^2+2 f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8]^2+f[1] f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8]^2+f[7]^2 f[8]^2+2 f[5] f[7]^2 f[8]^2+f[2] f[5] f[7]^2 f[8]^2+f[4] f[5] f[7]^2 f[8]^2+f[5]^2 f[7]^2 f[8]^2+f[2] f[5]^2 f[7]^2 f[8]^2+f[4] f[5]^2 f[7]^2 f[8]^2+f[2] f[4] f[5]^2 f[7]^2 f[8]^2+f[6] f[7]^2 f[8]^2+f[3] f[6] f[7]^2 f[8]^2+3 f[5] f[6] f[7]^2 f[8]^2+f[2] f[5] f[6] f[7]^2 f[8]^2+3 f[3] f[5] f[6] f[7]^2 f[8]^2+2 f[2] f[3] f[5] f[6] f[7]^2 f[8]^2+2 f[4] f[5] f[6] f[7]^2 f[8]^2+2 f[3] f[4] f[5] f[6] f[7]^2 f[8]^2+f[2] f[3] f[4] f[5] f[6] f[7]^2 f[8]^2+f[1] f[2] f[3] f[4] f[5] f[6] f[7]^2 f[8]^2+3 f[5]^2 f[6] f[7]^2 f[8]^2+2 f[2] f[5]^2 f[6] f[7]^2 f[8]^2+3 f[3] f[5]^2 f[6] f[7]^2 f[8]^2+4 f[2] f[3] f[5]^2 f[6] f[7]^2 f[8]^2+f[2]^2 f[3] f[5]^2 f[6] f[7]^2 f[8]^2+4 f[4] f[5]^2 f[6] f[7]^2 f[8]^2+2 f[2] f[4] f[5]^2 f[6] f[7]^2 f[8]^2+4 f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2+5 f[2] f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2+2 f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2+f[2]^2 f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2+f[4]^2 f[5]^2 f[6] f[7]^2 f[8]^2+f[3] f[4]^2 f[5]^2 f[6] f[7]^2 f[8]^2+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]^2 f[8]^2+f[1] f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]^2 f[8]^2+f[5]^3 f[6] f[7]^2 f[8]^2+f[2] f[5]^3 f[6] f[7]^2 f[8]^2+f[3] f[5]^3 f[6] f[7]^2 f[8]^2+2 f[2] f[3] f[5]^3 f[6] f[7]^2 f[8]^2+f[2]^2 f[3] f[5]^3 f[6] f[7]^2 f[8]^2+2 f[4] f[5]^3 f[6] f[7]^2 f[8]^2+2 f[2] f[4] f[5]^3 f[6] f[7]^2 f[8]^2+2 f[3] f[4] f[5]^3 f[6] f[7]^2 f[8]^2+4 f[2] f[3] f[4] f[5]^3 f[6] f[7]^2 f[8]^2+f[1] f[2] f[3] f[4] f[5]^3 f[6] f[7]^2 f[8]^2+2 f[2]^2 f[3] f[4] f[5]^3 f[6] f[7]^2 f[8]^2+f[1] f[2]^2 f[3] f[4] f[5]^3 f[6] f[7]^2 f[8]^2+f[4]^2 f[5]^3 f[6] f[7]^2 f[8]^2+f[2] f[4]^2 f[5]^3 f[6] f[7]^2 f[8]^2+f[3] f[4]^2 f[5]^3 f[6] f[7]^2 f[8]^2+2 f[2] f[3] f[4]^2 f[5]^3 f[6] f[7]^2 f[8]^2+f[1] f[2] f[3] f[4]^2 f[5]^3 f[6] f[7]^2 f[8]^2+f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7]^2 f[8]^2+f[1] f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7]^2 f[8]^2,1+2 f[6]+f[3] f[6]+f[5] f[6]+f[6]^2+f[3] f[6]^2+f[5] f[6]^2+f[3] f[5] f[6]^2+2 f[8]+f[5] f[8]+4 f[6] f[8]+2 f[3] f[6] f[8]+5 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+2 f[6]^2 f[8]+2 f[3] f[6]^2 f[8]+4 f[5] f[6]^2 f[8]+4 f[3] f[5] f[6]^2 f[8]+f[2] f[3] f[5] f[6]^2 f[8]+2 f[5]^2 f[6]^2 f[8]+2 f[3] f[5]^2 f[6]^2 f[8]+f[2] f[3] f[5]^2 f[6]^2 f[8]+2 f[7] f[8]+f[5] f[7] f[8]+4 f[6] f[7] f[8]+2 f[3] f[6] f[7] f[8]+5 f[5] f[6] f[7] f[8]+2 f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+f[5]^2 f[6] f[7] f[8]+f[4] f[5]^2 f[6] f[7] f[8]+2 f[6]^2 f[7] f[8]+2 f[3] f[6]^2 f[7] f[8]+4 f[5] f[6]^2 f[7] f[8]+4 f[3] f[5] f[6]^2 f[7] f[8]+f[2] f[3] f[5] f[6]^2 f[7] f[8]+2 f[4] f[5] f[6]^2 f[7] f[8]+2 f[3] f[4] f[5] f[6]^2 f[7] f[8]+2 f[5]^2 f[6]^2 f[7] f[8]+2 f[3] f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]+2 f[4] f[5]^2 f[6]^2 f[7] f[8]+2 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]+f[8]^2+f[5] f[8]^2+2 f[6] f[8]^2+f[3] f[6] f[8]^2+4 f[5] f[6] f[8]^2+2 f[3] f[5] f[6] f[8]^2+f[2] f[3] f[5] f[6] f[8]^2+2 f[5]^2 f[6] f[8]^2+f[3] f[5]^2 f[6] f[8]^2+f[2] f[3] f[5]^2 f[6] f[8]^2+f[6]^2 f[8]^2+f[3] f[6]^2 f[8]^2+3 f[5] f[6]^2 f[8]^2+3 f[3] f[5] f[6]^2 f[8]^2+f[2] f[3] f[5] f[6]^2 f[8]^2+3 f[5]^2 f[6]^2 f[8]^2+3 f[3] f[5]^2 f[6]^2 f[8]^2+2 f[2] f[3] f[5]^2 f[6]^2 f[8]^2+f[5]^3 f[6]^2 f[8]^2+f[3] f[5]^3 f[6]^2 f[8]^2+f[2] f[3] f[5]^3 f[6]^2 f[8]^2+2 f[7] f[8]^2+2 f[5] f[7] f[8]^2+4 f[6] f[7] f[8]^2+2 f[3] f[6] f[7] f[8]^2+8 f[5] f[6] f[7] f[8]^2+4 f[3] f[5] f[6] f[7] f[8]^2+2 f[2] f[3] f[5] f[6] f[7] f[8]^2+2 f[4] f[5] f[6] f[7] f[8]^2+f[3] f[4] f[5] f[6] f[7] f[8]^2+4 f[5]^2 f[6] f[7] f[8]^2+2 f[3] f[5]^2 f[6] f[7] f[8]^2+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]^2+2 f[4] f[5]^2 f[6] f[7] f[8]^2+f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2+2 f[6]^2 f[7] f[8]^2+2 f[3] f[6]^2 f[7] f[8]^2+6 f[5] f[6]^2 f[7] f[8]^2+6 f[3] f[5] f[6]^2 f[7] f[8]^2+2 f[2] f[3] f[5] f[6]^2 f[7] f[8]^2+2 f[4] f[5] f[6]^2 f[7] f[8]^2+2 f[3] f[4] f[5] f[6]^2 f[7] f[8]^2+6 f[5]^2 f[6]^2 f[7] f[8]^2+6 f[3] f[5]^2 f[6]^2 f[7] f[8]^2+4 f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2+4 f[4] f[5]^2 f[6]^2 f[7] f[8]^2+4 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2+2 f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2+2 f[5]^3 f[6]^2 f[7] f[8]^2+2 f[3] f[5]^3 f[6]^2 f[7] f[8]^2+2 f[2] f[3] f[5]^3 f[6]^2 f[7] f[8]^2+2 f[4] f[5]^3 f[6]^2 f[7] f[8]^2+2 f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2+2 f[2] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2+f[7]^2 f[8]^2+f[5] f[7]^2 f[8]^2+2 f[6] f[7]^2 f[8]^2+f[3] f[6] f[7]^2 f[8]^2+4 f[5] f[6] f[7]^2 f[8]^2+2 f[3] f[5] f[6] f[7]^2 f[8]^2+f[2] f[3] f[5] f[6] f[7]^2 f[8]^2+2 f[4] f[5] f[6] f[7]^2 f[8]^2+f[3] f[4] f[5] f[6] f[7]^2 f[8]^2+2 f[5]^2 f[6] f[7]^2 f[8]^2+f[3] f[5]^2 f[6] f[7]^2 f[8]^2+f[2] f[3] f[5]^2 f[6] f[7]^2 f[8]^2+2 f[4] f[5]^2 f[6] f[7]^2 f[8]^2+f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2+f[2] f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2+f[6]^2 f[7]^2 f[8]^2+f[3] f[6]^2 f[7]^2 f[8]^2+3 f[5] f[6]^2 f[7]^2 f[8]^2+3 f[3] f[5] f[6]^2 f[7]^2 f[8]^2+f[2] f[3] f[5] f[6]^2 f[7]^2 f[8]^2+2 f[4] f[5] f[6]^2 f[7]^2 f[8]^2+2 f[3] f[4] f[5] f[6]^2 f[7]^2 f[8]^2+3 f[5]^2 f[6]^2 f[7]^2 f[8]^2+3 f[3] f[5]^2 f[6]^2 f[7]^2 f[8]^2+2 f[2] f[3] f[5]^2 f[6]^2 f[7]^2 f[8]^2+4 f[4] f[5]^2 f[6]^2 f[7]^2 f[8]^2+4 f[3] f[4] f[5]^2 f[6]^2 f[7]^2 f[8]^2+2 f[2] f[3] f[4] f[5]^2 f[6]^2 f[7]^2 f[8]^2+f[4]^2 f[5]^2 f[6]^2 f[7]^2 f[8]^2+f[3] f[4]^2 f[5]^2 f[6]^2 f[7]^2 f[8]^2+f[5]^3 f[6]^2 f[7]^2 f[8]^2+f[3] f[5]^3 f[6]^2 f[7]^2 f[8]^2+f[2] f[3] f[5]^3 f[6]^2 f[7]^2 f[8]^2+2 f[4] f[5]^3 f[6]^2 f[7]^2 f[8]^2+2 f[3] f[4] f[5]^3 f[6]^2 f[7]^2 f[8]^2+2 f[2] f[3] f[4] f[5]^3 f[6]^2 f[7]^2 f[8]^2+f[4]^2 f[5]^3 f[6]^2 f[7]^2 f[8]^2+f[3] f[4]^2 f[5]^3 f[6]^2 f[7]^2 f[8]^2+f[2] f[3] f[4]^2 f[5]^3 f[6]^2 f[7]^2 f[8]^2,f[9],1+f[9],1+f[5]+f[5] f[9],1+f[1]+f[1] f[5]+f[1] f[5] f[9],1+f[5]+f[2] f[5]+f[5] f[9]+f[2] f[5] f[9],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9],1+f[5]+f[4] f[5]+f[5] f[9]+f[4] f[5] f[9],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9]+f[1] f[2] f[3] f[4] f[5] f[9],1+2 f[5]+f[2] f[5]+f[4] f[5]+f[5]^2+f[2] f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+f[5] f[9]+f[5]^2 f[9]+f[2] f[5]^2 f[9]+f[4] f[5]^2 f[9]+f[2] f[4] f[5]^2 f[9],1+f[3]+2 f[5]+f[2] f[5]+2 f[3] f[5]+2 f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[5]^2+f[2] f[5]^2+f[3] f[5]^2+2 f[2] f[3] f[5]^2+f[2]^2 f[3] f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+f[3] f[4] f[5]^2+2 f[2] f[3] f[4] f[5]^2+f[2]^2 f[3] f[4] f[5]^2+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[5]^2 f[9]+f[2] f[5]^2 f[9]+f[3] f[5]^2 f[9]+2 f[2] f[3] f[5]^2 f[9]+f[2]^2 f[3] f[5]^2 f[9]+f[4] f[5]^2 f[9]+f[2] f[4] f[5]^2 f[9]+f[3] f[4] f[5]^2 f[9]+2 f[2] f[3] f[4] f[5]^2 f[9]+f[2]^2 f[3] f[4] f[5]^2 f[9],1+f[3]+2 f[5]+f[2] f[5]+2 f[3] f[5]+2 f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[5]^2+f[2] f[5]^2+f[3] f[5]^2+2 f[2] f[3] f[5]^2+f[2]^2 f[3] f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+f[3] f[4] f[5]^2+2 f[2] f[3] f[4] f[5]^2+f[1] f[2] f[3] f[4] f[5]^2+f[2]^2 f[3] f[4] f[5]^2+f[1] f[2]^2 f[3] f[4] f[5]^2+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[5]^2 f[9]+f[2] f[5]^2 f[9]+f[3] f[5]^2 f[9]+2 f[2] f[3] f[5]^2 f[9]+f[2]^2 f[3] f[5]^2 f[9]+f[4] f[5]^2 f[9]+f[2] f[4] f[5]^2 f[9]+f[3] f[4] f[5]^2 f[9]+2 f[2] f[3] f[4] f[5]^2 f[9]+f[1] f[2] f[3] f[4] f[5]^2 f[9]+f[2]^2 f[3] f[4] f[5]^2 f[9]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[9],1+f[9]+f[6] f[9],1+f[2]+f[9]+f[2] f[9]+f[2] f[6] f[9],1+f[2]+f[1] f[2]+f[9]+f[2] f[9]+f[1] f[2] f[9]+f[2] f[6] f[9]+f[1] f[2] f[6] f[9],1+f[9]+f[6] f[9]+f[3] f[6] f[9],1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+f[9]+f[2] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[1] f[2] f[4] f[9]+f[2] f[6] f[9]+f[2] f[4] f[6] f[9]+f[1] f[2] f[4] f[6] f[9],1+f[5]+f[2] f[5]+f[5] f[9]+f[2] f[5] f[9]+f[2] f[5] f[6] f[9],1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[5] f[9]+f[2] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9],1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[1] f[2] f[4] f[5]+f[5] f[9]+f[2] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[1] f[2] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[1] f[2] f[4] f[5] f[6] f[9],1+f[3]+f[2] f[3]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[3] f[4] f[5]+2 f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[2]^2 f[3] f[4] f[5]+f[1] f[2]^2 f[3] f[4] f[5]+f[5] f[9]+f[2] f[5] f[9]+f[3] f[5] f[9]+2 f[2] f[3] f[5] f[9]+f[2]^2 f[3] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+2 f[2] f[3] f[4] f[5] f[9]+f[1] f[2] f[3] f[4] f[5] f[9]+f[2]^2 f[3] f[4] f[5] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[3] f[5] f[6] f[9]+f[2]^2 f[3] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[2] f[3] f[4] f[5] f[6] f[9]+f[2]^2 f[3] f[4] f[5] f[6] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[9],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[2] f[3] f[5]^2 f[6]+f[4] f[5]^2 f[6]+f[3] f[4] f[5]^2 f[6]+f[2] f[3] f[4] f[5]^2 f[6]+f[5] f[9]+f[5] f[6] f[9]+f[3] f[5] f[6] f[9]+f[5]^2 f[6] f[9]+f[3] f[5]^2 f[6] f[9]+f[2] f[3] f[5]^2 f[6] f[9]+f[4] f[5]^2 f[6] f[9]+f[3] f[4] f[5]^2 f[6] f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[9],1+f[5]+f[7]+f[5] f[7]+f[4] f[5] f[7]+f[5] f[9]+f[5] f[7] f[9]+f[4] f[5] f[7] f[9],1+f[5]+f[2] f[5]+f[7]+f[5] f[7]+f[2] f[5] f[7]+f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+f[5] f[9]+f[2] f[5] f[9]+f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[2] f[4] f[5] f[7] f[9],1+f[5]+f[2] f[5]+f[7]+f[5] f[7]+f[2] f[5] f[7]+f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+f[5] f[9]+f[2] f[5] f[9]+f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[2] f[4] f[5] f[7] f[9]+f[1] f[2] f[4] f[5] f[7] f[9],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[7]+f[3] f[7]+f[5] f[7]+f[3] f[5] f[7]+f[2] f[3] f[5] f[7]+f[4] f[5] f[7]+f[3] f[4] f[5] f[7]+f[2] f[3] f[4] f[5] f[7]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[5] f[7] f[9]+f[3] f[5] f[7] f[9]+f[2] f[3] f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[3] f[4] f[5] f[7] f[9]+f[2] f[3] f[4] f[5] f[7] f[9],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[7]+f[3] f[7]+f[5] f[7]+f[3] f[5] f[7]+f[2] f[3] f[5] f[7]+f[4] f[5] f[7]+f[3] f[4] f[5] f[7]+f[2] f[3] f[4] f[5] f[7]+f[1] f[2] f[3] f[4] f[5] f[7]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[5] f[7] f[9]+f[3] f[5] f[7] f[9]+f[2] f[3] f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[3] f[4] f[5] f[7] f[9]+f[2] f[3] f[4] f[5] f[7] f[9]+f[1] f[2] f[3] f[4] f[5] f[7] f[9],1+f[3]+f[2] f[3]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+f[7]+f[3] f[7]+f[2] f[3] f[7]+f[5] f[7]+f[2] f[5] f[7]+f[3] f[5] f[7]+2 f[2] f[3] f[5] f[7]+f[2]^2 f[3] f[5] f[7]+f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+f[3] f[4] f[5] f[7]+2 f[2] f[3] f[4] f[5] f[7]+f[1] f[2] f[3] f[4] f[5] f[7]+f[2]^2 f[3] f[4] f[5] f[7]+f[1] f[2]^2 f[3] f[4] f[5] f[7]+f[5] f[9]+f[2] f[5] f[9]+f[3] f[5] f[9]+2 f[2] f[3] f[5] f[9]+f[2]^2 f[3] f[5] f[9]+f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+f[3] f[5] f[7] f[9]+2 f[2] f[3] f[5] f[7] f[9]+f[2]^2 f[3] f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[2] f[4] f[5] f[7] f[9]+f[3] f[4] f[5] f[7] f[9]+2 f[2] f[3] f[4] f[5] f[7] f[9]+f[1] f[2] f[3] f[4] f[5] f[7] f[9]+f[2]^2 f[3] f[4] f[5] f[7] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[7] f[9],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[7]+f[3] f[7]+f[4] f[7]+f[3] f[4] f[7]+f[5] f[7]+f[3] f[5] f[7]+f[2] f[3] f[5] f[7]+2 f[4] f[5] f[7]+2 f[3] f[4] f[5] f[7]+2 f[2] f[3] f[4] f[5] f[7]+f[1] f[2] f[3] f[4] f[5] f[7]+f[4]^2 f[5] f[7]+f[3] f[4]^2 f[5] f[7]+f[2] f[3] f[4]^2 f[5] f[7]+f[1] f[2] f[3] f[4]^2 f[5] f[7]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9]+f[5] f[7] f[9]+f[3] f[5] f[7] f[9]+f[2] f[3] f[5] f[7] f[9]+2 f[4] f[5] f[7] f[9]+2 f[3] f[4] f[5] f[7] f[9]+2 f[2] f[3] f[4] f[5] f[7] f[9]+f[1] f[2] f[3] f[4] f[5] f[7] f[9]+f[4]^2 f[5] f[7] f[9]+f[3] f[4]^2 f[5] f[7] f[9]+f[2] f[3] f[4]^2 f[5] f[7] f[9]+f[1] f[2] f[3] f[4]^2 f[5] f[7] f[9],1+2 f[5]+f[2] f[5]+f[4] f[5]+f[5]^2+f[2] f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+f[7]+2 f[5] f[7]+f[2] f[5] f[7]+2 f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+f[5]^2 f[7]+f[2] f[5]^2 f[7]+2 f[4] f[5]^2 f[7]+2 f[2] f[4] f[5]^2 f[7]+f[4]^2 f[5]^2 f[7]+f[2] f[4]^2 f[5]^2 f[7]+f[5] f[9]+f[5]^2 f[9]+f[2] f[5]^2 f[9]+f[4] f[5]^2 f[9]+f[2] f[4] f[5]^2 f[9]+f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[5]^2 f[7] f[9]+f[2] f[5]^2 f[7] f[9]+2 f[4] f[5]^2 f[7] f[9]+2 f[2] f[4] f[5]^2 f[7] f[9]+f[4]^2 f[5]^2 f[7] f[9]+f[2] f[4]^2 f[5]^2 f[7] f[9],1+2 f[5]+f[2] f[5]+f[4] f[5]+f[5]^2+f[2] f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+f[7]+2 f[5] f[7]+f[2] f[5] f[7]+2 f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+f[5]^2 f[7]+f[2] f[5]^2 f[7]+2 f[4] f[5]^2 f[7]+2 f[2] f[4] f[5]^2 f[7]+f[1] f[2] f[4] f[5]^2 f[7]+f[4]^2 f[5]^2 f[7]+f[2] f[4]^2 f[5]^2 f[7]+f[1] f[2] f[4]^2 f[5]^2 f[7]+f[5] f[9]+f[5]^2 f[9]+f[2] f[5]^2 f[9]+f[4] f[5]^2 f[9]+f[2] f[4] f[5]^2 f[9]+f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[5]^2 f[7] f[9]+f[2] f[5]^2 f[7] f[9]+2 f[4] f[5]^2 f[7] f[9]+2 f[2] f[4] f[5]^2 f[7] f[9]+f[1] f[2] f[4] f[5]^2 f[7] f[9]+f[4]^2 f[5]^2 f[7] f[9]+f[2] f[4]^2 f[5]^2 f[7] f[9]+f[1] f[2] f[4]^2 f[5]^2 f[7] f[9],1+f[3]+2 f[5]+f[2] f[5]+2 f[3] f[5]+2 f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[5]^2+f[2] f[5]^2+f[3] f[5]^2+2 f[2] f[3] f[5]^2+f[2]^2 f[3] f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+f[3] f[4] f[5]^2+2 f[2] f[3] f[4] f[5]^2+f[2]^2 f[3] f[4] f[5]^2+f[7]+f[3] f[7]+2 f[5] f[7]+f[2] f[5] f[7]+2 f[3] f[5] f[7]+2 f[2] f[3] f[5] f[7]+2 f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+2 f[3] f[4] f[5] f[7]+2 f[2] f[3] f[4] f[5] f[7]+f[5]^2 f[7]+f[2] f[5]^2 f[7]+f[3] f[5]^2 f[7]+2 f[2] f[3] f[5]^2 f[7]+f[2]^2 f[3] f[5]^2 f[7]+2 f[4] f[5]^2 f[7]+2 f[2] f[4] f[5]^2 f[7]+2 f[3] f[4] f[5]^2 f[7]+4 f[2] f[3] f[4] f[5]^2 f[7]+2 f[2]^2 f[3] f[4] f[5]^2 f[7]+f[4]^2 f[5]^2 f[7]+f[2] f[4]^2 f[5]^2 f[7]+f[3] f[4]^2 f[5]^2 f[7]+2 f[2] f[3] f[4]^2 f[5]^2 f[7]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[5]^2 f[9]+f[2] f[5]^2 f[9]+f[3] f[5]^2 f[9]+2 f[2] f[3] f[5]^2 f[9]+f[2]^2 f[3] f[5]^2 f[9]+f[4] f[5]^2 f[9]+f[2] f[4] f[5]^2 f[9]+f[3] f[4] f[5]^2 f[9]+2 f[2] f[3] f[4] f[5]^2 f[9]+f[2]^2 f[3] f[4] f[5]^2 f[9]+f[5] f[7] f[9]+f[3] f[5] f[7] f[9]+f[2] f[3] f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[3] f[4] f[5] f[7] f[9]+f[2] f[3] f[4] f[5] f[7] f[9]+f[5]^2 f[7] f[9]+f[2] f[5]^2 f[7] f[9]+f[3] f[5]^2 f[7] f[9]+2 f[2] f[3] f[5]^2 f[7] f[9]+f[2]^2 f[3] f[5]^2 f[7] f[9]+2 f[4] f[5]^2 f[7] f[9]+2 f[2] f[4] f[5]^2 f[7] f[9]+2 f[3] f[4] f[5]^2 f[7] f[9]+4 f[2] f[3] f[4] f[5]^2 f[7] f[9]+2 f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]+f[4]^2 f[5]^2 f[7] f[9]+f[2] f[4]^2 f[5]^2 f[7] f[9]+f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9],1+f[3]+2 f[5]+f[2] f[5]+2 f[3] f[5]+2 f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[5]^2+f[2] f[5]^2+f[3] f[5]^2+2 f[2] f[3] f[5]^2+f[2]^2 f[3] f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+f[3] f[4] f[5]^2+2 f[2] f[3] f[4] f[5]^2+f[1] f[2] f[3] f[4] f[5]^2+f[2]^2 f[3] f[4] f[5]^2+f[1] f[2]^2 f[3] f[4] f[5]^2+f[7]+f[3] f[7]+2 f[5] f[7]+f[2] f[5] f[7]+2 f[3] f[5] f[7]+2 f[2] f[3] f[5] f[7]+2 f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+2 f[3] f[4] f[5] f[7]+2 f[2] f[3] f[4] f[5] f[7]+2 f[1] f[2] f[3] f[4] f[5] f[7]+f[5]^2 f[7]+f[2] f[5]^2 f[7]+f[3] f[5]^2 f[7]+2 f[2] f[3] f[5]^2 f[7]+f[2]^2 f[3] f[5]^2 f[7]+2 f[4] f[5]^2 f[7]+2 f[2] f[4] f[5]^2 f[7]+f[1] f[2] f[4] f[5]^2 f[7]+2 f[3] f[4] f[5]^2 f[7]+4 f[2] f[3] f[4] f[5]^2 f[7]+2 f[1] f[2] f[3] f[4] f[5]^2 f[7]+2 f[2]^2 f[3] f[4] f[5]^2 f[7]+2 f[1] f[2]^2 f[3] f[4] f[5]^2 f[7]+f[4]^2 f[5]^2 f[7]+f[2] f[4]^2 f[5]^2 f[7]+f[1] f[2] f[4]^2 f[5]^2 f[7]+f[3] f[4]^2 f[5]^2 f[7]+2 f[2] f[3] f[4]^2 f[5]^2 f[7]+2 f[1] f[2] f[3] f[4]^2 f[5]^2 f[7]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[5]^2 f[9]+f[2] f[5]^2 f[9]+f[3] f[5]^2 f[9]+2 f[2] f[3] f[5]^2 f[9]+f[2]^2 f[3] f[5]^2 f[9]+f[4] f[5]^2 f[9]+f[2] f[4] f[5]^2 f[9]+f[3] f[4] f[5]^2 f[9]+2 f[2] f[3] f[4] f[5]^2 f[9]+f[1] f[2] f[3] f[4] f[5]^2 f[9]+f[2]^2 f[3] f[4] f[5]^2 f[9]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[9]+f[5] f[7] f[9]+f[3] f[5] f[7] f[9]+f[2] f[3] f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[3] f[4] f[5] f[7] f[9]+f[2] f[3] f[4] f[5] f[7] f[9]+f[1] f[2] f[3] f[4] f[5] f[7] f[9]+f[5]^2 f[7] f[9]+f[2] f[5]^2 f[7] f[9]+f[3] f[5]^2 f[7] f[9]+2 f[2] f[3] f[5]^2 f[7] f[9]+f[2]^2 f[3] f[5]^2 f[7] f[9]+2 f[4] f[5]^2 f[7] f[9]+2 f[2] f[4] f[5]^2 f[7] f[9]+f[1] f[2] f[4] f[5]^2 f[7] f[9]+2 f[3] f[4] f[5]^2 f[7] f[9]+4 f[2] f[3] f[4] f[5]^2 f[7] f[9]+2 f[1] f[2] f[3] f[4] f[5]^2 f[7] f[9]+2 f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]+f[4]^2 f[5]^2 f[7] f[9]+f[2] f[4]^2 f[5]^2 f[7] f[9]+f[1] f[2] f[4]^2 f[5]^2 f[7] f[9]+f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9],1+2 f[3]+f[2] f[3]+f[3]^2+f[2] f[3]^2+2 f[5]+f[2] f[5]+4 f[3] f[5]+5 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+2 f[3]^2 f[5]+4 f[2] f[3]^2 f[5]+2 f[2]^2 f[3]^2 f[5]+f[4] f[5]+2 f[3] f[4] f[5]+2 f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[3]^2 f[4] f[5]+2 f[2] f[3]^2 f[4] f[5]+f[1] f[2] f[3]^2 f[4] f[5]+f[2]^2 f[3]^2 f[4] f[5]+f[1] f[2]^2 f[3]^2 f[4] f[5]+f[5]^2+f[2] f[5]^2+2 f[3] f[5]^2+4 f[2] f[3] f[5]^2+2 f[2]^2 f[3] f[5]^2+f[3]^2 f[5]^2+3 f[2] f[3]^2 f[5]^2+3 f[2]^2 f[3]^2 f[5]^2+f[2]^3 f[3]^2 f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+2 f[3] f[4] f[5]^2+4 f[2] f[3] f[4] f[5]^2+f[1] f[2] f[3] f[4] f[5]^2+2 f[2]^2 f[3] f[4] f[5]^2+f[1] f[2]^2 f[3] f[4] f[5]^2+f[3]^2 f[4] f[5]^2+3 f[2] f[3]^2 f[4] f[5]^2+f[1] f[2] f[3]^2 f[4] f[5]^2+3 f[2]^2 f[3]^2 f[4] f[5]^2+2 f[1] f[2]^2 f[3]^2 f[4] f[5]^2+f[2]^3 f[3]^2 f[4] f[5]^2+f[1] f[2]^3 f[3]^2 f[4] f[5]^2+f[7]+2 f[3] f[7]+f[2] f[3] f[7]+f[3]^2 f[7]+f[2] f[3]^2 f[7]+2 f[5] f[7]+f[2] f[5] f[7]+4 f[3] f[5] f[7]+5 f[2] f[3] f[5] f[7]+f[2]^2 f[3] f[5] f[7]+2 f[3]^2 f[5] f[7]+4 f[2] f[3]^2 f[5] f[7]+2 f[2]^2 f[3]^2 f[5] f[7]+2 f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+4 f[3] f[4] f[5] f[7]+5 f[2] f[3] f[4] f[5] f[7]+2 f[1] f[2] f[3] f[4] f[5] f[7]+f[2]^2 f[3] f[4] f[5] f[7]+f[1] f[2]^2 f[3] f[4] f[5] f[7]+2 f[3]^2 f[4] f[5] f[7]+4 f[2] f[3]^2 f[4] f[5] f[7]+2 f[1] f[2] f[3]^2 f[4] f[5] f[7]+2 f[2]^2 f[3]^2 f[4] f[5] f[7]+2 f[1] f[2]^2 f[3]^2 f[4] f[5] f[7]+f[5]^2 f[7]+f[2] f[5]^2 f[7]+2 f[3] f[5]^2 f[7]+4 f[2] f[3] f[5]^2 f[7]+2 f[2]^2 f[3] f[5]^2 f[7]+f[3]^2 f[5]^2 f[7]+3 f[2] f[3]^2 f[5]^2 f[7]+3 f[2]^2 f[3]^2 f[5]^2 f[7]+f[2]^3 f[3]^2 f[5]^2 f[7]+2 f[4] f[5]^2 f[7]+2 f[2] f[4] f[5]^2 f[7]+4 f[3] f[4] f[5]^2 f[7]+8 f[2] f[3] f[4] f[5]^2 f[7]+2 f[1] f[2] f[3] f[4] f[5]^2 f[7]+4 f[2]^2 f[3] f[4] f[5]^2 f[7]+2 f[1] f[2]^2 f[3] f[4] f[5]^2 f[7]+2 f[3]^2 f[4] f[5]^2 f[7]+6 f[2] f[3]^2 f[4] f[5]^2 f[7]+2 f[1] f[2] f[3]^2 f[4] f[5]^2 f[7]+6 f[2]^2 f[3]^2 f[4] f[5]^2 f[7]+4 f[1] f[2]^2 f[3]^2 f[4] f[5]^2 f[7]+2 f[2]^3 f[3]^2 f[4] f[5]^2 f[7]+2 f[1] f[2]^3 f[3]^2 f[4] f[5]^2 f[7]+f[4]^2 f[5]^2 f[7]+f[2] f[4]^2 f[5]^2 f[7]+2 f[3] f[4]^2 f[5]^2 f[7]+4 f[2] f[3] f[4]^2 f[5]^2 f[7]+2 f[1] f[2] f[3] f[4]^2 f[5]^2 f[7]+2 f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+f[3]^2 f[4]^2 f[5]^2 f[7]+3 f[2] f[3]^2 f[4]^2 f[5]^2 f[7]+2 f[1] f[2] f[3]^2 f[4]^2 f[5]^2 f[7]+3 f[2]^2 f[3]^2 f[4]^2 f[5]^2 f[7]+4 f[1] f[2]^2 f[3]^2 f[4]^2 f[5]^2 f[7]+f[1]^2 f[2]^2 f[3]^2 f[4]^2 f[5]^2 f[7]+f[2]^3 f[3]^2 f[4]^2 f[5]^2 f[7]+2 f[1] f[2]^3 f[3]^2 f[4]^2 f[5]^2 f[7]+f[1]^2 f[2]^3 f[3]^2 f[4]^2 f[5]^2 f[7]+f[5] f[9]+2 f[3] f[5] f[9]+2 f[2] f[3] f[5] f[9]+f[3]^2 f[5] f[9]+2 f[2] f[3]^2 f[5] f[9]+f[2]^2 f[3]^2 f[5] f[9]+f[5]^2 f[9]+f[2] f[5]^2 f[9]+2 f[3] f[5]^2 f[9]+4 f[2] f[3] f[5]^2 f[9]+2 f[2]^2 f[3] f[5]^2 f[9]+f[3]^2 f[5]^2 f[9]+3 f[2] f[3]^2 f[5]^2 f[9]+3 f[2]^2 f[3]^2 f[5]^2 f[9]+f[2]^3 f[3]^2 f[5]^2 f[9]+f[4] f[5]^2 f[9]+f[2] f[4] f[5]^2 f[9]+2 f[3] f[4] f[5]^2 f[9]+4 f[2] f[3] f[4] f[5]^2 f[9]+f[1] f[2] f[3] f[4] f[5]^2 f[9]+2 f[2]^2 f[3] f[4] f[5]^2 f[9]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[9]+f[3]^2 f[4] f[5]^2 f[9]+3 f[2] f[3]^2 f[4] f[5]^2 f[9]+f[1] f[2] f[3]^2 f[4] f[5]^2 f[9]+3 f[2]^2 f[3]^2 f[4] f[5]^2 f[9]+2 f[1] f[2]^2 f[3]^2 f[4] f[5]^2 f[9]+f[2]^3 f[3]^2 f[4] f[5]^2 f[9]+f[1] f[2]^3 f[3]^2 f[4] f[5]^2 f[9]+f[5] f[7] f[9]+2 f[3] f[5] f[7] f[9]+2 f[2] f[3] f[5] f[7] f[9]+f[3]^2 f[5] f[7] f[9]+2 f[2] f[3]^2 f[5] f[7] f[9]+f[2]^2 f[3]^2 f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+2 f[3] f[4] f[5] f[7] f[9]+2 f[2] f[3] f[4] f[5] f[7] f[9]+f[1] f[2] f[3] f[4] f[5] f[7] f[9]+f[3]^2 f[4] f[5] f[7] f[9]+2 f[2] f[3]^2 f[4] f[5] f[7] f[9]+f[1] f[2] f[3]^2 f[4] f[5] f[7] f[9]+f[2]^2 f[3]^2 f[4] f[5] f[7] f[9]+f[1] f[2]^2 f[3]^2 f[4] f[5] f[7] f[9]+f[5]^2 f[7] f[9]+f[2] f[5]^2 f[7] f[9]+2 f[3] f[5]^2 f[7] f[9]+4 f[2] f[3] f[5]^2 f[7] f[9]+2 f[2]^2 f[3] f[5]^2 f[7] f[9]+f[3]^2 f[5]^2 f[7] f[9]+3 f[2] f[3]^2 f[5]^2 f[7] f[9]+3 f[2]^2 f[3]^2 f[5]^2 f[7] f[9]+f[2]^3 f[3]^2 f[5]^2 f[7] f[9]+2 f[4] f[5]^2 f[7] f[9]+2 f[2] f[4] f[5]^2 f[7] f[9]+4 f[3] f[4] f[5]^2 f[7] f[9]+8 f[2] f[3] f[4] f[5]^2 f[7] f[9]+2 f[1] f[2] f[3] f[4] f[5]^2 f[7] f[9]+4 f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]+2 f[3]^2 f[4] f[5]^2 f[7] f[9]+6 f[2] f[3]^2 f[4] f[5]^2 f[7] f[9]+2 f[1] f[2] f[3]^2 f[4] f[5]^2 f[7] f[9]+6 f[2]^2 f[3]^2 f[4] f[5]^2 f[7] f[9]+4 f[1] f[2]^2 f[3]^2 f[4] f[5]^2 f[7] f[9]+2 f[2]^3 f[3]^2 f[4] f[5]^2 f[7] f[9]+2 f[1] f[2]^3 f[3]^2 f[4] f[5]^2 f[7] f[9]+f[4]^2 f[5]^2 f[7] f[9]+f[2] f[4]^2 f[5]^2 f[7] f[9]+2 f[3] f[4]^2 f[5]^2 f[7] f[9]+4 f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]+f[3]^2 f[4]^2 f[5]^2 f[7] f[9]+3 f[2] f[3]^2 f[4]^2 f[5]^2 f[7] f[9]+2 f[1] f[2] f[3]^2 f[4]^2 f[5]^2 f[7] f[9]+3 f[2]^2 f[3]^2 f[4]^2 f[5]^2 f[7] f[9]+4 f[1] f[2]^2 f[3]^2 f[4]^2 f[5]^2 f[7] f[9]+f[1]^2 f[2]^2 f[3]^2 f[4]^2 f[5]^2 f[7] f[9]+f[2]^3 f[3]^2 f[4]^2 f[5]^2 f[7] f[9]+2 f[1] f[2]^3 f[3]^2 f[4]^2 f[5]^2 f[7] f[9]+f[1]^2 f[2]^3 f[3]^2 f[4]^2 f[5]^2 f[7] f[9],1+f[2]+f[7]+f[2] f[7]+f[4] f[7]+f[2] f[4] f[7]+f[1] f[2] f[4] f[7]+f[9]+f[2] f[9]+f[2] f[6] f[9]+f[7] f[9]+f[2] f[7] f[9]+f[4] f[7] f[9]+f[2] f[4] f[7] f[9]+f[1] f[2] f[4] f[7] f[9]+f[2] f[6] f[7] f[9]+f[2] f[4] f[6] f[7] f[9]+f[1] f[2] f[4] f[6] f[7] f[9],1+f[5]+f[2] f[5]+f[7]+f[5] f[7]+f[2] f[5] f[7]+f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+f[5] f[9]+f[2] f[5] f[9]+f[2] f[5] f[6] f[9]+f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[2] f[4] f[5] f[7] f[9]+f[2] f[5] f[6] f[7] f[9]+f[2] f[4] f[5] f[6] f[7] f[9],1+f[5]+f[2] f[5]+f[7]+f[5] f[7]+f[2] f[5] f[7]+f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+f[5] f[9]+f[2] f[5] f[9]+f[2] f[5] f[6] f[9]+f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[2] f[4] f[5] f[7] f[9]+f[1] f[2] f[4] f[5] f[7] f[9]+f[2] f[5] f[6] f[7] f[9]+f[2] f[4] f[5] f[6] f[7] f[9]+f[1] f[2] f[4] f[5] f[6] f[7] f[9],1+f[3]+f[2] f[3]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+f[7]+f[3] f[7]+f[2] f[3] f[7]+f[5] f[7]+f[2] f[5] f[7]+f[3] f[5] f[7]+2 f[2] f[3] f[5] f[7]+f[2]^2 f[3] f[5] f[7]+f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+f[3] f[4] f[5] f[7]+2 f[2] f[3] f[4] f[5] f[7]+f[1] f[2] f[3] f[4] f[5] f[7]+f[2]^2 f[3] f[4] f[5] f[7]+f[1] f[2]^2 f[3] f[4] f[5] f[7]+f[5] f[9]+f[2] f[5] f[9]+f[3] f[5] f[9]+2 f[2] f[3] f[5] f[9]+f[2]^2 f[3] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[3] f[5] f[6] f[9]+f[2]^2 f[3] f[5] f[6] f[9]+f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+f[3] f[5] f[7] f[9]+2 f[2] f[3] f[5] f[7] f[9]+f[2]^2 f[3] f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[2] f[4] f[5] f[7] f[9]+f[3] f[4] f[5] f[7] f[9]+2 f[2] f[3] f[4] f[5] f[7] f[9]+f[1] f[2] f[3] f[4] f[5] f[7] f[9]+f[2]^2 f[3] f[4] f[5] f[7] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[7] f[9]+f[2] f[5] f[6] f[7] f[9]+f[2] f[3] f[5] f[6] f[7] f[9]+f[2]^2 f[3] f[5] f[6] f[7] f[9]+f[2] f[4] f[5] f[6] f[7] f[9]+f[2] f[3] f[4] f[5] f[6] f[7] f[9]+f[2]^2 f[3] f[4] f[5] f[6] f[7] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[7] f[9],1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[7]+f[4] f[7]+f[5] f[7]+f[2] f[5] f[7]+2 f[4] f[5] f[7]+2 f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+f[4]^2 f[5] f[7]+f[2] f[4]^2 f[5] f[7]+f[1] f[2] f[4]^2 f[5] f[7]+f[5] f[9]+f[2] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+2 f[4] f[5] f[7] f[9]+2 f[2] f[4] f[5] f[7] f[9]+f[1] f[2] f[4] f[5] f[7] f[9]+f[4]^2 f[5] f[7] f[9]+f[2] f[4]^2 f[5] f[7] f[9]+f[1] f[2] f[4]^2 f[5] f[7] f[9]+f[2] f[5] f[6] f[7] f[9]+2 f[2] f[4] f[5] f[6] f[7] f[9]+f[1] f[2] f[4] f[5] f[6] f[7] f[9]+f[2] f[4]^2 f[5] f[6] f[7] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[9],1+f[3]+f[2] f[3]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[3] f[4] f[5]+2 f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[2]^2 f[3] f[4] f[5]+f[1] f[2]^2 f[3] f[4] f[5]+f[7]+f[3] f[7]+f[2] f[3] f[7]+f[4] f[7]+f[3] f[4] f[7]+f[2] f[3] f[4] f[7]+f[1] f[2] f[3] f[4] f[7]+f[5] f[7]+f[2] f[5] f[7]+f[3] f[5] f[7]+2 f[2] f[3] f[5] f[7]+f[2]^2 f[3] f[5] f[7]+2 f[4] f[5] f[7]+2 f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+2 f[3] f[4] f[5] f[7]+4 f[2] f[3] f[4] f[5] f[7]+2 f[1] f[2] f[3] f[4] f[5] f[7]+2 f[2]^2 f[3] f[4] f[5] f[7]+2 f[1] f[2]^2 f[3] f[4] f[5] f[7]+f[4]^2 f[5] f[7]+f[2] f[4]^2 f[5] f[7]+f[1] f[2] f[4]^2 f[5] f[7]+f[3] f[4]^2 f[5] f[7]+2 f[2] f[3] f[4]^2 f[5] f[7]+2 f[1] f[2] f[3] f[4]^2 f[5] f[7]+f[2]^2 f[3] f[4]^2 f[5] f[7]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[7]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[7]+f[5] f[9]+f[2] f[5] f[9]+f[3] f[5] f[9]+2 f[2] f[3] f[5] f[9]+f[2]^2 f[3] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+2 f[2] f[3] f[4] f[5] f[9]+f[1] f[2] f[3] f[4] f[5] f[9]+f[2]^2 f[3] f[4] f[5] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[3] f[5] f[6] f[9]+f[2]^2 f[3] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[2] f[3] f[4] f[5] f[6] f[9]+f[2]^2 f[3] f[4] f[5] f[6] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[9]+f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+f[3] f[5] f[7] f[9]+2 f[2] f[3] f[5] f[7] f[9]+f[2]^2 f[3] f[5] f[7] f[9]+2 f[4] f[5] f[7] f[9]+2 f[2] f[4] f[5] f[7] f[9]+f[1] f[2] f[4] f[5] f[7] f[9]+2 f[3] f[4] f[5] f[7] f[9]+4 f[2] f[3] f[4] f[5] f[7] f[9]+2 f[1] f[2] f[3] f[4] f[5] f[7] f[9]+2 f[2]^2 f[3] f[4] f[5] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5] f[7] f[9]+f[4]^2 f[5] f[7] f[9]+f[2] f[4]^2 f[5] f[7] f[9]+f[1] f[2] f[4]^2 f[5] f[7] f[9]+f[3] f[4]^2 f[5] f[7] f[9]+2 f[2] f[3] f[4]^2 f[5] f[7] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5] f[7] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]+f[2] f[5] f[6] f[7] f[9]+f[2] f[3] f[5] f[6] f[7] f[9]+f[2]^2 f[3] f[5] f[6] f[7] f[9]+2 f[2] f[4] f[5] f[6] f[7] f[9]+f[1] f[2] f[4] f[5] f[6] f[7] f[9]+2 f[2] f[3] f[4] f[5] f[6] f[7] f[9]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[9]+2 f[2]^2 f[3] f[4] f[5] f[6] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5] f[6] f[7] f[9]+f[2] f[4]^2 f[5] f[6] f[7] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[7] f[9]+f[1] f[2] f[3] f[4]^2 f[5] f[6] f[7] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[9],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[2] f[3] f[5]^2 f[6]+f[7]+f[5] f[7]+f[6] f[7]+f[3] f[6] f[7]+2 f[5] f[6] f[7]+2 f[3] f[5] f[6] f[7]+f[2] f[3] f[5] f[6] f[7]+f[4] f[5] f[6] f[7]+f[3] f[4] f[5] f[6] f[7]+f[5]^2 f[6] f[7]+f[3] f[5]^2 f[6] f[7]+f[2] f[3] f[5]^2 f[6] f[7]+f[4] f[5]^2 f[6] f[7]+f[3] f[4] f[5]^2 f[6] f[7]+f[2] f[3] f[4] f[5]^2 f[6] f[7]+f[5] f[9]+f[5] f[6] f[9]+f[3] f[5] f[6] f[9]+f[5]^2 f[6] f[9]+f[3] f[5]^2 f[6] f[9]+f[2] f[3] f[5]^2 f[6] f[9]+f[5] f[7] f[9]+f[5] f[6] f[7] f[9]+f[3] f[5] f[6] f[7] f[9]+f[5]^2 f[6] f[7] f[9]+f[3] f[5]^2 f[6] f[7] f[9]+f[2] f[3] f[5]^2 f[6] f[7] f[9]+f[4] f[5]^2 f[6] f[7] f[9]+f[3] f[4] f[5]^2 f[6] f[7] f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[9],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[2] f[3] f[5]^2 f[6]+f[4] f[5]^2 f[6]+f[3] f[4] f[5]^2 f[6]+f[2] f[3] f[4] f[5]^2 f[6]+f[7]+f[5] f[7]+f[4] f[5] f[7]+f[6] f[7]+f[3] f[6] f[7]+2 f[5] f[6] f[7]+2 f[3] f[5] f[6] f[7]+f[2] f[3] f[5] f[6] f[7]+2 f[4] f[5] f[6] f[7]+2 f[3] f[4] f[5] f[6] f[7]+f[2] f[3] f[4] f[5] f[6] f[7]+f[5]^2 f[6] f[7]+f[3] f[5]^2 f[6] f[7]+f[2] f[3] f[5]^2 f[6] f[7]+2 f[4] f[5]^2 f[6] f[7]+2 f[3] f[4] f[5]^2 f[6] f[7]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7]+f[4]^2 f[5]^2 f[6] f[7]+f[3] f[4]^2 f[5]^2 f[6] f[7]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]+f[5] f[9]+f[5] f[6] f[9]+f[3] f[5] f[6] f[9]+f[5]^2 f[6] f[9]+f[3] f[5]^2 f[6] f[9]+f[2] f[3] f[5]^2 f[6] f[9]+f[4] f[5]^2 f[6] f[9]+f[3] f[4] f[5]^2 f[6] f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[9]+f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[5] f[6] f[7] f[9]+f[3] f[5] f[6] f[7] f[9]+f[4] f[5] f[6] f[7] f[9]+f[3] f[4] f[5] f[6] f[7] f[9]+f[5]^2 f[6] f[7] f[9]+f[3] f[5]^2 f[6] f[7] f[9]+f[2] f[3] f[5]^2 f[6] f[7] f[9]+2 f[4] f[5]^2 f[6] f[7] f[9]+2 f[3] f[4] f[5]^2 f[6] f[7] f[9]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[9]+f[4]^2 f[5]^2 f[6] f[7] f[9]+f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[9],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[2] f[3] f[5]^2 f[6]+f[4] f[5]^2 f[6]+f[3] f[4] f[5]^2 f[6]+f[2] f[3] f[4] f[5]^2 f[6]+f[7]+f[5] f[7]+f[4] f[5] f[7]+f[6] f[7]+f[3] f[6] f[7]+2 f[5] f[6] f[7]+2 f[3] f[5] f[6] f[7]+f[2] f[3] f[5] f[6] f[7]+2 f[4] f[5] f[6] f[7]+2 f[3] f[4] f[5] f[6] f[7]+f[2] f[3] f[4] f[5] f[6] f[7]+f[1] f[2] f[3] f[4] f[5] f[6] f[7]+f[5]^2 f[6] f[7]+f[3] f[5]^2 f[6] f[7]+f[2] f[3] f[5]^2 f[6] f[7]+2 f[4] f[5]^2 f[6] f[7]+2 f[3] f[4] f[5]^2 f[6] f[7]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7]+f[4]^2 f[5]^2 f[6] f[7]+f[3] f[4]^2 f[5]^2 f[6] f[7]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]+f[5] f[9]+f[5] f[6] f[9]+f[3] f[5] f[6] f[9]+f[5]^2 f[6] f[9]+f[3] f[5]^2 f[6] f[9]+f[2] f[3] f[5]^2 f[6] f[9]+f[4] f[5]^2 f[6] f[9]+f[3] f[4] f[5]^2 f[6] f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[9]+f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[5] f[6] f[7] f[9]+f[3] f[5] f[6] f[7] f[9]+f[4] f[5] f[6] f[7] f[9]+f[3] f[4] f[5] f[6] f[7] f[9]+f[5]^2 f[6] f[7] f[9]+f[3] f[5]^2 f[6] f[7] f[9]+f[2] f[3] f[5]^2 f[6] f[7] f[9]+2 f[4] f[5]^2 f[6] f[7] f[9]+2 f[3] f[4] f[5]^2 f[6] f[7] f[9]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[9]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[9]+f[4]^2 f[5]^2 f[6] f[7] f[9]+f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[9],1+2 f[5]+f[2] f[5]+f[4] f[5]+f[5]^2+f[2] f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+f[6]+f[3] f[6]+3 f[5] f[6]+f[2] f[5] f[6]+3 f[3] f[5] f[6]+2 f[2] f[3] f[5] f[6]+2 f[4] f[5] f[6]+2 f[3] f[4] f[5] f[6]+f[2] f[3] f[4] f[5] f[6]+3 f[5]^2 f[6]+2 f[2] f[5]^2 f[6]+3 f[3] f[5]^2 f[6]+4 f[2] f[3] f[5]^2 f[6]+f[2]^2 f[3] f[5]^2 f[6]+4 f[4] f[5]^2 f[6]+2 f[2] f[4] f[5]^2 f[6]+4 f[3] f[4] f[5]^2 f[6]+5 f[2] f[3] f[4] f[5]^2 f[6]+f[2]^2 f[3] f[4] f[5]^2 f[6]+f[4]^2 f[5]^2 f[6]+f[3] f[4]^2 f[5]^2 f[6]+f[2] f[3] f[4]^2 f[5]^2 f[6]+f[5]^3 f[6]+f[2] f[5]^3 f[6]+f[3] f[5]^3 f[6]+2 f[2] f[3] f[5]^3 f[6]+f[2]^2 f[3] f[5]^3 f[6]+2 f[4] f[5]^3 f[6]+2 f[2] f[4] f[5]^3 f[6]+2 f[3] f[4] f[5]^3 f[6]+4 f[2] f[3] f[4] f[5]^3 f[6]+2 f[2]^2 f[3] f[4] f[5]^3 f[6]+f[4]^2 f[5]^3 f[6]+f[2] f[4]^2 f[5]^3 f[6]+f[3] f[4]^2 f[5]^3 f[6]+2 f[2] f[3] f[4]^2 f[5]^3 f[6]+f[2]^2 f[3] f[4]^2 f[5]^3 f[6]+f[7]+2 f[5] f[7]+f[2] f[5] f[7]+2 f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+f[5]^2 f[7]+f[2] f[5]^2 f[7]+2 f[4] f[5]^2 f[7]+2 f[2] f[4] f[5]^2 f[7]+f[4]^2 f[5]^2 f[7]+f[2] f[4]^2 f[5]^2 f[7]+f[6] f[7]+f[3] f[6] f[7]+3 f[5] f[6] f[7]+f[2] f[5] f[6] f[7]+3 f[3] f[5] f[6] f[7]+2 f[2] f[3] f[5] f[6] f[7]+3 f[4] f[5] f[6] f[7]+f[2] f[4] f[5] f[6] f[7]+3 f[3] f[4] f[5] f[6] f[7]+2 f[2] f[3] f[4] f[5] f[6] f[7]+f[1] f[2] f[3] f[4] f[5] f[6] f[7]+3 f[5]^2 f[6] f[7]+2 f[2] f[5]^2 f[6] f[7]+3 f[3] f[5]^2 f[6] f[7]+4 f[2] f[3] f[5]^2 f[6] f[7]+f[2]^2 f[3] f[5]^2 f[6] f[7]+6 f[4] f[5]^2 f[6] f[7]+4 f[2] f[4] f[5]^2 f[6] f[7]+6 f[3] f[4] f[5]^2 f[6] f[7]+8 f[2] f[3] f[4] f[5]^2 f[6] f[7]+2 f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7]+2 f[2]^2 f[3] f[4] f[5]^2 f[6] f[7]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6] f[7]+3 f[4]^2 f[5]^2 f[6] f[7]+2 f[2] f[4]^2 f[5]^2 f[6] f[7]+3 f[3] f[4]^2 f[5]^2 f[6] f[7]+4 f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]+2 f[1] f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]+f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7]+f[5]^3 f[6] f[7]+f[2] f[5]^3 f[6] f[7]+f[3] f[5]^3 f[6] f[7]+2 f[2] f[3] f[5]^3 f[6] f[7]+f[2]^2 f[3] f[5]^3 f[6] f[7]+3 f[4] f[5]^3 f[6] f[7]+3 f[2] f[4] f[5]^3 f[6] f[7]+3 f[3] f[4] f[5]^3 f[6] f[7]+6 f[2] f[3] f[4] f[5]^3 f[6] f[7]+f[1] f[2] f[3] f[4] f[5]^3 f[6] f[7]+3 f[2]^2 f[3] f[4] f[5]^3 f[6] f[7]+f[1] f[2]^2 f[3] f[4] f[5]^3 f[6] f[7]+3 f[4]^2 f[5]^3 f[6] f[7]+3 f[2] f[4]^2 f[5]^3 f[6] f[7]+3 f[3] f[4]^2 f[5]^3 f[6] f[7]+6 f[2] f[3] f[4]^2 f[5]^3 f[6] f[7]+2 f[1] f[2] f[3] f[4]^2 f[5]^3 f[6] f[7]+3 f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7]+f[4]^3 f[5]^3 f[6] f[7]+f[2] f[4]^3 f[5]^3 f[6] f[7]+f[3] f[4]^3 f[5]^3 f[6] f[7]+2 f[2] f[3] f[4]^3 f[5]^3 f[6] f[7]+f[1] f[2] f[3] f[4]^3 f[5]^3 f[6] f[7]+f[2]^2 f[3] f[4]^3 f[5]^3 f[6] f[7]+f[1] f[2]^2 f[3] f[4]^3 f[5]^3 f[6] f[7]+f[5] f[9]+f[5]^2 f[9]+f[2] f[5]^2 f[9]+f[4] f[5]^2 f[9]+f[2] f[4] f[5]^2 f[9]+f[5] f[6] f[9]+f[3] f[5] f[6] f[9]+2 f[5]^2 f[6] f[9]+f[2] f[5]^2 f[6] f[9]+2 f[3] f[5]^2 f[6] f[9]+2 f[2] f[3] f[5]^2 f[6] f[9]+2 f[4] f[5]^2 f[6] f[9]+f[2] f[4] f[5]^2 f[6] f[9]+2 f[3] f[4] f[5]^2 f[6] f[9]+2 f[2] f[3] f[4] f[5]^2 f[6] f[9]+f[5]^3 f[6] f[9]+f[2] f[5]^3 f[6] f[9]+f[3] f[5]^3 f[6] f[9]+2 f[2] f[3] f[5]^3 f[6] f[9]+f[2]^2 f[3] f[5]^3 f[6] f[9]+2 f[4] f[5]^3 f[6] f[9]+2 f[2] f[4] f[5]^3 f[6] f[9]+2 f[3] f[4] f[5]^3 f[6] f[9]+4 f[2] f[3] f[4] f[5]^3 f[6] f[9]+2 f[2]^2 f[3] f[4] f[5]^3 f[6] f[9]+f[4]^2 f[5]^3 f[6] f[9]+f[2] f[4]^2 f[5]^3 f[6] f[9]+f[3] f[4]^2 f[5]^3 f[6] f[9]+2 f[2] f[3] f[4]^2 f[5]^3 f[6] f[9]+f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[9]+f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[5]^2 f[7] f[9]+f[2] f[5]^2 f[7] f[9]+2 f[4] f[5]^2 f[7] f[9]+2 f[2] f[4] f[5]^2 f[7] f[9]+f[4]^2 f[5]^2 f[7] f[9]+f[2] f[4]^2 f[5]^2 f[7] f[9]+f[5] f[6] f[7] f[9]+f[3] f[5] f[6] f[7] f[9]+f[4] f[5] f[6] f[7] f[9]+f[3] f[4] f[5] f[6] f[7] f[9]+2 f[5]^2 f[6] f[7] f[9]+f[2] f[5]^2 f[6] f[7] f[9]+2 f[3] f[5]^2 f[6] f[7] f[9]+2 f[2] f[3] f[5]^2 f[6] f[7] f[9]+4 f[4] f[5]^2 f[6] f[7] f[9]+2 f[2] f[4] f[5]^2 f[6] f[7] f[9]+4 f[3] f[4] f[5]^2 f[6] f[7] f[9]+4 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[9]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[9]+2 f[4]^2 f[5]^2 f[6] f[7] f[9]+f[2] f[4]^2 f[5]^2 f[6] f[7] f[9]+2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+2 f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[5]^3 f[6] f[7] f[9]+f[2] f[5]^3 f[6] f[7] f[9]+f[3] f[5]^3 f[6] f[7] f[9]+2 f[2] f[3] f[5]^3 f[6] f[7] f[9]+f[2]^2 f[3] f[5]^3 f[6] f[7] f[9]+3 f[4] f[5]^3 f[6] f[7] f[9]+3 f[2] f[4] f[5]^3 f[6] f[7] f[9]+3 f[3] f[4] f[5]^3 f[6] f[7] f[9]+6 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[9]+f[1] f[2] f[3] f[4] f[5]^3 f[6] f[7] f[9]+3 f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[9]+f[1] f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[9]+3 f[4]^2 f[5]^3 f[6] f[7] f[9]+3 f[2] f[4]^2 f[5]^3 f[6] f[7] f[9]+3 f[3] f[4]^2 f[5]^3 f[6] f[7] f[9]+6 f[2] f[3] f[4]^2 f[5]^3 f[6] f[7] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5]^3 f[6] f[7] f[9]+3 f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7] f[9]+f[4]^3 f[5]^3 f[6] f[7] f[9]+f[2] f[4]^3 f[5]^3 f[6] f[7] f[9]+f[3] f[4]^3 f[5]^3 f[6] f[7] f[9]+2 f[2] f[3] f[4]^3 f[5]^3 f[6] f[7] f[9]+f[1] f[2] f[3] f[4]^3 f[5]^3 f[6] f[7] f[9]+f[2]^2 f[3] f[4]^3 f[5]^3 f[6] f[7] f[9]+f[1] f[2]^2 f[3] f[4]^3 f[5]^3 f[6] f[7] f[9],1+f[5]+f[2] f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+f[2] f[5] f[6]+2 f[3] f[5] f[6]+2 f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[2] f[3] f[4] f[5] f[6]+f[5]^2 f[6]+f[2] f[5]^2 f[6]+f[3] f[5]^2 f[6]+2 f[2] f[3] f[5]^2 f[6]+f[2]^2 f[3] f[5]^2 f[6]+f[4] f[5]^2 f[6]+f[2] f[4] f[5]^2 f[6]+f[3] f[4] f[5]^2 f[6]+2 f[2] f[3] f[4] f[5]^2 f[6]+f[2]^2 f[3] f[4] f[5]^2 f[6]+f[7]+f[5] f[7]+f[2] f[5] f[7]+f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+f[6] f[7]+f[3] f[6] f[7]+2 f[5] f[6] f[7]+f[2] f[5] f[6] f[7]+2 f[3] f[5] f[6] f[7]+2 f[2] f[3] f[5] f[6] f[7]+2 f[4] f[5] f[6] f[7]+f[2] f[4] f[5] f[6] f[7]+2 f[3] f[4] f[5] f[6] f[7]+2 f[2] f[3] f[4] f[5] f[6] f[7]+f[1] f[2] f[3] f[4] f[5] f[6] f[7]+f[5]^2 f[6] f[7]+f[2] f[5]^2 f[6] f[7]+f[3] f[5]^2 f[6] f[7]+2 f[2] f[3] f[5]^2 f[6] f[7]+f[2]^2 f[3] f[5]^2 f[6] f[7]+2 f[4] f[5]^2 f[6] f[7]+2 f[2] f[4] f[5]^2 f[6] f[7]+2 f[3] f[4] f[5]^2 f[6] f[7]+4 f[2] f[3] f[4] f[5]^2 f[6] f[7]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7]+2 f[2]^2 f[3] f[4] f[5]^2 f[6] f[7]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6] f[7]+f[4]^2 f[5]^2 f[6] f[7]+f[2] f[4]^2 f[5]^2 f[6] f[7]+f[3] f[4]^2 f[5]^2 f[6] f[7]+2 f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[6] f[7]+f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7]+f[5] f[9]+f[2] f[5] f[9]+f[5] f[6] f[9]+2 f[2] f[5] f[6] f[9]+f[3] f[5] f[6] f[9]+f[2] f[3] f[5] f[6] f[9]+f[5]^2 f[6] f[9]+f[2] f[5]^2 f[6] f[9]+f[3] f[5]^2 f[6] f[9]+2 f[2] f[3] f[5]^2 f[6] f[9]+f[2]^2 f[3] f[5]^2 f[6] f[9]+f[4] f[5]^2 f[6] f[9]+f[2] f[4] f[5]^2 f[6] f[9]+f[3] f[4] f[5]^2 f[6] f[9]+2 f[2] f[3] f[4] f[5]^2 f[6] f[9]+f[2]^2 f[3] f[4] f[5]^2 f[6] f[9]+f[2] f[5] f[6]^2 f[9]+f[2] f[3] f[5] f[6]^2 f[9]+f[2] f[5]^2 f[6]^2 f[9]+f[2] f[3] f[5]^2 f[6]^2 f[9]+f[2]^2 f[3] f[5]^2 f[6]^2 f[9]+f[2] f[4] f[5]^2 f[6]^2 f[9]+f[2] f[3] f[4] f[5]^2 f[6]^2 f[9]+f[2]^2 f[3] f[4] f[5]^2 f[6]^2 f[9]+f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+f[4] f[5] f[7] f[9]+f[2] f[4] f[5] f[7] f[9]+f[5] f[6] f[7] f[9]+2 f[2] f[5] f[6] f[7] f[9]+f[3] f[5] f[6] f[7] f[9]+f[2] f[3] f[5] f[6] f[7] f[9]+f[4] f[5] f[6] f[7] f[9]+2 f[2] f[4] f[5] f[6] f[7] f[9]+f[3] f[4] f[5] f[6] f[7] f[9]+f[2] f[3] f[4] f[5] f[6] f[7] f[9]+f[5]^2 f[6] f[7] f[9]+f[2] f[5]^2 f[6] f[7] f[9]+f[3] f[5]^2 f[6] f[7] f[9]+2 f[2] f[3] f[5]^2 f[6] f[7] f[9]+f[2]^2 f[3] f[5]^2 f[6] f[7] f[9]+2 f[4] f[5]^2 f[6] f[7] f[9]+2 f[2] f[4] f[5]^2 f[6] f[7] f[9]+2 f[3] f[4] f[5]^2 f[6] f[7] f[9]+4 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[9]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[9]+2 f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[9]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[9]+f[4]^2 f[5]^2 f[6] f[7] f[9]+f[2] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+2 f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[2] f[5] f[6]^2 f[7] f[9]+f[2] f[3] f[5] f[6]^2 f[7] f[9]+f[2] f[4] f[5] f[6]^2 f[7] f[9]+f[2] f[3] f[4] f[5] f[6]^2 f[7] f[9]+f[2] f[5]^2 f[6]^2 f[7] f[9]+f[2] f[3] f[5]^2 f[6]^2 f[7] f[9]+f[2]^2 f[3] f[5]^2 f[6]^2 f[7] f[9]+2 f[2] f[4] f[5]^2 f[6]^2 f[7] f[9]+2 f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[9]+2 f[2]^2 f[3] f[4] f[5]^2 f[6]^2 f[7] f[9]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6]^2 f[7] f[9]+f[2] f[4]^2 f[5]^2 f[6]^2 f[7] f[9]+f[2] f[3] f[4]^2 f[5]^2 f[6]^2 f[7] f[9]+f[2]^2 f[3] f[4]^2 f[5]^2 f[6]^2 f[7] f[9]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[6]^2 f[7] f[9],1+f[3]+2 f[5]+f[2] f[5]+2 f[3] f[5]+2 f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[5]^2+f[2] f[5]^2+f[3] f[5]^2+2 f[2] f[3] f[5]^2+f[2]^2 f[3] f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+f[3] f[4] f[5]^2+2 f[2] f[3] f[4] f[5]^2+f[2]^2 f[3] f[4] f[5]^2+2 f[7]+2 f[3] f[7]+f[4] f[7]+f[3] f[4] f[7]+4 f[5] f[7]+2 f[2] f[5] f[7]+4 f[3] f[5] f[7]+4 f[2] f[3] f[5] f[7]+5 f[4] f[5] f[7]+2 f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+5 f[3] f[4] f[5] f[7]+5 f[2] f[3] f[4] f[5] f[7]+2 f[1] f[2] f[3] f[4] f[5] f[7]+f[4]^2 f[5] f[7]+f[3] f[4]^2 f[5] f[7]+f[2] f[3] f[4]^2 f[5] f[7]+f[1] f[2] f[3] f[4]^2 f[5] f[7]+2 f[5]^2 f[7]+2 f[2] f[5]^2 f[7]+2 f[3] f[5]^2 f[7]+4 f[2] f[3] f[5]^2 f[7]+2 f[2]^2 f[3] f[5]^2 f[7]+4 f[4] f[5]^2 f[7]+4 f[2] f[4] f[5]^2 f[7]+f[1] f[2] f[4] f[5]^2 f[7]+4 f[3] f[4] f[5]^2 f[7]+8 f[2] f[3] f[4] f[5]^2 f[7]+2 f[1] f[2] f[3] f[4] f[5]^2 f[7]+4 f[2]^2 f[3] f[4] f[5]^2 f[7]+2 f[1] f[2]^2 f[3] f[4] f[5]^2 f[7]+2 f[4]^2 f[5]^2 f[7]+2 f[2] f[4]^2 f[5]^2 f[7]+f[1] f[2] f[4]^2 f[5]^2 f[7]+2 f[3] f[4]^2 f[5]^2 f[7]+4 f[2] f[3] f[4]^2 f[5]^2 f[7]+2 f[1] f[2] f[3] f[4]^2 f[5]^2 f[7]+2 f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+f[7]^2+f[3] f[7]^2+f[4] f[7]^2+f[3] f[4] f[7]^2+2 f[5] f[7]^2+f[2] f[5] f[7]^2+2 f[3] f[5] f[7]^2+2 f[2] f[3] f[5] f[7]^2+4 f[4] f[5] f[7]^2+2 f[2] f[4] f[5] f[7]^2+f[1] f[2] f[4] f[5] f[7]^2+4 f[3] f[4] f[5] f[7]^2+4 f[2] f[3] f[4] f[5] f[7]^2+2 f[1] f[2] f[3] f[4] f[5] f[7]^2+2 f[4]^2 f[5] f[7]^2+f[2] f[4]^2 f[5] f[7]^2+f[1] f[2] f[4]^2 f[5] f[7]^2+2 f[3] f[4]^2 f[5] f[7]^2+2 f[2] f[3] f[4]^2 f[5] f[7]^2+2 f[1] f[2] f[3] f[4]^2 f[5] f[7]^2+f[5]^2 f[7]^2+f[2] f[5]^2 f[7]^2+f[3] f[5]^2 f[7]^2+2 f[2] f[3] f[5]^2 f[7]^2+f[2]^2 f[3] f[5]^2 f[7]^2+3 f[4] f[5]^2 f[7]^2+3 f[2] f[4] f[5]^2 f[7]^2+f[1] f[2] f[4] f[5]^2 f[7]^2+3 f[3] f[4] f[5]^2 f[7]^2+6 f[2] f[3] f[4] f[5]^2 f[7]^2+2 f[1] f[2] f[3] f[4] f[5]^2 f[7]^2+3 f[2]^2 f[3] f[4] f[5]^2 f[7]^2+2 f[1] f[2]^2 f[3] f[4] f[5]^2 f[7]^2+3 f[4]^2 f[5]^2 f[7]^2+3 f[2] f[4]^2 f[5]^2 f[7]^2+2 f[1] f[2] f[4]^2 f[5]^2 f[7]^2+3 f[3] f[4]^2 f[5]^2 f[7]^2+6 f[2] f[3] f[4]^2 f[5]^2 f[7]^2+4 f[1] f[2] f[3] f[4]^2 f[5]^2 f[7]^2+3 f[2]^2 f[3] f[4]^2 f[5]^2 f[7]^2+4 f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7]^2+f[1]^2 f[2]^2 f[3] f[4]^2 f[5]^2 f[7]^2+f[4]^3 f[5]^2 f[7]^2+f[2] f[4]^3 f[5]^2 f[7]^2+f[1] f[2] f[4]^3 f[5]^2 f[7]^2+f[3] f[4]^3 f[5]^2 f[7]^2+2 f[2] f[3] f[4]^3 f[5]^2 f[7]^2+2 f[1] f[2] f[3] f[4]^3 f[5]^2 f[7]^2+f[2]^2 f[3] f[4]^3 f[5]^2 f[7]^2+2 f[1] f[2]^2 f[3] f[4]^3 f[5]^2 f[7]^2+f[1]^2 f[2]^2 f[3] f[4]^3 f[5]^2 f[7]^2+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[5]^2 f[9]+f[2] f[5]^2 f[9]+f[3] f[5]^2 f[9]+2 f[2] f[3] f[5]^2 f[9]+f[2]^2 f[3] f[5]^2 f[9]+f[4] f[5]^2 f[9]+f[2] f[4] f[5]^2 f[9]+f[3] f[4] f[5]^2 f[9]+2 f[2] f[3] f[4] f[5]^2 f[9]+f[2]^2 f[3] f[4] f[5]^2 f[9]+2 f[5] f[7] f[9]+2 f[3] f[5] f[7] f[9]+2 f[2] f[3] f[5] f[7] f[9]+2 f[4] f[5] f[7] f[9]+2 f[3] f[4] f[5] f[7] f[9]+2 f[2] f[3] f[4] f[5] f[7] f[9]+f[1] f[2] f[3] f[4] f[5] f[7] f[9]+2 f[5]^2 f[7] f[9]+2 f[2] f[5]^2 f[7] f[9]+2 f[3] f[5]^2 f[7] f[9]+4 f[2] f[3] f[5]^2 f[7] f[9]+2 f[2]^2 f[3] f[5]^2 f[7] f[9]+4 f[4] f[5]^2 f[7] f[9]+4 f[2] f[4] f[5]^2 f[7] f[9]+f[1] f[2] f[4] f[5]^2 f[7] f[9]+4 f[3] f[4] f[5]^2 f[7] f[9]+8 f[2] f[3] f[4] f[5]^2 f[7] f[9]+2 f[1] f[2] f[3] f[4] f[5]^2 f[7] f[9]+4 f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]+2 f[4]^2 f[5]^2 f[7] f[9]+2 f[2] f[4]^2 f[5]^2 f[7] f[9]+f[1] f[2] f[4]^2 f[5]^2 f[7] f[9]+2 f[3] f[4]^2 f[5]^2 f[7] f[9]+4 f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]+f[5] f[7]^2 f[9]+f[3] f[5] f[7]^2 f[9]+f[2] f[3] f[5] f[7]^2 f[9]+2 f[4] f[5] f[7]^2 f[9]+2 f[3] f[4] f[5] f[7]^2 f[9]+2 f[2] f[3] f[4] f[5] f[7]^2 f[9]+f[1] f[2] f[3] f[4] f[5] f[7]^2 f[9]+f[4]^2 f[5] f[7]^2 f[9]+f[3] f[4]^2 f[5] f[7]^2 f[9]+f[2] f[3] f[4]^2 f[5] f[7]^2 f[9]+f[1] f[2] f[3] f[4]^2 f[5] f[7]^2 f[9]+f[5]^2 f[7]^2 f[9]+f[2] f[5]^2 f[7]^2 f[9]+f[3] f[5]^2 f[7]^2 f[9]+2 f[2] f[3] f[5]^2 f[7]^2 f[9]+f[2]^2 f[3] f[5]^2 f[7]^2 f[9]+3 f[4] f[5]^2 f[7]^2 f[9]+3 f[2] f[4] f[5]^2 f[7]^2 f[9]+f[1] f[2] f[4] f[5]^2 f[7]^2 f[9]+3 f[3] f[4] f[5]^2 f[7]^2 f[9]+6 f[2] f[3] f[4] f[5]^2 f[7]^2 f[9]+2 f[1] f[2] f[3] f[4] f[5]^2 f[7]^2 f[9]+3 f[2]^2 f[3] f[4] f[5]^2 f[7]^2 f[9]+2 f[1] f[2]^2 f[3] f[4] f[5]^2 f[7]^2 f[9]+3 f[4]^2 f[5]^2 f[7]^2 f[9]+3 f[2] f[4]^2 f[5]^2 f[7]^2 f[9]+2 f[1] f[2] f[4]^2 f[5]^2 f[7]^2 f[9]+3 f[3] f[4]^2 f[5]^2 f[7]^2 f[9]+6 f[2] f[3] f[4]^2 f[5]^2 f[7]^2 f[9]+4 f[1] f[2] f[3] f[4]^2 f[5]^2 f[7]^2 f[9]+3 f[2]^2 f[3] f[4]^2 f[5]^2 f[7]^2 f[9]+4 f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7]^2 f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5]^2 f[7]^2 f[9]+f[4]^3 f[5]^2 f[7]^2 f[9]+f[2] f[4]^3 f[5]^2 f[7]^2 f[9]+f[1] f[2] f[4]^3 f[5]^2 f[7]^2 f[9]+f[3] f[4]^3 f[5]^2 f[7]^2 f[9]+2 f[2] f[3] f[4]^3 f[5]^2 f[7]^2 f[9]+2 f[1] f[2] f[3] f[4]^3 f[5]^2 f[7]^2 f[9]+f[2]^2 f[3] f[4]^3 f[5]^2 f[7]^2 f[9]+2 f[1] f[2]^2 f[3] f[4]^3 f[5]^2 f[7]^2 f[9]+f[1]^2 f[2]^2 f[3] f[4]^3 f[5]^2 f[7]^2 f[9],1+f[9]+f[8] f[9],1+f[4]+f[9]+f[4] f[9]+f[4] f[8] f[9],1+f[4]+f[1] f[4]+f[9]+f[4] f[9]+f[1] f[4] f[9]+f[4] f[8] f[9]+f[1] f[4] f[8] f[9],1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+f[9]+f[2] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[1] f[2] f[4] f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+f[1] f[2] f[4] f[8] f[9],1+f[3]+f[2] f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[1] f[2] f[3] f[4]+f[9]+f[3] f[9]+f[2] f[3] f[9]+f[4] f[9]+f[3] f[4] f[9]+f[2] f[3] f[4] f[9]+f[1] f[2] f[3] f[4] f[9]+f[4] f[8] f[9]+f[3] f[4] f[8] f[9]+f[2] f[3] f[4] f[8] f[9]+f[1] f[2] f[3] f[4] f[8] f[9],1+f[5]+f[4] f[5]+f[5] f[9]+f[4] f[5] f[9]+f[4] f[5] f[8] f[9],1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[5] f[9]+f[2] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9],1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[1] f[2] f[4] f[5]+f[5] f[9]+f[2] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[1] f[2] f[4] f[5] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[1] f[2] f[4] f[5] f[8] f[9],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9]+f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+f[2] f[3] f[4] f[5] f[8] f[9],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9]+f[1] f[2] f[3] f[4] f[5] f[9]+f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+f[2] f[3] f[4] f[5] f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[8] f[9],1+f[3]+f[2] f[3]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[3] f[4] f[5]+2 f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[2]^2 f[3] f[4] f[5]+f[1] f[2]^2 f[3] f[4] f[5]+f[5] f[9]+f[2] f[5] f[9]+f[3] f[5] f[9]+2 f[2] f[3] f[5] f[9]+f[2]^2 f[3] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+2 f[2] f[3] f[4] f[5] f[9]+f[1] f[2] f[3] f[4] f[5] f[9]+f[2]^2 f[3] f[4] f[5] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+2 f[2] f[3] f[4] f[5] f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[8] f[9],1+f[9]+f[6] f[9]+f[8] f[9]+f[6] f[8] f[9],1+f[2]+f[9]+f[2] f[9]+f[2] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+f[2] f[6] f[8] f[9],1+f[2]+f[1] f[2]+f[9]+f[2] f[9]+f[1] f[2] f[9]+f[2] f[6] f[9]+f[1] f[2] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+f[1] f[2] f[8] f[9]+f[2] f[6] f[8] f[9]+f[1] f[2] f[6] f[8] f[9],1+f[9]+f[6] f[9]+f[3] f[6] f[9]+f[8] f[9]+f[6] f[8] f[9]+f[3] f[6] f[8] f[9],1+f[4]+f[9]+f[4] f[9]+f[6] f[9]+f[4] f[6] f[9]+f[4] f[8] f[9]+f[4] f[6] f[8] f[9],1+f[4]+f[1] f[4]+f[9]+f[4] f[9]+f[1] f[4] f[9]+f[6] f[9]+f[4] f[6] f[9]+f[1] f[4] f[6] f[9]+f[4] f[8] f[9]+f[1] f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+f[1] f[4] f[6] f[8] f[9],1+f[2]+f[4]+f[2] f[4]+f[9]+f[2] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[2] f[6] f[9]+f[2] f[4] f[6] f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+f[2] f[4] f[6] f[8] f[9],1+f[2]+f[1] f[2]+f[4]+f[1] f[4]+f[2] f[4]+2 f[1] f[2] f[4]+f[1]^2 f[2] f[4]+f[9]+f[2] f[9]+f[1] f[2] f[9]+f[4] f[9]+f[1] f[4] f[9]+f[2] f[4] f[9]+2 f[1] f[2] f[4] f[9]+f[1]^2 f[2] f[4] f[9]+f[2] f[6] f[9]+f[1] f[2] f[6] f[9]+f[2] f[4] f[6] f[9]+2 f[1] f[2] f[4] f[6] f[9]+f[1]^2 f[2] f[4] f[6] f[9]+f[4] f[8] f[9]+f[1] f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+2 f[1] f[2] f[4] f[8] f[9]+f[1]^2 f[2] f[4] f[8] f[9]+f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+f[1]^2 f[2] f[4] f[6] f[8] f[9],1+f[4]+f[9]+f[4] f[9]+f[6] f[9]+f[3] f[6] f[9]+f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+f[3] f[4] f[6] f[8] f[9],1+f[4]+f[1] f[4]+f[9]+f[4] f[9]+f[1] f[4] f[9]+f[6] f[9]+f[3] f[6] f[9]+f[4] f[6] f[9]+f[1] f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[1] f[3] f[4] f[6] f[9]+f[4] f[8] f[9]+f[1] f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+f[1] f[4] f[6] f[8] f[9]+f[3] f[4] f[6] f[8] f[9]+f[1] f[3] f[4] f[6] f[8] f[9],1+f[2]+f[3]+2 f[2] f[3]+f[2]^2 f[3]+f[4]+f[2] f[4]+f[3] f[4]+2 f[2] f[3] f[4]+f[1] f[2] f[3] f[4]+f[2]^2 f[3] f[4]+f[1] f[2]^2 f[3] f[4]+f[9]+f[2] f[9]+f[3] f[9]+2 f[2] f[3] f[9]+f[2]^2 f[3] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[3] f[4] f[9]+2 f[2] f[3] f[4] f[9]+f[1] f[2] f[3] f[4] f[9]+f[2]^2 f[3] f[4] f[9]+f[1] f[2]^2 f[3] f[4] f[9]+f[2] f[6] f[9]+f[2] f[3] f[6] f[9]+f[2]^2 f[3] f[6] f[9]+f[2] f[4] f[6] f[9]+f[2] f[3] f[4] f[6] f[9]+f[2]^2 f[3] f[4] f[6] f[9]+f[1] f[2]^2 f[3] f[4] f[6] f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+f[3] f[4] f[8] f[9]+2 f[2] f[3] f[4] f[8] f[9]+f[1] f[2] f[3] f[4] f[8] f[9]+f[2]^2 f[3] f[4] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[8] f[9]+f[2] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[6] f[8] f[9]+f[2]^2 f[3] f[4] f[6] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[6] f[8] f[9],1+f[3]+f[2] f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[1] f[2] f[3] f[4]+f[9]+f[3] f[9]+f[2] f[3] f[9]+f[4] f[9]+f[3] f[4] f[9]+f[2] f[3] f[4] f[9]+f[1] f[2] f[3] f[4] f[9]+f[6] f[9]+2 f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[3]^2 f[6] f[9]+f[2] f[3]^2 f[6] f[9]+f[4] f[6] f[9]+2 f[3] f[4] f[6] f[9]+f[2] f[3] f[4] f[6] f[9]+f[1] f[2] f[3] f[4] f[6] f[9]+f[3]^2 f[4] f[6] f[9]+f[2] f[3]^2 f[4] f[6] f[9]+f[1] f[2] f[3]^2 f[4] f[6] f[9]+f[4] f[8] f[9]+f[3] f[4] f[8] f[9]+f[2] f[3] f[4] f[8] f[9]+f[1] f[2] f[3] f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+2 f[3] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[6] f[8] f[9]+f[1] f[2] f[3] f[4] f[6] f[8] f[9]+f[3]^2 f[4] f[6] f[8] f[9]+f[2] f[3]^2 f[4] f[6] f[8] f[9]+f[1] f[2] f[3]^2 f[4] f[6] f[8] f[9],1+f[9]+f[6] f[9]+f[8] f[9]+f[6] f[8] f[9]+f[5] f[6] f[8] f[9],1+f[2]+f[1] f[2]+f[9]+f[2] f[9]+f[1] f[2] f[9]+f[2] f[6] f[9]+f[1] f[2] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+f[1] f[2] f[8] f[9]+f[2] f[6] f[8] f[9]+f[1] f[2] f[6] f[8] f[9]+f[1] f[2] f[5] f[6] f[8] f[9],1+f[9]+f[6] f[9]+f[3] f[6] f[9]+f[8] f[9]+f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9],1+f[1]+f[9]+f[1] f[9]+f[6] f[9]+f[1] f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+f[8] f[9]+f[1] f[8] f[9]+f[6] f[8] f[9]+f[1] f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[1] f[3] f[6] f[8] f[9]+f[1] f[5] f[6] f[8] f[9]+f[1] f[3] f[5] f[6] f[8] f[9],1+f[9]+f[6] f[9]+f[3] f[6] f[9]+f[8] f[9]+f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9],1+f[4]+f[1] f[4]+f[9]+f[4] f[9]+f[1] f[4] f[9]+f[6] f[9]+f[4] f[6] f[9]+f[1] f[4] f[6] f[9]+f[4] f[8] f[9]+f[1] f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+f[1] f[4] f[6] f[8] f[9]+f[1] f[4] f[5] f[6] f[8] f[9],1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[5] f[9]+f[2] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[6] f[8] f[9],1+f[2]+f[1] f[2]+f[4]+f[1] f[4]+f[2] f[4]+2 f[1] f[2] f[4]+f[1]^2 f[2] f[4]+f[9]+f[2] f[9]+f[1] f[2] f[9]+f[4] f[9]+f[1] f[4] f[9]+f[2] f[4] f[9]+2 f[1] f[2] f[4] f[9]+f[1]^2 f[2] f[4] f[9]+f[2] f[6] f[9]+f[1] f[2] f[6] f[9]+f[2] f[4] f[6] f[9]+2 f[1] f[2] f[4] f[6] f[9]+f[1]^2 f[2] f[4] f[6] f[9]+f[4] f[8] f[9]+f[1] f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+2 f[1] f[2] f[4] f[8] f[9]+f[1]^2 f[2] f[4] f[8] f[9]+f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+f[1]^2 f[2] f[4] f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[1]^2 f[2] f[4] f[5] f[6] f[8] f[9],1+f[2]+f[5]+2 f[2] f[5]+f[2]^2 f[5]+f[4] f[5]+2 f[2] f[4] f[5]+f[1] f[2] f[4] f[5]+f[2]^2 f[4] f[5]+f[1] f[2]^2 f[4] f[5]+f[5] f[9]+2 f[2] f[5] f[9]+f[2]^2 f[5] f[9]+f[4] f[5] f[9]+2 f[2] f[4] f[5] f[9]+f[1] f[2] f[4] f[5] f[9]+f[2]^2 f[4] f[5] f[9]+f[1] f[2]^2 f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2]^2 f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[2]^2 f[4] f[5] f[6] f[9]+f[1] f[2]^2 f[4] f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+2 f[2] f[4] f[5] f[8] f[9]+f[1] f[2] f[4] f[5] f[8] f[9]+f[2]^2 f[4] f[5] f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[6] f[8] f[9]+f[2]^2 f[4] f[5] f[6] f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[6] f[8] f[9],1+f[4]+f[1] f[4]+f[9]+f[4] f[9]+f[1] f[4] f[9]+f[6] f[9]+f[3] f[6] f[9]+f[4] f[6] f[9]+f[1] f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[1] f[3] f[4] f[6] f[9]+f[4] f[8] f[9]+f[1] f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+f[1] f[4] f[6] f[8] f[9]+f[3] f[4] f[6] f[8] f[9]+f[1] f[3] f[4] f[6] f[8] f[9]+f[1] f[4] f[5] f[6] f[8] f[9]+f[1] f[3] f[4] f[5] f[6] f[8] f[9],1+f[3]+f[2] f[3]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[3] f[4] f[5]+2 f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[2]^2 f[3] f[4] f[5]+f[1] f[2]^2 f[3] f[4] f[5]+f[5] f[9]+f[2] f[5] f[9]+f[3] f[5] f[9]+2 f[2] f[3] f[5] f[9]+f[2]^2 f[3] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+2 f[2] f[3] f[4] f[5] f[9]+f[1] f[2] f[3] f[4] f[5] f[9]+f[2]^2 f[3] f[4] f[5] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[3] f[5] f[6] f[9]+f[2]^2 f[3] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[2] f[3] f[4] f[5] f[6] f[9]+f[2]^2 f[3] f[4] f[5] f[6] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+2 f[2] f[3] f[4] f[5] f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[6] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9],1+f[4]+f[5]+f[2] f[5]+2 f[4] f[5]+2 f[2] f[4] f[5]+f[1] f[2] f[4] f[5]+f[4]^2 f[5]+f[2] f[4]^2 f[5]+f[1] f[2] f[4]^2 f[5]+f[5] f[9]+f[2] f[5] f[9]+2 f[4] f[5] f[9]+2 f[2] f[4] f[5] f[9]+f[1] f[2] f[4] f[5] f[9]+f[4]^2 f[5] f[9]+f[2] f[4]^2 f[5] f[9]+f[1] f[2] f[4]^2 f[5] f[9]+f[2] f[5] f[6] f[9]+2 f[2] f[4] f[5] f[6] f[9]+f[1] f[2] f[4] f[5] f[6] f[9]+f[2] f[4]^2 f[5] f[6] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[4]^2 f[5] f[8] f[9]+f[2] f[4]^2 f[5] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[8] f[9]+f[2] f[4] f[5] f[6] f[8] f[9]+f[2] f[4]^2 f[5] f[6] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[8] f[9],1+f[3]+f[2] f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[1] f[2] f[3] f[4]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+2 f[4] f[5]+2 f[2] f[4] f[5]+f[1] f[2] f[4] f[5]+2 f[3] f[4] f[5]+4 f[2] f[3] f[4] f[5]+2 f[1] f[2] f[3] f[4] f[5]+2 f[2]^2 f[3] f[4] f[5]+2 f[1] f[2]^2 f[3] f[4] f[5]+f[4]^2 f[5]+f[2] f[4]^2 f[5]+f[1] f[2] f[4]^2 f[5]+f[3] f[4]^2 f[5]+2 f[2] f[3] f[4]^2 f[5]+2 f[1] f[2] f[3] f[4]^2 f[5]+f[2]^2 f[3] f[4]^2 f[5]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5]+f[5] f[9]+f[2] f[5] f[9]+f[3] f[5] f[9]+2 f[2] f[3] f[5] f[9]+f[2]^2 f[3] f[5] f[9]+2 f[4] f[5] f[9]+2 f[2] f[4] f[5] f[9]+f[1] f[2] f[4] f[5] f[9]+2 f[3] f[4] f[5] f[9]+4 f[2] f[3] f[4] f[5] f[9]+2 f[1] f[2] f[3] f[4] f[5] f[9]+2 f[2]^2 f[3] f[4] f[5] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5] f[9]+f[4]^2 f[5] f[9]+f[2] f[4]^2 f[5] f[9]+f[1] f[2] f[4]^2 f[5] f[9]+f[3] f[4]^2 f[5] f[9]+2 f[2] f[3] f[4]^2 f[5] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[3] f[5] f[6] f[9]+f[2]^2 f[3] f[5] f[6] f[9]+2 f[2] f[4] f[5] f[6] f[9]+f[1] f[2] f[4] f[5] f[6] f[9]+2 f[2] f[3] f[4] f[5] f[6] f[9]+f[1] f[2] f[3] f[4] f[5] f[6] f[9]+2 f[2]^2 f[3] f[4] f[5] f[6] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5] f[6] f[9]+f[2] f[4]^2 f[5] f[6] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[9]+f[1] f[2] f[3] f[4]^2 f[5] f[6] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[6] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[6] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+2 f[2] f[3] f[4] f[5] f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[8] f[9]+f[4]^2 f[5] f[8] f[9]+f[2] f[4]^2 f[5] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[8] f[9]+f[3] f[4]^2 f[5] f[8] f[9]+2 f[2] f[3] f[4]^2 f[5] f[8] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[8] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[8] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[8] f[9]+f[2] f[4] f[5] f[6] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9]+f[2] f[4]^2 f[5] f[6] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[8] f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[8] f[9]+f[1] f[2] f[3] f[4]^2 f[5] f[6] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[6] f[8] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[6] f[8] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[6] f[8] f[9],1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[1] f[2] f[4] f[5]+f[5] f[9]+f[2] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[1] f[2] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[1] f[2] f[4] f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[1] f[2] f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[1] f[2] f[4] f[5]^2 f[6] f[8] f[9],1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+f[2] f[6]+f[2] f[4] f[6]+f[1] f[2] f[4] f[6]+f[9]+f[2] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[1] f[2] f[4] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[4] f[6] f[9]+2 f[2] f[4] f[6] f[9]+2 f[1] f[2] f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[2] f[3] f[4] f[6] f[9]+f[1] f[2] f[3] f[4] f[6] f[9]+f[2] f[6]^2 f[9]+f[2] f[3] f[6]^2 f[9]+f[2] f[4] f[6]^2 f[9]+f[1] f[2] f[4] f[6]^2 f[9]+f[2] f[3] f[4] f[6]^2 f[9]+f[1] f[2] f[3] f[4] f[6]^2 f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+f[1] f[2] f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+f[3] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[6] f[8] f[9]+f[1] f[2] f[3] f[4] f[6] f[8] f[9]+f[2] f[4] f[6]^2 f[8] f[9]+f[1] f[2] f[4] f[6]^2 f[8] f[9]+f[2] f[3] f[4] f[6]^2 f[8] f[9]+f[1] f[2] f[3] f[4] f[6]^2 f[8] f[9],1+f[6]+f[9]+2 f[6] f[9]+f[3] f[6] f[9]+f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[8] f[9]+2 f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[6]^2 f[8] f[9]+f[3] f[6]^2 f[8] f[9]+f[5] f[6]^2 f[8] f[9]+f[3] f[5] f[6]^2 f[8] f[9],1+f[2]+f[1] f[2]+f[2] f[6]+f[1] f[2] f[6]+f[9]+f[2] f[9]+f[1] f[2] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+2 f[1] f[2] f[6] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[1] f[2] f[3] f[6] f[9]+f[2] f[6]^2 f[9]+f[1] f[2] f[6]^2 f[9]+f[2] f[3] f[6]^2 f[9]+f[1] f[2] f[3] f[6]^2 f[9]+f[8] f[9]+f[2] f[8] f[9]+f[1] f[2] f[8] f[9]+f[6] f[8] f[9]+2 f[2] f[6] f[8] f[9]+2 f[1] f[2] f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[2] f[3] f[6] f[8] f[9]+f[1] f[2] f[3] f[6] f[8] f[9]+f[1] f[2] f[5] f[6] f[8] f[9]+f[2] f[6]^2 f[8] f[9]+f[1] f[2] f[6]^2 f[8] f[9]+f[2] f[3] f[6]^2 f[8] f[9]+f[1] f[2] f[3] f[6]^2 f[8] f[9]+f[1] f[2] f[5] f[6]^2 f[8] f[9]+f[1] f[2] f[3] f[5] f[6]^2 f[8] f[9],1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+f[2] f[6]+f[2] f[4] f[6]+f[1] f[2] f[4] f[6]+f[9]+f[2] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[1] f[2] f[4] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+f[4] f[6] f[9]+2 f[2] f[4] f[6] f[9]+2 f[1] f[2] f[4] f[6] f[9]+f[2] f[6]^2 f[9]+f[2] f[4] f[6]^2 f[9]+f[1] f[2] f[4] f[6]^2 f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+f[1] f[2] f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[2] f[4] f[6]^2 f[8] f[9]+f[1] f[2] f[4] f[6]^2 f[8] f[9]+f[1] f[2] f[4] f[5] f[6]^2 f[8] f[9],1+2 f[2]+f[1] f[2]+f[2]^2+f[1] f[2]^2+f[4]+2 f[2] f[4]+2 f[1] f[2] f[4]+f[2]^2 f[4]+2 f[1] f[2]^2 f[4]+f[1]^2 f[2]^2 f[4]+f[2] f[6]+f[2]^2 f[6]+f[1] f[2]^2 f[6]+f[2] f[4] f[6]+f[1] f[2] f[4] f[6]+f[2]^2 f[4] f[6]+2 f[1] f[2]^2 f[4] f[6]+f[1]^2 f[2]^2 f[4] f[6]+f[9]+2 f[2] f[9]+f[1] f[2] f[9]+f[2]^2 f[9]+f[1] f[2]^2 f[9]+f[4] f[9]+2 f[2] f[4] f[9]+2 f[1] f[2] f[4] f[9]+f[2]^2 f[4] f[9]+2 f[1] f[2]^2 f[4] f[9]+f[1]^2 f[2]^2 f[4] f[9]+2 f[2] f[6] f[9]+f[1] f[2] f[6] f[9]+2 f[2]^2 f[6] f[9]+2 f[1] f[2]^2 f[6] f[9]+2 f[2] f[4] f[6] f[9]+2 f[1] f[2] f[4] f[6] f[9]+2 f[2]^2 f[4] f[6] f[9]+4 f[1] f[2]^2 f[4] f[6] f[9]+2 f[1]^2 f[2]^2 f[4] f[6] f[9]+f[2]^2 f[6]^2 f[9]+f[1] f[2]^2 f[6]^2 f[9]+f[2]^2 f[4] f[6]^2 f[9]+2 f[1] f[2]^2 f[4] f[6]^2 f[9]+f[1]^2 f[2]^2 f[4] f[6]^2 f[9]+f[4] f[8] f[9]+2 f[2] f[4] f[8] f[9]+2 f[1] f[2] f[4] f[8] f[9]+f[2]^2 f[4] f[8] f[9]+2 f[1] f[2]^2 f[4] f[8] f[9]+f[1]^2 f[2]^2 f[4] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+2 f[2]^2 f[4] f[6] f[8] f[9]+4 f[1] f[2]^2 f[4] f[6] f[8] f[9]+2 f[1]^2 f[2]^2 f[4] f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[6] f[8] f[9]+f[1]^2 f[2]^2 f[4] f[5] f[6] f[8] f[9]+f[2]^2 f[4] f[6]^2 f[8] f[9]+2 f[1] f[2]^2 f[4] f[6]^2 f[8] f[9]+f[1]^2 f[2]^2 f[4] f[6]^2 f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[6]^2 f[8] f[9]+f[1]^2 f[2]^2 f[4] f[5] f[6]^2 f[8] f[9],1+f[4]+f[1] f[4]+f[6]+f[4] f[6]+f[1] f[4] f[6]+f[9]+f[4] f[9]+f[1] f[4] f[9]+2 f[6] f[9]+f[3] f[6] f[9]+2 f[4] f[6] f[9]+2 f[1] f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[1] f[3] f[4] f[6] f[9]+f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[4] f[6]^2 f[9]+f[1] f[4] f[6]^2 f[9]+f[3] f[4] f[6]^2 f[9]+f[1] f[3] f[4] f[6]^2 f[9]+f[4] f[8] f[9]+f[1] f[4] f[8] f[9]+2 f[4] f[6] f[8] f[9]+2 f[1] f[4] f[6] f[8] f[9]+f[3] f[4] f[6] f[8] f[9]+f[1] f[3] f[4] f[6] f[8] f[9]+f[1] f[4] f[5] f[6] f[8] f[9]+f[4] f[6]^2 f[8] f[9]+f[1] f[4] f[6]^2 f[8] f[9]+f[3] f[4] f[6]^2 f[8] f[9]+f[1] f[3] f[4] f[6]^2 f[8] f[9]+f[1] f[4] f[5] f[6]^2 f[8] f[9]+f[1] f[3] f[4] f[5] f[6]^2 f[8] f[9],1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+f[2] f[6]+f[2] f[4] f[6]+f[1] f[2] f[4] f[6]+f[9]+f[2] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[1] f[2] f[4] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[4] f[6] f[9]+2 f[2] f[4] f[6] f[9]+2 f[1] f[2] f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[2] f[3] f[4] f[6] f[9]+f[1] f[2] f[3] f[4] f[6] f[9]+f[2] f[6]^2 f[9]+f[2] f[3] f[6]^2 f[9]+f[2] f[4] f[6]^2 f[9]+f[1] f[2] f[4] f[6]^2 f[9]+f[2] f[3] f[4] f[6]^2 f[9]+f[1] f[2] f[3] f[4] f[6]^2 f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+f[1] f[2] f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+f[3] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[6] f[8] f[9]+f[1] f[2] f[3] f[4] f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[2] f[4] f[6]^2 f[8] f[9]+f[1] f[2] f[4] f[6]^2 f[8] f[9]+f[2] f[3] f[4] f[6]^2 f[8] f[9]+f[1] f[2] f[3] f[4] f[6]^2 f[8] f[9]+f[1] f[2] f[4] f[5] f[6]^2 f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[6]^2 f[8] f[9],1+f[2]+f[1] f[2]+f[4]+f[1] f[4]+f[2] f[4]+2 f[1] f[2] f[4]+f[1]^2 f[2] f[4]+f[2] f[6]+f[1] f[2] f[6]+f[2] f[4] f[6]+2 f[1] f[2] f[4] f[6]+f[1]^2 f[2] f[4] f[6]+f[9]+f[2] f[9]+f[1] f[2] f[9]+f[4] f[9]+f[1] f[4] f[9]+f[2] f[4] f[9]+2 f[1] f[2] f[4] f[9]+f[1]^2 f[2] f[4] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+2 f[1] f[2] f[6] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[1] f[2] f[3] f[6] f[9]+f[4] f[6] f[9]+f[1] f[4] f[6] f[9]+2 f[2] f[4] f[6] f[9]+4 f[1] f[2] f[4] f[6] f[9]+2 f[1]^2 f[2] f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[1] f[3] f[4] f[6] f[9]+f[2] f[3] f[4] f[6] f[9]+2 f[1] f[2] f[3] f[4] f[6] f[9]+f[1]^2 f[2] f[3] f[4] f[6] f[9]+f[2] f[6]^2 f[9]+f[1] f[2] f[6]^2 f[9]+f[2] f[3] f[6]^2 f[9]+f[1] f[2] f[3] f[6]^2 f[9]+f[2] f[4] f[6]^2 f[9]+2 f[1] f[2] f[4] f[6]^2 f[9]+f[1]^2 f[2] f[4] f[6]^2 f[9]+f[2] f[3] f[4] f[6]^2 f[9]+2 f[1] f[2] f[3] f[4] f[6]^2 f[9]+f[1]^2 f[2] f[3] f[4] f[6]^2 f[9]+f[4] f[8] f[9]+f[1] f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+2 f[1] f[2] f[4] f[8] f[9]+f[1]^2 f[2] f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+f[1] f[4] f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+4 f[1] f[2] f[4] f[6] f[8] f[9]+2 f[1]^2 f[2] f[4] f[6] f[8] f[9]+f[3] f[4] f[6] f[8] f[9]+f[1] f[3] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[3] f[4] f[6] f[8] f[9]+f[1]^2 f[2] f[3] f[4] f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[1]^2 f[2] f[4] f[5] f[6] f[8] f[9]+f[2] f[4] f[6]^2 f[8] f[9]+2 f[1] f[2] f[4] f[6]^2 f[8] f[9]+f[1]^2 f[2] f[4] f[6]^2 f[8] f[9]+f[2] f[3] f[4] f[6]^2 f[8] f[9]+2 f[1] f[2] f[3] f[4] f[6]^2 f[8] f[9]+f[1]^2 f[2] f[3] f[4] f[6]^2 f[8] f[9]+f[1] f[2] f[4] f[5] f[6]^2 f[8] f[9]+f[1]^2 f[2] f[4] f[5] f[6]^2 f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[6]^2 f[8] f[9]+f[1]^2 f[2] f[3] f[4] f[5] f[6]^2 f[8] f[9],1+f[1]+f[6]+f[1] f[6]+f[1] f[5] f[6]+f[9]+f[1] f[9]+2 f[6] f[9]+2 f[1] f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+f[1] f[5] f[6] f[9]+f[6]^2 f[9]+f[1] f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[1] f[3] f[6]^2 f[9]+f[1] f[5] f[6]^2 f[9]+f[1] f[3] f[5] f[6]^2 f[9]+f[8] f[9]+f[1] f[8] f[9]+2 f[6] f[8] f[9]+2 f[1] f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[1] f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+2 f[1] f[5] f[6] f[8] f[9]+f[1] f[3] f[5] f[6] f[8] f[9]+f[6]^2 f[8] f[9]+f[1] f[6]^2 f[8] f[9]+f[3] f[6]^2 f[8] f[9]+f[1] f[3] f[6]^2 f[8] f[9]+f[5] f[6]^2 f[8] f[9]+2 f[1] f[5] f[6]^2 f[8] f[9]+f[3] f[5] f[6]^2 f[8] f[9]+2 f[1] f[3] f[5] f[6]^2 f[8] f[9]+f[1] f[5]^2 f[6]^2 f[8] f[9]+f[1] f[3] f[5]^2 f[6]^2 f[8] f[9],1+f[9]+f[8] f[9]+f[7] f[8] f[9],1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[7]+f[4] f[7]+f[5] f[7]+f[2] f[5] f[7]+2 f[4] f[5] f[7]+2 f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+f[4]^2 f[5] f[7]+f[2] f[4]^2 f[5] f[7]+f[1] f[2] f[4]^2 f[5] f[7]+f[5] f[9]+f[2] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+2 f[4] f[5] f[7] f[9]+2 f[2] f[4] f[5] f[7] f[9]+f[1] f[2] f[4] f[5] f[7] f[9]+f[4]^2 f[5] f[7] f[9]+f[2] f[4]^2 f[5] f[7] f[9]+f[1] f[2] f[4]^2 f[5] f[7] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[4] f[5] f[7] f[8] f[9]+f[2] f[4] f[5] f[7] f[8] f[9]+f[4]^2 f[5] f[7] f[8] f[9]+f[2] f[4]^2 f[5] f[7] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[7] f[8] f[9],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[7]+f[3] f[7]+f[4] f[7]+f[3] f[4] f[7]+f[5] f[7]+f[3] f[5] f[7]+f[2] f[3] f[5] f[7]+2 f[4] f[5] f[7]+2 f[3] f[4] f[5] f[7]+2 f[2] f[3] f[4] f[5] f[7]+f[1] f[2] f[3] f[4] f[5] f[7]+f[4]^2 f[5] f[7]+f[3] f[4]^2 f[5] f[7]+f[2] f[3] f[4]^2 f[5] f[7]+f[1] f[2] f[3] f[4]^2 f[5] f[7]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9]+f[5] f[7] f[9]+f[3] f[5] f[7] f[9]+f[2] f[3] f[5] f[7] f[9]+2 f[4] f[5] f[7] f[9]+2 f[3] f[4] f[5] f[7] f[9]+2 f[2] f[3] f[4] f[5] f[7] f[9]+f[1] f[2] f[3] f[4] f[5] f[7] f[9]+f[4]^2 f[5] f[7] f[9]+f[3] f[4]^2 f[5] f[7] f[9]+f[2] f[3] f[4]^2 f[5] f[7] f[9]+f[1] f[2] f[3] f[4]^2 f[5] f[7] f[9]+f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+f[2] f[3] f[4] f[5] f[8] f[9]+f[4] f[5] f[7] f[8] f[9]+f[3] f[4] f[5] f[7] f[8] f[9]+f[2] f[3] f[4] f[5] f[7] f[8] f[9]+f[4]^2 f[5] f[7] f[8] f[9]+f[3] f[4]^2 f[5] f[7] f[8] f[9]+f[2] f[3] f[4]^2 f[5] f[7] f[8] f[9]+f[1] f[2] f[3] f[4]^2 f[5] f[7] f[8] f[9],1+f[3]+f[2] f[3]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[3] f[4] f[5]+2 f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[2]^2 f[3] f[4] f[5]+f[1] f[2]^2 f[3] f[4] f[5]+f[7]+f[3] f[7]+f[2] f[3] f[7]+f[4] f[7]+f[3] f[4] f[7]+f[2] f[3] f[4] f[7]+f[1] f[2] f[3] f[4] f[7]+f[5] f[7]+f[2] f[5] f[7]+f[3] f[5] f[7]+2 f[2] f[3] f[5] f[7]+f[2]^2 f[3] f[5] f[7]+2 f[4] f[5] f[7]+2 f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+2 f[3] f[4] f[5] f[7]+4 f[2] f[3] f[4] f[5] f[7]+2 f[1] f[2] f[3] f[4] f[5] f[7]+2 f[2]^2 f[3] f[4] f[5] f[7]+2 f[1] f[2]^2 f[3] f[4] f[5] f[7]+f[4]^2 f[5] f[7]+f[2] f[4]^2 f[5] f[7]+f[1] f[2] f[4]^2 f[5] f[7]+f[3] f[4]^2 f[5] f[7]+2 f[2] f[3] f[4]^2 f[5] f[7]+2 f[1] f[2] f[3] f[4]^2 f[5] f[7]+f[2]^2 f[3] f[4]^2 f[5] f[7]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[7]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[7]+f[5] f[9]+f[2] f[5] f[9]+f[3] f[5] f[9]+2 f[2] f[3] f[5] f[9]+f[2]^2 f[3] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+2 f[2] f[3] f[4] f[5] f[9]+f[1] f[2] f[3] f[4] f[5] f[9]+f[2]^2 f[3] f[4] f[5] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[9]+f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+f[3] f[5] f[7] f[9]+2 f[2] f[3] f[5] f[7] f[9]+f[2]^2 f[3] f[5] f[7] f[9]+2 f[4] f[5] f[7] f[9]+2 f[2] f[4] f[5] f[7] f[9]+f[1] f[2] f[4] f[5] f[7] f[9]+2 f[3] f[4] f[5] f[7] f[9]+4 f[2] f[3] f[4] f[5] f[7] f[9]+2 f[1] f[2] f[3] f[4] f[5] f[7] f[9]+2 f[2]^2 f[3] f[4] f[5] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5] f[7] f[9]+f[4]^2 f[5] f[7] f[9]+f[2] f[4]^2 f[5] f[7] f[9]+f[1] f[2] f[4]^2 f[5] f[7] f[9]+f[3] f[4]^2 f[5] f[7] f[9]+2 f[2] f[3] f[4]^2 f[5] f[7] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5] f[7] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+2 f[2] f[3] f[4] f[5] f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[8] f[9]+f[4] f[5] f[7] f[8] f[9]+f[2] f[4] f[5] f[7] f[8] f[9]+f[3] f[4] f[5] f[7] f[8] f[9]+2 f[2] f[3] f[4] f[5] f[7] f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[7] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[7] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[7] f[8] f[9]+f[4]^2 f[5] f[7] f[8] f[9]+f[2] f[4]^2 f[5] f[7] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[7] f[8] f[9]+f[3] f[4]^2 f[5] f[7] f[8] f[9]+2 f[2] f[3] f[4]^2 f[5] f[7] f[8] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5] f[7] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[7] f[8] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[7] f[8] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[7] f[8] f[9],1+f[5]+f[8]+2 f[5] f[8]+f[2] f[5] f[8]+f[5]^2 f[8]+f[2] f[5]^2 f[8]+f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[2] f[5]^2 f[7] f[8]+f[4] f[5]^2 f[7] f[8]+f[2] f[4] f[5]^2 f[7] f[8]+f[5] f[9]+f[5] f[8] f[9]+f[5]^2 f[8] f[9]+f[2] f[5]^2 f[8] f[9]+f[5] f[7] f[8] f[9]+f[5]^2 f[7] f[8] f[9]+f[2] f[5]^2 f[7] f[8] f[9]+f[4] f[5]^2 f[7] f[8] f[9]+f[2] f[4] f[5]^2 f[7] f[8] f[9],1+f[3]+f[5]+f[3] f[5]+f[8]+f[3] f[8]+2 f[5] f[8]+2 f[3] f[5] f[8]+f[2] f[3] f[5] f[8]+f[5]^2 f[8]+f[3] f[5]^2 f[8]+f[2] f[3] f[5]^2 f[8]+f[7] f[8]+f[3] f[7] f[8]+2 f[5] f[7] f[8]+2 f[3] f[5] f[7] f[8]+f[2] f[3] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[3] f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[3] f[5]^2 f[7] f[8]+f[2] f[3] f[5]^2 f[7] f[8]+f[4] f[5]^2 f[7] f[8]+f[3] f[4] f[5]^2 f[7] f[8]+f[2] f[3] f[4] f[5]^2 f[7] f[8]+f[5] f[9]+f[3] f[5] f[9]+f[5] f[8] f[9]+f[3] f[5] f[8] f[9]+f[5]^2 f[8] f[9]+f[3] f[5]^2 f[8] f[9]+f[2] f[3] f[5]^2 f[8] f[9]+f[5] f[7] f[8] f[9]+f[3] f[5] f[7] f[8] f[9]+f[5]^2 f[7] f[8] f[9]+f[3] f[5]^2 f[7] f[8] f[9]+f[2] f[3] f[5]^2 f[7] f[8] f[9]+f[4] f[5]^2 f[7] f[8] f[9]+f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[2] f[3] f[4] f[5]^2 f[7] f[8] f[9],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[8]+f[3] f[8]+2 f[5] f[8]+f[2] f[5] f[8]+2 f[3] f[5] f[8]+2 f[2] f[3] f[5] f[8]+f[5]^2 f[8]+f[2] f[5]^2 f[8]+f[3] f[5]^2 f[8]+2 f[2] f[3] f[5]^2 f[8]+f[2]^2 f[3] f[5]^2 f[8]+f[7] f[8]+f[3] f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+2 f[3] f[5] f[7] f[8]+2 f[2] f[3] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[3] f[4] f[5] f[7] f[8]+f[2] f[3] f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[2] f[5]^2 f[7] f[8]+f[3] f[5]^2 f[7] f[8]+2 f[2] f[3] f[5]^2 f[7] f[8]+f[2]^2 f[3] f[5]^2 f[7] f[8]+f[4] f[5]^2 f[7] f[8]+f[2] f[4] f[5]^2 f[7] f[8]+f[3] f[4] f[5]^2 f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[7] f[8]+f[2]^2 f[3] f[4] f[5]^2 f[7] f[8]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[5] f[8] f[9]+f[3] f[5] f[8] f[9]+f[2] f[3] f[5] f[8] f[9]+f[5]^2 f[8] f[9]+f[2] f[5]^2 f[8] f[9]+f[3] f[5]^2 f[8] f[9]+2 f[2] f[3] f[5]^2 f[8] f[9]+f[2]^2 f[3] f[5]^2 f[8] f[9]+f[5] f[7] f[8] f[9]+f[3] f[5] f[7] f[8] f[9]+f[2] f[3] f[5] f[7] f[8] f[9]+f[5]^2 f[7] f[8] f[9]+f[2] f[5]^2 f[7] f[8] f[9]+f[3] f[5]^2 f[7] f[8] f[9]+2 f[2] f[3] f[5]^2 f[7] f[8] f[9]+f[2]^2 f[3] f[5]^2 f[7] f[8] f[9]+f[4] f[5]^2 f[7] f[8] f[9]+f[2] f[4] f[5]^2 f[7] f[8] f[9]+f[3] f[4] f[5]^2 f[7] f[8] f[9]+2 f[2] f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[2]^2 f[3] f[4] f[5]^2 f[7] f[8] f[9],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[8]+f[3] f[8]+2 f[5] f[8]+f[2] f[5] f[8]+2 f[3] f[5] f[8]+2 f[2] f[3] f[5] f[8]+f[5]^2 f[8]+f[2] f[5]^2 f[8]+f[3] f[5]^2 f[8]+2 f[2] f[3] f[5]^2 f[8]+f[2]^2 f[3] f[5]^2 f[8]+f[7] f[8]+f[3] f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+2 f[3] f[5] f[7] f[8]+2 f[2] f[3] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[3] f[4] f[5] f[7] f[8]+f[2] f[3] f[4] f[5] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[2] f[5]^2 f[7] f[8]+f[3] f[5]^2 f[7] f[8]+2 f[2] f[3] f[5]^2 f[7] f[8]+f[2]^2 f[3] f[5]^2 f[7] f[8]+f[4] f[5]^2 f[7] f[8]+f[2] f[4] f[5]^2 f[7] f[8]+f[3] f[4] f[5]^2 f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^2 f[7] f[8]+f[2]^2 f[3] f[4] f[5]^2 f[7] f[8]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[8]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[5] f[8] f[9]+f[3] f[5] f[8] f[9]+f[2] f[3] f[5] f[8] f[9]+f[5]^2 f[8] f[9]+f[2] f[5]^2 f[8] f[9]+f[3] f[5]^2 f[8] f[9]+2 f[2] f[3] f[5]^2 f[8] f[9]+f[2]^2 f[3] f[5]^2 f[8] f[9]+f[5] f[7] f[8] f[9]+f[3] f[5] f[7] f[8] f[9]+f[2] f[3] f[5] f[7] f[8] f[9]+f[5]^2 f[7] f[8] f[9]+f[2] f[5]^2 f[7] f[8] f[9]+f[3] f[5]^2 f[7] f[8] f[9]+2 f[2] f[3] f[5]^2 f[7] f[8] f[9]+f[2]^2 f[3] f[5]^2 f[7] f[8] f[9]+f[4] f[5]^2 f[7] f[8] f[9]+f[2] f[4] f[5]^2 f[7] f[8] f[9]+f[3] f[4] f[5]^2 f[7] f[8] f[9]+2 f[2] f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[1] f[2] f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[2]^2 f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[8] f[9],1+f[3]+2 f[5]+f[2] f[5]+2 f[3] f[5]+2 f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[5]^2+f[2] f[5]^2+f[3] f[5]^2+2 f[2] f[3] f[5]^2+f[2]^2 f[3] f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+f[3] f[4] f[5]^2+2 f[2] f[3] f[4] f[5]^2+f[2]^2 f[3] f[4] f[5]^2+f[8]+f[3] f[8]+3 f[5] f[8]+2 f[2] f[5] f[8]+3 f[3] f[5] f[8]+3 f[2] f[3] f[5] f[8]+f[4] f[5] f[8]+f[3] f[4] f[5] f[8]+f[2] f[3] f[4] f[5] f[8]+3 f[5]^2 f[8]+4 f[2] f[5]^2 f[8]+f[2]^2 f[5]^2 f[8]+3 f[3] f[5]^2 f[8]+6 f[2] f[3] f[5]^2 f[8]+3 f[2]^2 f[3] f[5]^2 f[8]+2 f[4] f[5]^2 f[8]+2 f[2] f[4] f[5]^2 f[8]+2 f[3] f[4] f[5]^2 f[8]+4 f[2] f[3] f[4] f[5]^2 f[8]+2 f[2]^2 f[3] f[4] f[5]^2 f[8]+f[5]^3 f[8]+2 f[2] f[5]^3 f[8]+f[2]^2 f[5]^3 f[8]+f[3] f[5]^3 f[8]+3 f[2] f[3] f[5]^3 f[8]+3 f[2]^2 f[3] f[5]^3 f[8]+f[2]^3 f[3] f[5]^3 f[8]+f[4] f[5]^3 f[8]+2 f[2] f[4] f[5]^3 f[8]+f[2]^2 f[4] f[5]^3 f[8]+f[3] f[4] f[5]^3 f[8]+3 f[2] f[3] f[4] f[5]^3 f[8]+3 f[2]^2 f[3] f[4] f[5]^3 f[8]+f[2]^3 f[3] f[4] f[5]^3 f[8]+f[7] f[8]+f[3] f[7] f[8]+3 f[5] f[7] f[8]+2 f[2] f[5] f[7] f[8]+3 f[3] f[5] f[7] f[8]+3 f[2] f[3] f[5] f[7] f[8]+2 f[4] f[5] f[7] f[8]+f[2] f[4] f[5] f[7] f[8]+2 f[3] f[4] f[5] f[7] f[8]+2 f[2] f[3] f[4] f[5] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[7] f[8]+3 f[5]^2 f[7] f[8]+4 f[2] f[5]^2 f[7] f[8]+f[2]^2 f[5]^2 f[7] f[8]+3 f[3] f[5]^2 f[7] f[8]+6 f[2] f[3] f[5]^2 f[7] f[8]+3 f[2]^2 f[3] f[5]^2 f[7] f[8]+4 f[4] f[5]^2 f[7] f[8]+5 f[2] f[4] f[5]^2 f[7] f[8]+f[2]^2 f[4] f[5]^2 f[7] f[8]+4 f[3] f[4] f[5]^2 f[7] f[8]+8 f[2] f[3] f[4] f[5]^2 f[7] f[8]+2 f[1] f[2] f[3] f[4] f[5]^2 f[7] f[8]+4 f[2]^2 f[3] f[4] f[5]^2 f[7] f[8]+2 f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[8]+f[4]^2 f[5]^2 f[7] f[8]+f[2] f[4]^2 f[5]^2 f[7] f[8]+f[3] f[4]^2 f[5]^2 f[7] f[8]+2 f[2] f[3] f[4]^2 f[5]^2 f[7] f[8]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[8]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8]+f[5]^3 f[7] f[8]+2 f[2] f[5]^3 f[7] f[8]+f[2]^2 f[5]^3 f[7] f[8]+f[3] f[5]^3 f[7] f[8]+3 f[2] f[3] f[5]^3 f[7] f[8]+3 f[2]^2 f[3] f[5]^3 f[7] f[8]+f[2]^3 f[3] f[5]^3 f[7] f[8]+2 f[4] f[5]^3 f[7] f[8]+4 f[2] f[4] f[5]^3 f[7] f[8]+2 f[2]^2 f[4] f[5]^3 f[7] f[8]+2 f[3] f[4] f[5]^3 f[7] f[8]+6 f[2] f[3] f[4] f[5]^3 f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^3 f[7] f[8]+6 f[2]^2 f[3] f[4] f[5]^3 f[7] f[8]+2 f[1] f[2]^2 f[3] f[4] f[5]^3 f[7] f[8]+2 f[2]^3 f[3] f[4] f[5]^3 f[7] f[8]+f[1] f[2]^3 f[3] f[4] f[5]^3 f[7] f[8]+f[4]^2 f[5]^3 f[7] f[8]+2 f[2] f[4]^2 f[5]^3 f[7] f[8]+f[2]^2 f[4]^2 f[5]^3 f[7] f[8]+f[3] f[4]^2 f[5]^3 f[7] f[8]+3 f[2] f[3] f[4]^2 f[5]^3 f[7] f[8]+f[1] f[2] f[3] f[4]^2 f[5]^3 f[7] f[8]+3 f[2]^2 f[3] f[4]^2 f[5]^3 f[7] f[8]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]^3 f[7] f[8]+f[2]^3 f[3] f[4]^2 f[5]^3 f[7] f[8]+f[1] f[2]^3 f[3] f[4]^2 f[5]^3 f[7] f[8]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[5]^2 f[9]+f[2] f[5]^2 f[9]+f[3] f[5]^2 f[9]+2 f[2] f[3] f[5]^2 f[9]+f[2]^2 f[3] f[5]^2 f[9]+f[4] f[5]^2 f[9]+f[2] f[4] f[5]^2 f[9]+f[3] f[4] f[5]^2 f[9]+2 f[2] f[3] f[4] f[5]^2 f[9]+f[2]^2 f[3] f[4] f[5]^2 f[9]+f[5] f[8] f[9]+f[3] f[5] f[8] f[9]+f[2] f[3] f[5] f[8] f[9]+2 f[5]^2 f[8] f[9]+2 f[2] f[5]^2 f[8] f[9]+2 f[3] f[5]^2 f[8] f[9]+4 f[2] f[3] f[5]^2 f[8] f[9]+2 f[2]^2 f[3] f[5]^2 f[8] f[9]+f[4] f[5]^2 f[8] f[9]+f[2] f[4] f[5]^2 f[8] f[9]+f[3] f[4] f[5]^2 f[8] f[9]+2 f[2] f[3] f[4] f[5]^2 f[8] f[9]+f[2]^2 f[3] f[4] f[5]^2 f[8] f[9]+f[5]^3 f[8] f[9]+2 f[2] f[5]^3 f[8] f[9]+f[2]^2 f[5]^3 f[8] f[9]+f[3] f[5]^3 f[8] f[9]+3 f[2] f[3] f[5]^3 f[8] f[9]+3 f[2]^2 f[3] f[5]^3 f[8] f[9]+f[2]^3 f[3] f[5]^3 f[8] f[9]+f[4] f[5]^3 f[8] f[9]+2 f[2] f[4] f[5]^3 f[8] f[9]+f[2]^2 f[4] f[5]^3 f[8] f[9]+f[3] f[4] f[5]^3 f[8] f[9]+3 f[2] f[3] f[4] f[5]^3 f[8] f[9]+3 f[2]^2 f[3] f[4] f[5]^3 f[8] f[9]+f[2]^3 f[3] f[4] f[5]^3 f[8] f[9]+f[5] f[7] f[8] f[9]+f[3] f[5] f[7] f[8] f[9]+f[2] f[3] f[5] f[7] f[8] f[9]+2 f[5]^2 f[7] f[8] f[9]+2 f[2] f[5]^2 f[7] f[8] f[9]+2 f[3] f[5]^2 f[7] f[8] f[9]+4 f[2] f[3] f[5]^2 f[7] f[8] f[9]+2 f[2]^2 f[3] f[5]^2 f[7] f[8] f[9]+2 f[4] f[5]^2 f[7] f[8] f[9]+2 f[2] f[4] f[5]^2 f[7] f[8] f[9]+2 f[3] f[4] f[5]^2 f[7] f[8] f[9]+4 f[2] f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[1] f[2] f[3] f[4] f[5]^2 f[7] f[8] f[9]+2 f[2]^2 f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[5]^3 f[7] f[8] f[9]+2 f[2] f[5]^3 f[7] f[8] f[9]+f[2]^2 f[5]^3 f[7] f[8] f[9]+f[3] f[5]^3 f[7] f[8] f[9]+3 f[2] f[3] f[5]^3 f[7] f[8] f[9]+3 f[2]^2 f[3] f[5]^3 f[7] f[8] f[9]+f[2]^3 f[3] f[5]^3 f[7] f[8] f[9]+2 f[4] f[5]^3 f[7] f[8] f[9]+4 f[2] f[4] f[5]^3 f[7] f[8] f[9]+2 f[2]^2 f[4] f[5]^3 f[7] f[8] f[9]+2 f[3] f[4] f[5]^3 f[7] f[8] f[9]+6 f[2] f[3] f[4] f[5]^3 f[7] f[8] f[9]+f[1] f[2] f[3] f[4] f[5]^3 f[7] f[8] f[9]+6 f[2]^2 f[3] f[4] f[5]^3 f[7] f[8] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5]^3 f[7] f[8] f[9]+2 f[2]^3 f[3] f[4] f[5]^3 f[7] f[8] f[9]+f[1] f[2]^3 f[3] f[4] f[5]^3 f[7] f[8] f[9]+f[4]^2 f[5]^3 f[7] f[8] f[9]+2 f[2] f[4]^2 f[5]^3 f[7] f[8] f[9]+f[2]^2 f[4]^2 f[5]^3 f[7] f[8] f[9]+f[3] f[4]^2 f[5]^3 f[7] f[8] f[9]+3 f[2] f[3] f[4]^2 f[5]^3 f[7] f[8] f[9]+f[1] f[2] f[3] f[4]^2 f[5]^3 f[7] f[8] f[9]+3 f[2]^2 f[3] f[4]^2 f[5]^3 f[7] f[8] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]^3 f[7] f[8] f[9]+f[2]^3 f[3] f[4]^2 f[5]^3 f[7] f[8] f[9]+f[1] f[2]^3 f[3] f[4]^2 f[5]^3 f[7] f[8] f[9],1+f[9]+f[6] f[9]+f[8] f[9]+f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9],1+f[2]+f[9]+f[2] f[9]+f[2] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+f[2] f[6] f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[2] f[6] f[7] f[8] f[9],1+f[2]+f[1] f[2]+f[9]+f[2] f[9]+f[1] f[2] f[9]+f[2] f[6] f[9]+f[1] f[2] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+f[1] f[2] f[8] f[9]+f[2] f[6] f[8] f[9]+f[1] f[2] f[6] f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[1] f[2] f[7] f[8] f[9]+f[2] f[6] f[7] f[8] f[9]+f[1] f[2] f[6] f[7] f[8] f[9],1+f[9]+f[6] f[9]+f[3] f[6] f[9]+f[8] f[9]+f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9],1+f[2]+f[4]+f[2] f[4]+f[7]+f[2] f[7]+2 f[4] f[7]+2 f[2] f[4] f[7]+f[1] f[2] f[4] f[7]+f[4]^2 f[7]+f[2] f[4]^2 f[7]+f[1] f[2] f[4]^2 f[7]+f[9]+f[2] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[2] f[6] f[9]+f[2] f[4] f[6] f[9]+f[7] f[9]+f[2] f[7] f[9]+2 f[4] f[7] f[9]+2 f[2] f[4] f[7] f[9]+f[1] f[2] f[4] f[7] f[9]+f[4]^2 f[7] f[9]+f[2] f[4]^2 f[7] f[9]+f[1] f[2] f[4]^2 f[7] f[9]+f[2] f[6] f[7] f[9]+2 f[2] f[4] f[6] f[7] f[9]+f[1] f[2] f[4] f[6] f[7] f[9]+f[2] f[4]^2 f[6] f[7] f[9]+f[1] f[2] f[4]^2 f[6] f[7] f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+f[2] f[4] f[6] f[8] f[9]+f[4] f[7] f[8] f[9]+f[2] f[4] f[7] f[8] f[9]+f[4]^2 f[7] f[8] f[9]+f[2] f[4]^2 f[7] f[8] f[9]+f[1] f[2] f[4]^2 f[7] f[8] f[9]+f[2] f[4] f[6] f[7] f[8] f[9]+f[2] f[4]^2 f[6] f[7] f[8] f[9]+f[1] f[2] f[4]^2 f[6] f[7] f[8] f[9],1+f[2]+f[3]+2 f[2] f[3]+f[2]^2 f[3]+f[4]+f[2] f[4]+f[3] f[4]+2 f[2] f[3] f[4]+f[1] f[2] f[3] f[4]+f[2]^2 f[3] f[4]+f[1] f[2]^2 f[3] f[4]+f[7]+f[2] f[7]+f[3] f[7]+2 f[2] f[3] f[7]+f[2]^2 f[3] f[7]+2 f[4] f[7]+2 f[2] f[4] f[7]+f[1] f[2] f[4] f[7]+2 f[3] f[4] f[7]+4 f[2] f[3] f[4] f[7]+2 f[1] f[2] f[3] f[4] f[7]+2 f[2]^2 f[3] f[4] f[7]+2 f[1] f[2]^2 f[3] f[4] f[7]+f[4]^2 f[7]+f[2] f[4]^2 f[7]+f[1] f[2] f[4]^2 f[7]+f[3] f[4]^2 f[7]+2 f[2] f[3] f[4]^2 f[7]+2 f[1] f[2] f[3] f[4]^2 f[7]+f[2]^2 f[3] f[4]^2 f[7]+2 f[1] f[2]^2 f[3] f[4]^2 f[7]+f[1]^2 f[2]^2 f[3] f[4]^2 f[7]+f[9]+f[2] f[9]+f[3] f[9]+2 f[2] f[3] f[9]+f[2]^2 f[3] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[3] f[4] f[9]+2 f[2] f[3] f[4] f[9]+f[1] f[2] f[3] f[4] f[9]+f[2]^2 f[3] f[4] f[9]+f[1] f[2]^2 f[3] f[4] f[9]+f[2] f[6] f[9]+f[2] f[3] f[6] f[9]+f[2]^2 f[3] f[6] f[9]+f[2] f[4] f[6] f[9]+f[2] f[3] f[4] f[6] f[9]+f[2]^2 f[3] f[4] f[6] f[9]+f[1] f[2]^2 f[3] f[4] f[6] f[9]+f[7] f[9]+f[2] f[7] f[9]+f[3] f[7] f[9]+2 f[2] f[3] f[7] f[9]+f[2]^2 f[3] f[7] f[9]+2 f[4] f[7] f[9]+2 f[2] f[4] f[7] f[9]+f[1] f[2] f[4] f[7] f[9]+2 f[3] f[4] f[7] f[9]+4 f[2] f[3] f[4] f[7] f[9]+2 f[1] f[2] f[3] f[4] f[7] f[9]+2 f[2]^2 f[3] f[4] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4] f[7] f[9]+f[4]^2 f[7] f[9]+f[2] f[4]^2 f[7] f[9]+f[1] f[2] f[4]^2 f[7] f[9]+f[3] f[4]^2 f[7] f[9]+2 f[2] f[3] f[4]^2 f[7] f[9]+2 f[1] f[2] f[3] f[4]^2 f[7] f[9]+f[2]^2 f[3] f[4]^2 f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[7] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[7] f[9]+f[2] f[6] f[7] f[9]+f[2] f[3] f[6] f[7] f[9]+f[2]^2 f[3] f[6] f[7] f[9]+2 f[2] f[4] f[6] f[7] f[9]+f[1] f[2] f[4] f[6] f[7] f[9]+2 f[2] f[3] f[4] f[6] f[7] f[9]+f[1] f[2] f[3] f[4] f[6] f[7] f[9]+2 f[2]^2 f[3] f[4] f[6] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4] f[6] f[7] f[9]+f[2] f[4]^2 f[6] f[7] f[9]+f[1] f[2] f[4]^2 f[6] f[7] f[9]+f[2] f[3] f[4]^2 f[6] f[7] f[9]+f[1] f[2] f[3] f[4]^2 f[6] f[7] f[9]+f[2]^2 f[3] f[4]^2 f[6] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[6] f[7] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[6] f[7] f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+f[3] f[4] f[8] f[9]+2 f[2] f[3] f[4] f[8] f[9]+f[1] f[2] f[3] f[4] f[8] f[9]+f[2]^2 f[3] f[4] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[8] f[9]+f[2] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[6] f[8] f[9]+f[2]^2 f[3] f[4] f[6] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[6] f[8] f[9]+f[4] f[7] f[8] f[9]+f[2] f[4] f[7] f[8] f[9]+f[3] f[4] f[7] f[8] f[9]+2 f[2] f[3] f[4] f[7] f[8] f[9]+f[1] f[2] f[3] f[4] f[7] f[8] f[9]+f[2]^2 f[3] f[4] f[7] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[7] f[8] f[9]+f[4]^2 f[7] f[8] f[9]+f[2] f[4]^2 f[7] f[8] f[9]+f[1] f[2] f[4]^2 f[7] f[8] f[9]+f[3] f[4]^2 f[7] f[8] f[9]+2 f[2] f[3] f[4]^2 f[7] f[8] f[9]+2 f[1] f[2] f[3] f[4]^2 f[7] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[7] f[8] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[7] f[8] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[7] f[8] f[9]+f[2] f[4] f[6] f[7] f[8] f[9]+f[2] f[3] f[4] f[6] f[7] f[8] f[9]+f[2]^2 f[3] f[4] f[6] f[7] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[6] f[7] f[8] f[9]+f[2] f[4]^2 f[6] f[7] f[8] f[9]+f[1] f[2] f[4]^2 f[6] f[7] f[8] f[9]+f[2] f[3] f[4]^2 f[6] f[7] f[8] f[9]+f[1] f[2] f[3] f[4]^2 f[6] f[7] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[6] f[7] f[8] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[6] f[7] f[8] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[6] f[7] f[8] f[9],1+f[9]+f[6] f[9]+f[8] f[9]+f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9],1+f[1]+f[9]+f[1] f[9]+f[6] f[9]+f[1] f[6] f[9]+f[8] f[9]+f[1] f[8] f[9]+f[6] f[8] f[9]+f[1] f[6] f[8] f[9]+f[1] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[1] f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[1] f[6] f[7] f[8] f[9]+f[1] f[5] f[6] f[7] f[8] f[9],1+f[2]+f[1] f[2]+f[9]+f[2] f[9]+f[1] f[2] f[9]+f[2] f[6] f[9]+f[1] f[2] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+f[1] f[2] f[8] f[9]+f[2] f[6] f[8] f[9]+f[1] f[2] f[6] f[8] f[9]+f[1] f[2] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[1] f[2] f[7] f[8] f[9]+f[2] f[6] f[7] f[8] f[9]+f[1] f[2] f[6] f[7] f[8] f[9]+f[1] f[2] f[5] f[6] f[7] f[8] f[9],1+f[9]+f[6] f[9]+f[3] f[6] f[9]+f[8] f[9]+f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[3] f[5] f[6] f[7] f[8] f[9],1+f[1]+f[9]+f[1] f[9]+f[6] f[9]+f[1] f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+f[8] f[9]+f[1] f[8] f[9]+f[6] f[8] f[9]+f[1] f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[1] f[3] f[6] f[8] f[9]+f[1] f[5] f[6] f[8] f[9]+f[1] f[3] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[1] f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[1] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[1] f[3] f[6] f[7] f[8] f[9]+f[1] f[5] f[6] f[7] f[8] f[9]+f[1] f[3] f[5] f[6] f[7] f[8] f[9],1+f[9]+f[6] f[9]+f[3] f[6] f[9]+f[8] f[9]+f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[3] f[5] f[6] f[7] f[8] f[9]+f[2] f[3] f[5] f[6] f[7] f[8] f[9],1+f[9]+f[6] f[9]+f[8] f[9]+f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9],1+f[9]+f[6] f[9]+f[3] f[6] f[9]+f[8] f[9]+f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[3] f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[3] f[4] f[5] f[6] f[7] f[8] f[9],1+f[9]+f[6] f[9]+f[3] f[6] f[9]+f[8] f[9]+f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[3] f[5] f[6] f[7] f[8] f[9]+f[2] f[3] f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[3] f[4] f[5] f[6] f[7] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[7] f[8] f[9],1+f[9]+f[6] f[9]+f[3] f[6] f[9]+f[8] f[9]+f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[3] f[5] f[6] f[7] f[8] f[9]+f[2] f[3] f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[3] f[4] f[5] f[6] f[7] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[7] f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[8] f[9],1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[7]+f[4] f[7]+f[5] f[7]+f[2] f[5] f[7]+2 f[4] f[5] f[7]+2 f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+f[4]^2 f[5] f[7]+f[2] f[4]^2 f[5] f[7]+f[1] f[2] f[4]^2 f[5] f[7]+f[5] f[9]+f[2] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+2 f[4] f[5] f[7] f[9]+2 f[2] f[4] f[5] f[7] f[9]+f[1] f[2] f[4] f[5] f[7] f[9]+f[4]^2 f[5] f[7] f[9]+f[2] f[4]^2 f[5] f[7] f[9]+f[1] f[2] f[4]^2 f[5] f[7] f[9]+f[2] f[5] f[6] f[7] f[9]+2 f[2] f[4] f[5] f[6] f[7] f[9]+f[1] f[2] f[4] f[5] f[6] f[7] f[9]+f[2] f[4]^2 f[5] f[6] f[7] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[6] f[8] f[9]+f[4] f[5] f[7] f[8] f[9]+f[2] f[4] f[5] f[7] f[8] f[9]+f[4]^2 f[5] f[7] f[8] f[9]+f[2] f[4]^2 f[5] f[7] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[7] f[8] f[9]+f[2] f[4] f[5] f[6] f[7] f[8] f[9]+f[2] f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[8] f[9],1+f[2]+f[5]+2 f[2] f[5]+f[2]^2 f[5]+f[4] f[5]+2 f[2] f[4] f[5]+f[1] f[2] f[4] f[5]+f[2]^2 f[4] f[5]+f[1] f[2]^2 f[4] f[5]+f[7]+f[2] f[7]+f[4] f[7]+f[2] f[4] f[7]+f[1] f[2] f[4] f[7]+f[5] f[7]+2 f[2] f[5] f[7]+f[2]^2 f[5] f[7]+2 f[4] f[5] f[7]+4 f[2] f[4] f[5] f[7]+2 f[1] f[2] f[4] f[5] f[7]+2 f[2]^2 f[4] f[5] f[7]+2 f[1] f[2]^2 f[4] f[5] f[7]+f[4]^2 f[5] f[7]+2 f[2] f[4]^2 f[5] f[7]+2 f[1] f[2] f[4]^2 f[5] f[7]+f[2]^2 f[4]^2 f[5] f[7]+2 f[1] f[2]^2 f[4]^2 f[5] f[7]+f[1]^2 f[2]^2 f[4]^2 f[5] f[7]+f[5] f[9]+2 f[2] f[5] f[9]+f[2]^2 f[5] f[9]+f[4] f[5] f[9]+2 f[2] f[4] f[5] f[9]+f[1] f[2] f[4] f[5] f[9]+f[2]^2 f[4] f[5] f[9]+f[1] f[2]^2 f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2]^2 f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[2]^2 f[4] f[5] f[6] f[9]+f[1] f[2]^2 f[4] f[5] f[6] f[9]+f[5] f[7] f[9]+2 f[2] f[5] f[7] f[9]+f[2]^2 f[5] f[7] f[9]+2 f[4] f[5] f[7] f[9]+4 f[2] f[4] f[5] f[7] f[9]+2 f[1] f[2] f[4] f[5] f[7] f[9]+2 f[2]^2 f[4] f[5] f[7] f[9]+2 f[1] f[2]^2 f[4] f[5] f[7] f[9]+f[4]^2 f[5] f[7] f[9]+2 f[2] f[4]^2 f[5] f[7] f[9]+2 f[1] f[2] f[4]^2 f[5] f[7] f[9]+f[2]^2 f[4]^2 f[5] f[7] f[9]+2 f[1] f[2]^2 f[4]^2 f[5] f[7] f[9]+f[1]^2 f[2]^2 f[4]^2 f[5] f[7] f[9]+f[2] f[5] f[6] f[7] f[9]+f[2]^2 f[5] f[6] f[7] f[9]+2 f[2] f[4] f[5] f[6] f[7] f[9]+f[1] f[2] f[4] f[5] f[6] f[7] f[9]+2 f[2]^2 f[4] f[5] f[6] f[7] f[9]+2 f[1] f[2]^2 f[4] f[5] f[6] f[7] f[9]+f[2] f[4]^2 f[5] f[6] f[7] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[9]+f[2]^2 f[4]^2 f[5] f[6] f[7] f[9]+2 f[1] f[2]^2 f[4]^2 f[5] f[6] f[7] f[9]+f[1]^2 f[2]^2 f[4]^2 f[5] f[6] f[7] f[9]+f[4] f[5] f[8] f[9]+2 f[2] f[4] f[5] f[8] f[9]+f[1] f[2] f[4] f[5] f[8] f[9]+f[2]^2 f[4] f[5] f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[6] f[8] f[9]+f[2]^2 f[4] f[5] f[6] f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[6] f[8] f[9]+f[4] f[5] f[7] f[8] f[9]+2 f[2] f[4] f[5] f[7] f[8] f[9]+f[1] f[2] f[4] f[5] f[7] f[8] f[9]+f[2]^2 f[4] f[5] f[7] f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[7] f[8] f[9]+f[4]^2 f[5] f[7] f[8] f[9]+2 f[2] f[4]^2 f[5] f[7] f[8] f[9]+2 f[1] f[2] f[4]^2 f[5] f[7] f[8] f[9]+f[2]^2 f[4]^2 f[5] f[7] f[8] f[9]+2 f[1] f[2]^2 f[4]^2 f[5] f[7] f[8] f[9]+f[1]^2 f[2]^2 f[4]^2 f[5] f[7] f[8] f[9]+f[2] f[4] f[5] f[6] f[7] f[8] f[9]+f[2]^2 f[4] f[5] f[6] f[7] f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[6] f[7] f[8] f[9]+f[2] f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[2]^2 f[4]^2 f[5] f[6] f[7] f[8] f[9]+2 f[1] f[2]^2 f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[1]^2 f[2]^2 f[4]^2 f[5] f[6] f[7] f[8] f[9],1+f[3]+f[2] f[3]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[3] f[4] f[5]+2 f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[2]^2 f[3] f[4] f[5]+f[1] f[2]^2 f[3] f[4] f[5]+f[7]+f[3] f[7]+f[2] f[3] f[7]+f[4] f[7]+f[3] f[4] f[7]+f[2] f[3] f[4] f[7]+f[1] f[2] f[3] f[4] f[7]+f[5] f[7]+f[2] f[5] f[7]+f[3] f[5] f[7]+2 f[2] f[3] f[5] f[7]+f[2]^2 f[3] f[5] f[7]+2 f[4] f[5] f[7]+2 f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+2 f[3] f[4] f[5] f[7]+4 f[2] f[3] f[4] f[5] f[7]+2 f[1] f[2] f[3] f[4] f[5] f[7]+2 f[2]^2 f[3] f[4] f[5] f[7]+2 f[1] f[2]^2 f[3] f[4] f[5] f[7]+f[4]^2 f[5] f[7]+f[2] f[4]^2 f[5] f[7]+f[1] f[2] f[4]^2 f[5] f[7]+f[3] f[4]^2 f[5] f[7]+2 f[2] f[3] f[4]^2 f[5] f[7]+2 f[1] f[2] f[3] f[4]^2 f[5] f[7]+f[2]^2 f[3] f[4]^2 f[5] f[7]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[7]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[7]+f[5] f[9]+f[2] f[5] f[9]+f[3] f[5] f[9]+2 f[2] f[3] f[5] f[9]+f[2]^2 f[3] f[5] f[9]+f[4] f[5] f[9]+f[2] f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+2 f[2] f[3] f[4] f[5] f[9]+f[1] f[2] f[3] f[4] f[5] f[9]+f[2]^2 f[3] f[4] f[5] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[3] f[5] f[6] f[9]+f[2]^2 f[3] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[2] f[3] f[4] f[5] f[6] f[9]+f[2]^2 f[3] f[4] f[5] f[6] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[9]+f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+f[3] f[5] f[7] f[9]+2 f[2] f[3] f[5] f[7] f[9]+f[2]^2 f[3] f[5] f[7] f[9]+2 f[4] f[5] f[7] f[9]+2 f[2] f[4] f[5] f[7] f[9]+f[1] f[2] f[4] f[5] f[7] f[9]+2 f[3] f[4] f[5] f[7] f[9]+4 f[2] f[3] f[4] f[5] f[7] f[9]+2 f[1] f[2] f[3] f[4] f[5] f[7] f[9]+2 f[2]^2 f[3] f[4] f[5] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5] f[7] f[9]+f[4]^2 f[5] f[7] f[9]+f[2] f[4]^2 f[5] f[7] f[9]+f[1] f[2] f[4]^2 f[5] f[7] f[9]+f[3] f[4]^2 f[5] f[7] f[9]+2 f[2] f[3] f[4]^2 f[5] f[7] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5] f[7] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]+f[2] f[5] f[6] f[7] f[9]+f[2] f[3] f[5] f[6] f[7] f[9]+f[2]^2 f[3] f[5] f[6] f[7] f[9]+2 f[2] f[4] f[5] f[6] f[7] f[9]+f[1] f[2] f[4] f[5] f[6] f[7] f[9]+2 f[2] f[3] f[4] f[5] f[6] f[7] f[9]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[9]+2 f[2]^2 f[3] f[4] f[5] f[6] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5] f[6] f[7] f[9]+f[2] f[4]^2 f[5] f[6] f[7] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[7] f[9]+f[1] f[2] f[3] f[4]^2 f[5] f[6] f[7] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+2 f[2] f[3] f[4] f[5] f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[6] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9]+f[4] f[5] f[7] f[8] f[9]+f[2] f[4] f[5] f[7] f[8] f[9]+f[3] f[4] f[5] f[7] f[8] f[9]+2 f[2] f[3] f[4] f[5] f[7] f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[7] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[7] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[7] f[8] f[9]+f[4]^2 f[5] f[7] f[8] f[9]+f[2] f[4]^2 f[5] f[7] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[7] f[8] f[9]+f[3] f[4]^2 f[5] f[7] f[8] f[9]+2 f[2] f[3] f[4]^2 f[5] f[7] f[8] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5] f[7] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[7] f[8] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[7] f[8] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[7] f[8] f[9]+f[2] f[4] f[5] f[6] f[7] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[7] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[6] f[7] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[7] f[8] f[9]+f[2] f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[1] f[2] f[3] f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[8] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[8] f[9],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[2] f[3] f[5]^2 f[6]+f[8]+2 f[5] f[8]+f[2] f[5] f[8]+f[5]^2 f[8]+f[2] f[5]^2 f[8]+f[6] f[8]+f[3] f[6] f[8]+3 f[5] f[6] f[8]+f[2] f[5] f[6] f[8]+3 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+3 f[5]^2 f[6] f[8]+2 f[2] f[5]^2 f[6] f[8]+3 f[3] f[5]^2 f[6] f[8]+4 f[2] f[3] f[5]^2 f[6] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[8]+f[5]^3 f[6] f[8]+f[2] f[5]^3 f[6] f[8]+f[3] f[5]^3 f[6] f[8]+2 f[2] f[3] f[5]^3 f[6] f[8]+f[2]^2 f[3] f[5]^3 f[6] f[8]+f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[2] f[5]^2 f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+3 f[5] f[6] f[7] f[8]+f[2] f[5] f[6] f[7] f[8]+3 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[3] f[4] f[5] f[6] f[7] f[8]+3 f[5]^2 f[6] f[7] f[8]+2 f[2] f[5]^2 f[6] f[7] f[8]+3 f[3] f[5]^2 f[6] f[7] f[8]+4 f[2] f[3] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[7] f[8]+2 f[4] f[5]^2 f[6] f[7] f[8]+f[2] f[4] f[5]^2 f[6] f[7] f[8]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[5]^3 f[6] f[7] f[8]+f[2] f[5]^3 f[6] f[7] f[8]+f[3] f[5]^3 f[6] f[7] f[8]+2 f[2] f[3] f[5]^3 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^3 f[6] f[7] f[8]+f[4] f[5]^3 f[6] f[7] f[8]+f[2] f[4] f[5]^3 f[6] f[7] f[8]+f[3] f[4] f[5]^3 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]+f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8]+f[5] f[9]+f[5] f[6] f[9]+f[3] f[5] f[6] f[9]+f[5]^2 f[6] f[9]+f[3] f[5]^2 f[6] f[9]+f[2] f[3] f[5]^2 f[6] f[9]+f[5] f[8] f[9]+f[5]^2 f[8] f[9]+f[2] f[5]^2 f[8] f[9]+f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+2 f[5]^2 f[6] f[8] f[9]+f[2] f[5]^2 f[6] f[8] f[9]+2 f[3] f[5]^2 f[6] f[8] f[9]+2 f[2] f[3] f[5]^2 f[6] f[8] f[9]+f[5]^3 f[6] f[8] f[9]+f[2] f[5]^3 f[6] f[8] f[9]+f[3] f[5]^3 f[6] f[8] f[9]+2 f[2] f[3] f[5]^3 f[6] f[8] f[9]+f[2]^2 f[3] f[5]^3 f[6] f[8] f[9]+f[5] f[7] f[8] f[9]+f[5]^2 f[7] f[8] f[9]+f[2] f[5]^2 f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[3] f[5] f[6] f[7] f[8] f[9]+2 f[5]^2 f[6] f[7] f[8] f[9]+f[2] f[5]^2 f[6] f[7] f[8] f[9]+2 f[3] f[5]^2 f[6] f[7] f[8] f[9]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8] f[9]+f[4] f[5]^2 f[6] f[7] f[8] f[9]+f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]+f[5]^3 f[6] f[7] f[8] f[9]+f[2] f[5]^3 f[6] f[7] f[8] f[9]+f[3] f[5]^3 f[6] f[7] f[8] f[9]+2 f[2] f[3] f[5]^3 f[6] f[7] f[8] f[9]+f[2]^2 f[3] f[5]^3 f[6] f[7] f[8] f[9]+f[4] f[5]^3 f[6] f[7] f[8] f[9]+f[2] f[4] f[5]^3 f[6] f[7] f[8] f[9]+f[3] f[4] f[5]^3 f[6] f[7] f[8] f[9]+2 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8] f[9]+f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8] f[9],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[4] f[5]^2 f[6]+f[3] f[4] f[5]^2 f[6]+f[8]+2 f[5] f[8]+f[5]^2 f[8]+f[6] f[8]+f[3] f[6] f[8]+3 f[5] f[6] f[8]+3 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[4] f[5] f[6] f[8]+f[3] f[4] f[5] f[6] f[8]+3 f[5]^2 f[6] f[8]+3 f[3] f[5]^2 f[6] f[8]+2 f[2] f[3] f[5]^2 f[6] f[8]+2 f[4] f[5]^2 f[6] f[8]+2 f[3] f[4] f[5]^2 f[6] f[8]+f[2] f[3] f[4] f[5]^2 f[6] f[8]+f[5]^3 f[6] f[8]+f[3] f[5]^3 f[6] f[8]+f[2] f[3] f[5]^3 f[6] f[8]+f[4] f[5]^3 f[6] f[8]+f[3] f[4] f[5]^3 f[6] f[8]+f[2] f[3] f[4] f[5]^3 f[6] f[8]+f[7] f[8]+2 f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[4] f[5]^2 f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+3 f[5] f[6] f[7] f[8]+3 f[3] f[5] f[6] f[7] f[8]+f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+3 f[5]^2 f[6] f[7] f[8]+3 f[3] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]+4 f[4] f[5]^2 f[6] f[7] f[8]+4 f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[4]^2 f[5]^2 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[5]^3 f[6] f[7] f[8]+f[3] f[5]^3 f[6] f[7] f[8]+f[2] f[3] f[5]^3 f[6] f[7] f[8]+2 f[4] f[5]^3 f[6] f[7] f[8]+2 f[3] f[4] f[5]^3 f[6] f[7] f[8]+2 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]+f[4]^2 f[5]^3 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[2] f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[5] f[9]+f[5] f[6] f[9]+f[3] f[5] f[6] f[9]+f[5]^2 f[6] f[9]+f[3] f[5]^2 f[6] f[9]+f[4] f[5]^2 f[6] f[9]+f[3] f[4] f[5]^2 f[6] f[9]+f[5] f[8] f[9]+f[5]^2 f[8] f[9]+f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+2 f[5]^2 f[6] f[8] f[9]+2 f[3] f[5]^2 f[6] f[8] f[9]+f[2] f[3] f[5]^2 f[6] f[8] f[9]+f[4] f[5]^2 f[6] f[8] f[9]+f[3] f[4] f[5]^2 f[6] f[8] f[9]+f[5]^3 f[6] f[8] f[9]+f[3] f[5]^3 f[6] f[8] f[9]+f[2] f[3] f[5]^3 f[6] f[8] f[9]+f[4] f[5]^3 f[6] f[8] f[9]+f[3] f[4] f[5]^3 f[6] f[8] f[9]+f[2] f[3] f[4] f[5]^3 f[6] f[8] f[9]+f[5] f[7] f[8] f[9]+f[5]^2 f[7] f[8] f[9]+f[4] f[5]^2 f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[3] f[5] f[6] f[7] f[8] f[9]+2 f[5]^2 f[6] f[7] f[8] f[9]+2 f[3] f[5]^2 f[6] f[7] f[8] f[9]+f[2] f[3] f[5]^2 f[6] f[7] f[8] f[9]+2 f[4] f[5]^2 f[6] f[7] f[8] f[9]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]+f[5]^3 f[6] f[7] f[8] f[9]+f[3] f[5]^3 f[6] f[7] f[8] f[9]+f[2] f[3] f[5]^3 f[6] f[7] f[8] f[9]+2 f[4] f[5]^3 f[6] f[7] f[8] f[9]+2 f[3] f[4] f[5]^3 f[6] f[7] f[8] f[9]+2 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8] f[9]+f[4]^2 f[5]^3 f[6] f[7] f[8] f[9]+f[3] f[4]^2 f[5]^3 f[6] f[7] f[8] f[9]+f[2] f[3] f[4]^2 f[5]^3 f[6] f[7] f[8] f[9],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[2] f[3] f[5]^2 f[6]+f[4] f[5]^2 f[6]+f[3] f[4] f[5]^2 f[6]+f[2] f[3] f[4] f[5]^2 f[6]+f[8]+2 f[5] f[8]+f[2] f[5] f[8]+f[5]^2 f[8]+f[2] f[5]^2 f[8]+f[6] f[8]+f[3] f[6] f[8]+3 f[5] f[6] f[8]+f[2] f[5] f[6] f[8]+3 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+f[4] f[5] f[6] f[8]+f[3] f[4] f[5] f[6] f[8]+3 f[5]^2 f[6] f[8]+2 f[2] f[5]^2 f[6] f[8]+3 f[3] f[5]^2 f[6] f[8]+4 f[2] f[3] f[5]^2 f[6] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[8]+2 f[4] f[5]^2 f[6] f[8]+f[2] f[4] f[5]^2 f[6] f[8]+2 f[3] f[4] f[5]^2 f[6] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[8]+f[5]^3 f[6] f[8]+f[2] f[5]^3 f[6] f[8]+f[3] f[5]^3 f[6] f[8]+2 f[2] f[3] f[5]^3 f[6] f[8]+f[2]^2 f[3] f[5]^3 f[6] f[8]+f[4] f[5]^3 f[6] f[8]+f[2] f[4] f[5]^3 f[6] f[8]+f[3] f[4] f[5]^3 f[6] f[8]+2 f[2] f[3] f[4] f[5]^3 f[6] f[8]+f[2]^2 f[3] f[4] f[5]^3 f[6] f[8]+f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[2] f[5]^2 f[7] f[8]+f[4] f[5]^2 f[7] f[8]+f[2] f[4] f[5]^2 f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+3 f[5] f[6] f[7] f[8]+f[2] f[5] f[6] f[7] f[8]+3 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+3 f[5]^2 f[6] f[7] f[8]+2 f[2] f[5]^2 f[6] f[7] f[8]+3 f[3] f[5]^2 f[6] f[7] f[8]+4 f[2] f[3] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[7] f[8]+4 f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[4] f[5]^2 f[6] f[7] f[8]+4 f[3] f[4] f[5]^2 f[6] f[7] f[8]+5 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[4]^2 f[5]^2 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[5]^3 f[6] f[7] f[8]+f[2] f[5]^3 f[6] f[7] f[8]+f[3] f[5]^3 f[6] f[7] f[8]+2 f[2] f[3] f[5]^3 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^3 f[6] f[7] f[8]+2 f[4] f[5]^3 f[6] f[7] f[8]+2 f[2] f[4] f[5]^3 f[6] f[7] f[8]+2 f[3] f[4] f[5]^3 f[6] f[7] f[8]+4 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]+2 f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8]+f[4]^2 f[5]^3 f[6] f[7] f[8]+f[2] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+2 f[2] f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[5] f[9]+f[5] f[6] f[9]+f[3] f[5] f[6] f[9]+f[5]^2 f[6] f[9]+f[3] f[5]^2 f[6] f[9]+f[2] f[3] f[5]^2 f[6] f[9]+f[4] f[5]^2 f[6] f[9]+f[3] f[4] f[5]^2 f[6] f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[9]+f[5] f[8] f[9]+f[5]^2 f[8] f[9]+f[2] f[5]^2 f[8] f[9]+f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+2 f[5]^2 f[6] f[8] f[9]+f[2] f[5]^2 f[6] f[8] f[9]+2 f[3] f[5]^2 f[6] f[8] f[9]+2 f[2] f[3] f[5]^2 f[6] f[8] f[9]+f[4] f[5]^2 f[6] f[8] f[9]+f[3] f[4] f[5]^2 f[6] f[8] f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[8] f[9]+f[5]^3 f[6] f[8] f[9]+f[2] f[5]^3 f[6] f[8] f[9]+f[3] f[5]^3 f[6] f[8] f[9]+2 f[2] f[3] f[5]^3 f[6] f[8] f[9]+f[2]^2 f[3] f[5]^3 f[6] f[8] f[9]+f[4] f[5]^3 f[6] f[8] f[9]+f[2] f[4] f[5]^3 f[6] f[8] f[9]+f[3] f[4] f[5]^3 f[6] f[8] f[9]+2 f[2] f[3] f[4] f[5]^3 f[6] f[8] f[9]+f[2]^2 f[3] f[4] f[5]^3 f[6] f[8] f[9]+f[5] f[7] f[8] f[9]+f[5]^2 f[7] f[8] f[9]+f[2] f[5]^2 f[7] f[8] f[9]+f[4] f[5]^2 f[7] f[8] f[9]+f[2] f[4] f[5]^2 f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[3] f[5] f[6] f[7] f[8] f[9]+2 f[5]^2 f[6] f[7] f[8] f[9]+f[2] f[5]^2 f[6] f[7] f[8] f[9]+2 f[3] f[5]^2 f[6] f[7] f[8] f[9]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8] f[9]+2 f[4] f[5]^2 f[6] f[7] f[8] f[9]+f[2] f[4] f[5]^2 f[6] f[7] f[8] f[9]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]+f[5]^3 f[6] f[7] f[8] f[9]+f[2] f[5]^3 f[6] f[7] f[8] f[9]+f[3] f[5]^3 f[6] f[7] f[8] f[9]+2 f[2] f[3] f[5]^3 f[6] f[7] f[8] f[9]+f[2]^2 f[3] f[5]^3 f[6] f[7] f[8] f[9]+2 f[4] f[5]^3 f[6] f[7] f[8] f[9]+2 f[2] f[4] f[5]^3 f[6] f[7] f[8] f[9]+2 f[3] f[4] f[5]^3 f[6] f[7] f[8] f[9]+4 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8] f[9]+2 f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8] f[9]+f[4]^2 f[5]^3 f[6] f[7] f[8] f[9]+f[2] f[4]^2 f[5]^3 f[6] f[7] f[8] f[9]+f[3] f[4]^2 f[5]^3 f[6] f[7] f[8] f[9]+2 f[2] f[3] f[4]^2 f[5]^3 f[6] f[7] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7] f[8] f[9],1+f[5]+f[6]+f[3] f[6]+2 f[5] f[6]+2 f[3] f[5] f[6]+f[2] f[3] f[5] f[6]+f[4] f[5] f[6]+f[3] f[4] f[5] f[6]+f[5]^2 f[6]+f[3] f[5]^2 f[6]+f[2] f[3] f[5]^2 f[6]+f[4] f[5]^2 f[6]+f[3] f[4] f[5]^2 f[6]+f[2] f[3] f[4] f[5]^2 f[6]+f[8]+2 f[5] f[8]+f[2] f[5] f[8]+f[5]^2 f[8]+f[2] f[5]^2 f[8]+f[6] f[8]+f[3] f[6] f[8]+3 f[5] f[6] f[8]+f[2] f[5] f[6] f[8]+3 f[3] f[5] f[6] f[8]+2 f[2] f[3] f[5] f[6] f[8]+f[4] f[5] f[6] f[8]+f[3] f[4] f[5] f[6] f[8]+3 f[5]^2 f[6] f[8]+2 f[2] f[5]^2 f[6] f[8]+3 f[3] f[5]^2 f[6] f[8]+4 f[2] f[3] f[5]^2 f[6] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[8]+2 f[4] f[5]^2 f[6] f[8]+f[2] f[4] f[5]^2 f[6] f[8]+2 f[3] f[4] f[5]^2 f[6] f[8]+2 f[2] f[3] f[4] f[5]^2 f[6] f[8]+f[5]^3 f[6] f[8]+f[2] f[5]^3 f[6] f[8]+f[3] f[5]^3 f[6] f[8]+2 f[2] f[3] f[5]^3 f[6] f[8]+f[2]^2 f[3] f[5]^3 f[6] f[8]+f[4] f[5]^3 f[6] f[8]+f[2] f[4] f[5]^3 f[6] f[8]+f[3] f[4] f[5]^3 f[6] f[8]+2 f[2] f[3] f[4] f[5]^3 f[6] f[8]+f[2]^2 f[3] f[4] f[5]^3 f[6] f[8]+f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[2] f[5]^2 f[7] f[8]+f[4] f[5]^2 f[7] f[8]+f[2] f[4] f[5]^2 f[7] f[8]+f[6] f[7] f[8]+f[3] f[6] f[7] f[8]+3 f[5] f[6] f[7] f[8]+f[2] f[5] f[6] f[7] f[8]+3 f[3] f[5] f[6] f[7] f[8]+2 f[2] f[3] f[5] f[6] f[7] f[8]+2 f[4] f[5] f[6] f[7] f[8]+2 f[3] f[4] f[5] f[6] f[7] f[8]+f[2] f[3] f[4] f[5] f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[8]+3 f[5]^2 f[6] f[7] f[8]+2 f[2] f[5]^2 f[6] f[7] f[8]+3 f[3] f[5]^2 f[6] f[7] f[8]+4 f[2] f[3] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^2 f[6] f[7] f[8]+4 f[4] f[5]^2 f[6] f[7] f[8]+2 f[2] f[4] f[5]^2 f[6] f[7] f[8]+4 f[3] f[4] f[5]^2 f[6] f[7] f[8]+5 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+2 f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8]+f[4]^2 f[5]^2 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[8]+f[5]^3 f[6] f[7] f[8]+f[2] f[5]^3 f[6] f[7] f[8]+f[3] f[5]^3 f[6] f[7] f[8]+2 f[2] f[3] f[5]^3 f[6] f[7] f[8]+f[2]^2 f[3] f[5]^3 f[6] f[7] f[8]+2 f[4] f[5]^3 f[6] f[7] f[8]+2 f[2] f[4] f[5]^3 f[6] f[7] f[8]+2 f[3] f[4] f[5]^3 f[6] f[7] f[8]+4 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8]+2 f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8]+f[1] f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8]+f[4]^2 f[5]^3 f[6] f[7] f[8]+f[2] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+2 f[2] f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[1] f[2] f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[1] f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7] f[8]+f[5] f[9]+f[5] f[6] f[9]+f[3] f[5] f[6] f[9]+f[5]^2 f[6] f[9]+f[3] f[5]^2 f[6] f[9]+f[2] f[3] f[5]^2 f[6] f[9]+f[4] f[5]^2 f[6] f[9]+f[3] f[4] f[5]^2 f[6] f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[9]+f[5] f[8] f[9]+f[5]^2 f[8] f[9]+f[2] f[5]^2 f[8] f[9]+f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+2 f[5]^2 f[6] f[8] f[9]+f[2] f[5]^2 f[6] f[8] f[9]+2 f[3] f[5]^2 f[6] f[8] f[9]+2 f[2] f[3] f[5]^2 f[6] f[8] f[9]+f[4] f[5]^2 f[6] f[8] f[9]+f[3] f[4] f[5]^2 f[6] f[8] f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[8] f[9]+f[5]^3 f[6] f[8] f[9]+f[2] f[5]^3 f[6] f[8] f[9]+f[3] f[5]^3 f[6] f[8] f[9]+2 f[2] f[3] f[5]^3 f[6] f[8] f[9]+f[2]^2 f[3] f[5]^3 f[6] f[8] f[9]+f[4] f[5]^3 f[6] f[8] f[9]+f[2] f[4] f[5]^3 f[6] f[8] f[9]+f[3] f[4] f[5]^3 f[6] f[8] f[9]+2 f[2] f[3] f[4] f[5]^3 f[6] f[8] f[9]+f[2]^2 f[3] f[4] f[5]^3 f[6] f[8] f[9]+f[5] f[7] f[8] f[9]+f[5]^2 f[7] f[8] f[9]+f[2] f[5]^2 f[7] f[8] f[9]+f[4] f[5]^2 f[7] f[8] f[9]+f[2] f[4] f[5]^2 f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[3] f[5] f[6] f[7] f[8] f[9]+2 f[5]^2 f[6] f[7] f[8] f[9]+f[2] f[5]^2 f[6] f[7] f[8] f[9]+2 f[3] f[5]^2 f[6] f[7] f[8] f[9]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8] f[9]+2 f[4] f[5]^2 f[6] f[7] f[8] f[9]+f[2] f[4] f[5]^2 f[6] f[7] f[8] f[9]+2 f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]+f[1] f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]+f[5]^3 f[6] f[7] f[8] f[9]+f[2] f[5]^3 f[6] f[7] f[8] f[9]+f[3] f[5]^3 f[6] f[7] f[8] f[9]+2 f[2] f[3] f[5]^3 f[6] f[7] f[8] f[9]+f[2]^2 f[3] f[5]^3 f[6] f[7] f[8] f[9]+2 f[4] f[5]^3 f[6] f[7] f[8] f[9]+2 f[2] f[4] f[5]^3 f[6] f[7] f[8] f[9]+2 f[3] f[4] f[5]^3 f[6] f[7] f[8] f[9]+4 f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8] f[9]+f[1] f[2] f[3] f[4] f[5]^3 f[6] f[7] f[8] f[9]+2 f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5]^3 f[6] f[7] f[8] f[9]+f[4]^2 f[5]^3 f[6] f[7] f[8] f[9]+f[2] f[4]^2 f[5]^3 f[6] f[7] f[8] f[9]+f[3] f[4]^2 f[5]^3 f[6] f[7] f[8] f[9]+2 f[2] f[3] f[4]^2 f[5]^3 f[6] f[7] f[8] f[9]+f[1] f[2] f[3] f[4]^2 f[5]^3 f[6] f[7] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7] f[8] f[9]+f[1] f[2]^2 f[3] f[4]^2 f[5]^3 f[6] f[7] f[8] f[9],1+f[6]+f[9]+2 f[6] f[9]+f[3] f[6] f[9]+f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[8] f[9]+2 f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[6]^2 f[8] f[9]+f[3] f[6]^2 f[8] f[9]+f[5] f[6]^2 f[8] f[9]+f[3] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[5] f[6]^2 f[7] f[8] f[9],1+f[1]+f[6]+f[1] f[6]+f[9]+f[1] f[9]+2 f[6] f[9]+2 f[1] f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+f[6]^2 f[9]+f[1] f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[1] f[3] f[6]^2 f[9]+f[8] f[9]+f[1] f[8] f[9]+2 f[6] f[8] f[9]+2 f[1] f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[1] f[3] f[6] f[8] f[9]+f[1] f[5] f[6] f[8] f[9]+f[6]^2 f[8] f[9]+f[1] f[6]^2 f[8] f[9]+f[3] f[6]^2 f[8] f[9]+f[1] f[3] f[6]^2 f[8] f[9]+f[1] f[5] f[6]^2 f[8] f[9]+f[1] f[3] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+f[1] f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+2 f[1] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[1] f[3] f[6] f[7] f[8] f[9]+f[1] f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[1] f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[5] f[6]^2 f[7] f[8] f[9],1+f[2]+f[1] f[2]+f[2] f[6]+f[1] f[2] f[6]+f[9]+f[2] f[9]+f[1] f[2] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+2 f[1] f[2] f[6] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[1] f[2] f[3] f[6] f[9]+f[2] f[6]^2 f[9]+f[1] f[2] f[6]^2 f[9]+f[2] f[3] f[6]^2 f[9]+f[1] f[2] f[3] f[6]^2 f[9]+f[8] f[9]+f[2] f[8] f[9]+f[1] f[2] f[8] f[9]+f[6] f[8] f[9]+2 f[2] f[6] f[8] f[9]+2 f[1] f[2] f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[2] f[3] f[6] f[8] f[9]+f[1] f[2] f[3] f[6] f[8] f[9]+f[1] f[2] f[5] f[6] f[8] f[9]+f[2] f[6]^2 f[8] f[9]+f[1] f[2] f[6]^2 f[8] f[9]+f[2] f[3] f[6]^2 f[8] f[9]+f[1] f[2] f[3] f[6]^2 f[8] f[9]+f[1] f[2] f[5] f[6]^2 f[8] f[9]+f[1] f[2] f[3] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[1] f[2] f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+2 f[2] f[6] f[7] f[8] f[9]+2 f[1] f[2] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[2] f[3] f[6] f[7] f[8] f[9]+f[1] f[2] f[3] f[6] f[7] f[8] f[9]+f[1] f[2] f[5] f[6] f[7] f[8] f[9]+f[2] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[3] f[5] f[6]^2 f[7] f[8] f[9],1+f[6]+f[9]+2 f[6] f[9]+f[3] f[6] f[9]+f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[8] f[9]+2 f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[6]^2 f[8] f[9]+f[3] f[6]^2 f[8] f[9]+f[5] f[6]^2 f[8] f[9]+f[3] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9],1+f[6]+f[5] f[6]+f[9]+2 f[6] f[9]+f[3] f[6] f[9]+f[5] f[6] f[9]+f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[5] f[6]^2 f[9]+f[3] f[5] f[6]^2 f[9]+f[8] f[9]+2 f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+2 f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+f[6]^2 f[8] f[9]+f[3] f[6]^2 f[8] f[9]+2 f[5] f[6]^2 f[8] f[9]+2 f[3] f[5] f[6]^2 f[8] f[9]+f[5]^2 f[6]^2 f[8] f[9]+f[3] f[5]^2 f[6]^2 f[8] f[9]+f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+2 f[5] f[6] f[7] f[8] f[9]+f[3] f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+2 f[5] f[6]^2 f[7] f[8] f[9]+2 f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[5]^2 f[6]^2 f[7] f[8] f[9]+f[3] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[3] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9],1+f[1]+f[6]+f[1] f[6]+f[1] f[5] f[6]+f[9]+f[1] f[9]+2 f[6] f[9]+2 f[1] f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+f[1] f[5] f[6] f[9]+f[6]^2 f[9]+f[1] f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[1] f[3] f[6]^2 f[9]+f[1] f[5] f[6]^2 f[9]+f[1] f[3] f[5] f[6]^2 f[9]+f[8] f[9]+f[1] f[8] f[9]+2 f[6] f[8] f[9]+2 f[1] f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[1] f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+2 f[1] f[5] f[6] f[8] f[9]+f[1] f[3] f[5] f[6] f[8] f[9]+f[6]^2 f[8] f[9]+f[1] f[6]^2 f[8] f[9]+f[3] f[6]^2 f[8] f[9]+f[1] f[3] f[6]^2 f[8] f[9]+f[5] f[6]^2 f[8] f[9]+2 f[1] f[5] f[6]^2 f[8] f[9]+f[3] f[5] f[6]^2 f[8] f[9]+2 f[1] f[3] f[5] f[6]^2 f[8] f[9]+f[1] f[5]^2 f[6]^2 f[8] f[9]+f[1] f[3] f[5]^2 f[6]^2 f[8] f[9]+f[7] f[8] f[9]+f[1] f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+2 f[1] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[1] f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+2 f[1] f[5] f[6] f[7] f[8] f[9]+f[1] f[3] f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[1] f[4] f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[1] f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[6]^2 f[7] f[8] f[9]+f[5] f[6]^2 f[7] f[8] f[9]+2 f[1] f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[5] f[6]^2 f[7] f[8] f[9]+2 f[1] f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[1] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9],1+f[6]+f[5] f[6]+f[9]+2 f[6] f[9]+f[3] f[6] f[9]+f[5] f[6] f[9]+f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[5] f[6]^2 f[9]+f[3] f[5] f[6]^2 f[9]+f[8] f[9]+2 f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+2 f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[6]^2 f[8] f[9]+f[3] f[6]^2 f[8] f[9]+2 f[5] f[6]^2 f[8] f[9]+2 f[3] f[5] f[6]^2 f[8] f[9]+f[2] f[3] f[5] f[6]^2 f[8] f[9]+f[5]^2 f[6]^2 f[8] f[9]+f[3] f[5]^2 f[6]^2 f[8] f[9]+f[2] f[3] f[5]^2 f[6]^2 f[8] f[9]+f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+2 f[5] f[6] f[7] f[8] f[9]+f[3] f[5] f[6] f[7] f[8] f[9]+f[2] f[3] f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+2 f[5] f[6]^2 f[7] f[8] f[9]+2 f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[5]^2 f[6]^2 f[7] f[8] f[9]+f[3] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[3] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[9]+2 f[6] f[9]+2 f[3] f[6] f[9]+f[5] f[6] f[9]+f[3] f[5] f[6] f[9]+f[6]^2 f[9]+2 f[3] f[6]^2 f[9]+f[3]^2 f[6]^2 f[9]+f[5] f[6]^2 f[9]+2 f[3] f[5] f[6]^2 f[9]+f[3]^2 f[5] f[6]^2 f[9]+f[8] f[9]+2 f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[5] f[6] f[8] f[9]+2 f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[6]^2 f[8] f[9]+2 f[3] f[6]^2 f[8] f[9]+f[3]^2 f[6]^2 f[8] f[9]+2 f[5] f[6]^2 f[8] f[9]+4 f[3] f[5] f[6]^2 f[8] f[9]+f[2] f[3] f[5] f[6]^2 f[8] f[9]+2 f[3]^2 f[5] f[6]^2 f[8] f[9]+f[2] f[3]^2 f[5] f[6]^2 f[8] f[9]+f[5]^2 f[6]^2 f[8] f[9]+2 f[3] f[5]^2 f[6]^2 f[8] f[9]+f[2] f[3] f[5]^2 f[6]^2 f[8] f[9]+f[3]^2 f[5]^2 f[6]^2 f[8] f[9]+f[2] f[3]^2 f[5]^2 f[6]^2 f[8] f[9]+f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+2 f[3] f[6] f[7] f[8] f[9]+2 f[5] f[6] f[7] f[8] f[9]+2 f[3] f[5] f[6] f[7] f[8] f[9]+f[2] f[3] f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[3] f[4] f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+2 f[3] f[6]^2 f[7] f[8] f[9]+f[3]^2 f[6]^2 f[7] f[8] f[9]+2 f[5] f[6]^2 f[7] f[8] f[9]+4 f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[5] f[6]^2 f[7] f[8] f[9]+2 f[3]^2 f[5] f[6]^2 f[7] f[8] f[9]+f[2] f[3]^2 f[5] f[6]^2 f[7] f[8] f[9]+f[4] f[5] f[6]^2 f[7] f[8] f[9]+2 f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[3]^2 f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[5]^2 f[6]^2 f[7] f[8] f[9]+2 f[3] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[3]^2 f[5]^2 f[6]^2 f[7] f[8] f[9]+f[2] f[3]^2 f[5]^2 f[6]^2 f[7] f[8] f[9]+f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+2 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[2] f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8] f[9],1+f[2]+f[7]+f[2] f[7]+f[4] f[7]+f[2] f[4] f[7]+f[1] f[2] f[4] f[7]+f[9]+f[2] f[9]+f[2] f[6] f[9]+f[7] f[9]+f[2] f[7] f[9]+f[4] f[7] f[9]+f[2] f[4] f[7] f[9]+f[1] f[2] f[4] f[7] f[9]+f[2] f[6] f[7] f[9]+f[2] f[4] f[6] f[7] f[9]+f[1] f[2] f[4] f[6] f[7] f[9]+f[8] f[9]+f[2] f[8] f[9]+f[2] f[6] f[8] f[9]+2 f[7] f[8] f[9]+2 f[2] f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+f[2] f[4] f[7] f[8] f[9]+f[1] f[2] f[4] f[7] f[8] f[9]+2 f[2] f[6] f[7] f[8] f[9]+f[2] f[4] f[6] f[7] f[8] f[9]+f[1] f[2] f[4] f[6] f[7] f[8] f[9]+f[7]^2 f[8] f[9]+f[2] f[7]^2 f[8] f[9]+f[4] f[7]^2 f[8] f[9]+f[2] f[4] f[7]^2 f[8] f[9]+f[1] f[2] f[4] f[7]^2 f[8] f[9]+f[2] f[6] f[7]^2 f[8] f[9]+f[2] f[4] f[6] f[7]^2 f[8] f[9]+f[1] f[2] f[4] f[6] f[7]^2 f[8] f[9],1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+f[4] f[8]+f[2] f[4] f[8]+f[1] f[2] f[4] f[8]+f[9]+f[2] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[1] f[2] f[4] f[9]+f[2] f[6] f[9]+f[2] f[4] f[6] f[9]+f[1] f[2] f[4] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+2 f[4] f[8] f[9]+2 f[2] f[4] f[8] f[9]+2 f[1] f[2] f[4] f[8] f[9]+f[2] f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[4] f[8]^2 f[9]+f[2] f[4] f[8]^2 f[9]+f[1] f[2] f[4] f[8]^2 f[9]+f[2] f[4] f[6] f[8]^2 f[9]+f[1] f[2] f[4] f[6] f[8]^2 f[9]+f[1] f[2] f[4] f[5] f[6] f[8]^2 f[9],1+f[2]+2 f[4]+f[1] f[4]+2 f[2] f[4]+2 f[1] f[2] f[4]+f[4]^2+f[1] f[4]^2+f[2] f[4]^2+2 f[1] f[2] f[4]^2+f[1]^2 f[2] f[4]^2+f[4] f[8]+f[2] f[4] f[8]+f[1] f[2] f[4] f[8]+f[4]^2 f[8]+f[1] f[4]^2 f[8]+f[2] f[4]^2 f[8]+2 f[1] f[2] f[4]^2 f[8]+f[1]^2 f[2] f[4]^2 f[8]+f[9]+f[2] f[9]+2 f[4] f[9]+f[1] f[4] f[9]+2 f[2] f[4] f[9]+2 f[1] f[2] f[4] f[9]+f[4]^2 f[9]+f[1] f[4]^2 f[9]+f[2] f[4]^2 f[9]+2 f[1] f[2] f[4]^2 f[9]+f[1]^2 f[2] f[4]^2 f[9]+f[2] f[6] f[9]+2 f[2] f[4] f[6] f[9]+2 f[1] f[2] f[4] f[6] f[9]+f[2] f[4]^2 f[6] f[9]+2 f[1] f[2] f[4]^2 f[6] f[9]+f[1]^2 f[2] f[4]^2 f[6] f[9]+2 f[4] f[8] f[9]+f[1] f[4] f[8] f[9]+2 f[2] f[4] f[8] f[9]+2 f[1] f[2] f[4] f[8] f[9]+2 f[4]^2 f[8] f[9]+2 f[1] f[4]^2 f[8] f[9]+2 f[2] f[4]^2 f[8] f[9]+4 f[1] f[2] f[4]^2 f[8] f[9]+2 f[1]^2 f[2] f[4]^2 f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+2 f[2] f[4]^2 f[6] f[8] f[9]+4 f[1] f[2] f[4]^2 f[6] f[8] f[9]+2 f[1]^2 f[2] f[4]^2 f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[8] f[9]+f[1]^2 f[2] f[4]^2 f[5] f[6] f[8] f[9]+f[4]^2 f[8]^2 f[9]+f[1] f[4]^2 f[8]^2 f[9]+f[2] f[4]^2 f[8]^2 f[9]+2 f[1] f[2] f[4]^2 f[8]^2 f[9]+f[1]^2 f[2] f[4]^2 f[8]^2 f[9]+f[2] f[4]^2 f[6] f[8]^2 f[9]+2 f[1] f[2] f[4]^2 f[6] f[8]^2 f[9]+f[1]^2 f[2] f[4]^2 f[6] f[8]^2 f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[8]^2 f[9]+f[1]^2 f[2] f[4]^2 f[5] f[6] f[8]^2 f[9],1+f[3]+f[5]+f[3] f[5]+f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[8]+f[3] f[8]+2 f[5] f[8]+f[2] f[5] f[8]+2 f[3] f[5] f[8]+2 f[2] f[3] f[5] f[8]+f[4] f[5] f[8]+f[3] f[4] f[5] f[8]+f[2] f[3] f[4] f[5] f[8]+f[5]^2 f[8]+f[2] f[5]^2 f[8]+f[3] f[5]^2 f[8]+2 f[2] f[3] f[5]^2 f[8]+f[2]^2 f[3] f[5]^2 f[8]+f[4] f[5]^2 f[8]+f[2] f[4] f[5]^2 f[8]+f[3] f[4] f[5]^2 f[8]+2 f[2] f[3] f[4] f[5]^2 f[8]+f[2]^2 f[3] f[4] f[5]^2 f[8]+f[7] f[8]+f[3] f[7] f[8]+2 f[5] f[7] f[8]+f[2] f[5] f[7] f[8]+2 f[3] f[5] f[7] f[8]+2 f[2] f[3] f[5] f[7] f[8]+2 f[4] f[5] f[7] f[8]+f[2] f[4] f[5] f[7] f[8]+2 f[3] f[4] f[5] f[7] f[8]+2 f[2] f[3] f[4] f[5] f[7] f[8]+f[1] f[2] f[3] f[4] f[5] f[7] f[8]+f[5]^2 f[7] f[8]+f[2] f[5]^2 f[7] f[8]+f[3] f[5]^2 f[7] f[8]+2 f[2] f[3] f[5]^2 f[7] f[8]+f[2]^2 f[3] f[5]^2 f[7] f[8]+2 f[4] f[5]^2 f[7] f[8]+2 f[2] f[4] f[5]^2 f[7] f[8]+2 f[3] f[4] f[5]^2 f[7] f[8]+4 f[2] f[3] f[4] f[5]^2 f[7] f[8]+f[1] f[2] f[3] f[4] f[5]^2 f[7] f[8]+2 f[2]^2 f[3] f[4] f[5]^2 f[7] f[8]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[8]+f[4]^2 f[5]^2 f[7] f[8]+f[2] f[4]^2 f[5]^2 f[7] f[8]+f[3] f[4]^2 f[5]^2 f[7] f[8]+2 f[2] f[3] f[4]^2 f[5]^2 f[7] f[8]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[8]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8]+f[5] f[9]+f[3] f[5] f[9]+f[2] f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9]+f[5] f[8] f[9]+f[3] f[5] f[8] f[9]+f[2] f[3] f[5] f[8] f[9]+2 f[4] f[5] f[8] f[9]+2 f[3] f[4] f[5] f[8] f[9]+2 f[2] f[3] f[4] f[5] f[8] f[9]+f[5]^2 f[8] f[9]+f[2] f[5]^2 f[8] f[9]+f[3] f[5]^2 f[8] f[9]+2 f[2] f[3] f[5]^2 f[8] f[9]+f[2]^2 f[3] f[5]^2 f[8] f[9]+f[4] f[5]^2 f[8] f[9]+f[2] f[4] f[5]^2 f[8] f[9]+f[3] f[4] f[5]^2 f[8] f[9]+2 f[2] f[3] f[4] f[5]^2 f[8] f[9]+f[2]^2 f[3] f[4] f[5]^2 f[8] f[9]+f[5] f[7] f[8] f[9]+f[3] f[5] f[7] f[8] f[9]+f[2] f[3] f[5] f[7] f[8] f[9]+f[4] f[5] f[7] f[8] f[9]+f[3] f[4] f[5] f[7] f[8] f[9]+f[2] f[3] f[4] f[5] f[7] f[8] f[9]+f[5]^2 f[7] f[8] f[9]+f[2] f[5]^2 f[7] f[8] f[9]+f[3] f[5]^2 f[7] f[8] f[9]+2 f[2] f[3] f[5]^2 f[7] f[8] f[9]+f[2]^2 f[3] f[5]^2 f[7] f[8] f[9]+2 f[4] f[5]^2 f[7] f[8] f[9]+2 f[2] f[4] f[5]^2 f[7] f[8] f[9]+2 f[3] f[4] f[5]^2 f[7] f[8] f[9]+4 f[2] f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[1] f[2] f[3] f[4] f[5]^2 f[7] f[8] f[9]+2 f[2]^2 f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[4]^2 f[5]^2 f[7] f[8] f[9]+f[2] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+2 f[2] f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[4] f[5] f[8]^2 f[9]+f[3] f[4] f[5] f[8]^2 f[9]+f[2] f[3] f[4] f[5] f[8]^2 f[9]+f[4] f[5]^2 f[8]^2 f[9]+f[2] f[4] f[5]^2 f[8]^2 f[9]+f[3] f[4] f[5]^2 f[8]^2 f[9]+2 f[2] f[3] f[4] f[5]^2 f[8]^2 f[9]+f[2]^2 f[3] f[4] f[5]^2 f[8]^2 f[9]+f[4] f[5] f[7] f[8]^2 f[9]+f[3] f[4] f[5] f[7] f[8]^2 f[9]+f[2] f[3] f[4] f[5] f[7] f[8]^2 f[9]+f[4] f[5]^2 f[7] f[8]^2 f[9]+f[2] f[4] f[5]^2 f[7] f[8]^2 f[9]+f[3] f[4] f[5]^2 f[7] f[8]^2 f[9]+2 f[2] f[3] f[4] f[5]^2 f[7] f[8]^2 f[9]+f[2]^2 f[3] f[4] f[5]^2 f[7] f[8]^2 f[9]+f[4]^2 f[5]^2 f[7] f[8]^2 f[9]+f[2] f[4]^2 f[5]^2 f[7] f[8]^2 f[9]+f[3] f[4]^2 f[5]^2 f[7] f[8]^2 f[9]+2 f[2] f[3] f[4]^2 f[5]^2 f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[8]^2 f[9]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8]^2 f[9]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8]^2 f[9],1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+f[4] f[8]+f[2] f[4] f[8]+f[1] f[2] f[4] f[8]+f[9]+f[2] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[1] f[2] f[4] f[9]+f[2] f[6] f[9]+f[2] f[4] f[6] f[9]+f[1] f[2] f[4] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+2 f[4] f[8] f[9]+2 f[2] f[4] f[8] f[9]+2 f[1] f[2] f[4] f[8] f[9]+f[2] f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+f[2] f[4] f[7] f[8] f[9]+f[1] f[2] f[4] f[7] f[8] f[9]+f[2] f[6] f[7] f[8] f[9]+f[2] f[4] f[6] f[7] f[8] f[9]+f[1] f[2] f[4] f[6] f[7] f[8] f[9]+f[4] f[8]^2 f[9]+f[2] f[4] f[8]^2 f[9]+f[1] f[2] f[4] f[8]^2 f[9]+f[2] f[4] f[6] f[8]^2 f[9]+f[1] f[2] f[4] f[6] f[8]^2 f[9]+f[4] f[7] f[8]^2 f[9]+f[2] f[4] f[7] f[8]^2 f[9]+f[1] f[2] f[4] f[7] f[8]^2 f[9]+f[2] f[4] f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[4] f[6] f[7] f[8]^2 f[9],1+f[8]+f[9]+f[6] f[9]+2 f[8] f[9]+2 f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[8]^2 f[9]+f[6] f[8]^2 f[9]+f[5] f[6] f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[6] f[7] f[8]^2 f[9]+f[5] f[6] f[7] f[8]^2 f[9],1+f[2]+f[1] f[2]+f[8]+f[2] f[8]+f[1] f[2] f[8]+f[9]+f[2] f[9]+f[1] f[2] f[9]+f[2] f[6] f[9]+f[1] f[2] f[6] f[9]+2 f[8] f[9]+2 f[2] f[8] f[9]+2 f[1] f[2] f[8] f[9]+2 f[2] f[6] f[8] f[9]+2 f[1] f[2] f[6] f[8] f[9]+f[1] f[2] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[1] f[2] f[7] f[8] f[9]+f[2] f[6] f[7] f[8] f[9]+f[1] f[2] f[6] f[7] f[8] f[9]+f[8]^2 f[9]+f[2] f[8]^2 f[9]+f[1] f[2] f[8]^2 f[9]+f[2] f[6] f[8]^2 f[9]+f[1] f[2] f[6] f[8]^2 f[9]+f[1] f[2] f[5] f[6] f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[2] f[7] f[8]^2 f[9]+f[1] f[2] f[7] f[8]^2 f[9]+f[2] f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[5] f[6] f[7] f[8]^2 f[9],1+f[8]+f[9]+f[6] f[9]+f[3] f[6] f[9]+2 f[8] f[9]+2 f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[8]^2 f[9]+f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+f[5] f[6] f[8]^2 f[9]+f[3] f[5] f[6] f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+f[5] f[6] f[7] f[8]^2 f[9]+f[3] f[5] f[6] f[7] f[8]^2 f[9],1+f[1]+f[8]+f[1] f[8]+f[9]+f[1] f[9]+f[6] f[9]+f[1] f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+2 f[8] f[9]+2 f[1] f[8] f[9]+2 f[6] f[8] f[9]+2 f[1] f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[1] f[3] f[6] f[8] f[9]+f[1] f[5] f[6] f[8] f[9]+f[1] f[3] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[1] f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[1] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[1] f[3] f[6] f[7] f[8] f[9]+f[8]^2 f[9]+f[1] f[8]^2 f[9]+f[6] f[8]^2 f[9]+f[1] f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+f[1] f[3] f[6] f[8]^2 f[9]+f[1] f[5] f[6] f[8]^2 f[9]+f[1] f[3] f[5] f[6] f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[1] f[7] f[8]^2 f[9]+f[6] f[7] f[8]^2 f[9]+f[1] f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[6] f[7] f[8]^2 f[9]+f[1] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[5] f[6] f[7] f[8]^2 f[9],1+f[8]+f[9]+f[6] f[9]+f[3] f[6] f[9]+2 f[8] f[9]+2 f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[8]^2 f[9]+f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+f[5] f[6] f[8]^2 f[9]+f[3] f[5] f[6] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+f[5] f[6] f[7] f[8]^2 f[9]+f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9],1+f[4]+f[1] f[4]+f[4] f[8]+f[1] f[4] f[8]+f[9]+f[4] f[9]+f[1] f[4] f[9]+f[6] f[9]+f[4] f[6] f[9]+f[1] f[4] f[6] f[9]+f[8] f[9]+2 f[4] f[8] f[9]+2 f[1] f[4] f[8] f[9]+f[6] f[8] f[9]+2 f[4] f[6] f[8] f[9]+2 f[1] f[4] f[6] f[8] f[9]+f[1] f[4] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+f[1] f[4] f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[4] f[6] f[7] f[8] f[9]+f[1] f[4] f[6] f[7] f[8] f[9]+f[4] f[8]^2 f[9]+f[1] f[4] f[8]^2 f[9]+f[4] f[6] f[8]^2 f[9]+f[1] f[4] f[6] f[8]^2 f[9]+f[1] f[4] f[5] f[6] f[8]^2 f[9]+f[4] f[7] f[8]^2 f[9]+f[1] f[4] f[7] f[8]^2 f[9]+f[4] f[6] f[7] f[8]^2 f[9]+f[1] f[4] f[6] f[7] f[8]^2 f[9]+f[1] f[4] f[5] f[6] f[7] f[8]^2 f[9],1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+f[4] f[8]+f[2] f[4] f[8]+f[1] f[2] f[4] f[8]+f[9]+f[2] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[1] f[2] f[4] f[9]+f[2] f[6] f[9]+f[2] f[4] f[6] f[9]+f[1] f[2] f[4] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+2 f[4] f[8] f[9]+2 f[2] f[4] f[8] f[9]+2 f[1] f[2] f[4] f[8] f[9]+f[2] f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+f[2] f[4] f[7] f[8] f[9]+f[1] f[2] f[4] f[7] f[8] f[9]+f[2] f[6] f[7] f[8] f[9]+f[2] f[4] f[6] f[7] f[8] f[9]+f[1] f[2] f[4] f[6] f[7] f[8] f[9]+f[4] f[8]^2 f[9]+f[2] f[4] f[8]^2 f[9]+f[1] f[2] f[4] f[8]^2 f[9]+f[2] f[4] f[6] f[8]^2 f[9]+f[1] f[2] f[4] f[6] f[8]^2 f[9]+f[1] f[2] f[4] f[5] f[6] f[8]^2 f[9]+f[4] f[7] f[8]^2 f[9]+f[2] f[4] f[7] f[8]^2 f[9]+f[1] f[2] f[4] f[7] f[8]^2 f[9]+f[2] f[4] f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[4] f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[4] f[5] f[6] f[7] f[8]^2 f[9],1+f[2]+f[1] f[2]+f[4]+f[1] f[4]+f[2] f[4]+2 f[1] f[2] f[4]+f[1]^2 f[2] f[4]+f[4] f[8]+f[1] f[4] f[8]+f[2] f[4] f[8]+2 f[1] f[2] f[4] f[8]+f[1]^2 f[2] f[4] f[8]+f[9]+f[2] f[9]+f[1] f[2] f[9]+f[4] f[9]+f[1] f[4] f[9]+f[2] f[4] f[9]+2 f[1] f[2] f[4] f[9]+f[1]^2 f[2] f[4] f[9]+f[2] f[6] f[9]+f[1] f[2] f[6] f[9]+f[2] f[4] f[6] f[9]+2 f[1] f[2] f[4] f[6] f[9]+f[1]^2 f[2] f[4] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+f[1] f[2] f[8] f[9]+2 f[4] f[8] f[9]+2 f[1] f[4] f[8] f[9]+2 f[2] f[4] f[8] f[9]+4 f[1] f[2] f[4] f[8] f[9]+2 f[1]^2 f[2] f[4] f[8] f[9]+f[2] f[6] f[8] f[9]+f[1] f[2] f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+4 f[1] f[2] f[4] f[6] f[8] f[9]+2 f[1]^2 f[2] f[4] f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[1]^2 f[2] f[4] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[1] f[2] f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+f[1] f[4] f[7] f[8] f[9]+f[2] f[4] f[7] f[8] f[9]+2 f[1] f[2] f[4] f[7] f[8] f[9]+f[1]^2 f[2] f[4] f[7] f[8] f[9]+f[2] f[6] f[7] f[8] f[9]+f[1] f[2] f[6] f[7] f[8] f[9]+f[2] f[4] f[6] f[7] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[7] f[8] f[9]+f[1]^2 f[2] f[4] f[6] f[7] f[8] f[9]+f[4] f[8]^2 f[9]+f[1] f[4] f[8]^2 f[9]+f[2] f[4] f[8]^2 f[9]+2 f[1] f[2] f[4] f[8]^2 f[9]+f[1]^2 f[2] f[4] f[8]^2 f[9]+f[2] f[4] f[6] f[8]^2 f[9]+2 f[1] f[2] f[4] f[6] f[8]^2 f[9]+f[1]^2 f[2] f[4] f[6] f[8]^2 f[9]+f[1] f[2] f[4] f[5] f[6] f[8]^2 f[9]+f[1]^2 f[2] f[4] f[5] f[6] f[8]^2 f[9]+f[4] f[7] f[8]^2 f[9]+f[1] f[4] f[7] f[8]^2 f[9]+f[2] f[4] f[7] f[8]^2 f[9]+2 f[1] f[2] f[4] f[7] f[8]^2 f[9]+f[1]^2 f[2] f[4] f[7] f[8]^2 f[9]+f[2] f[4] f[6] f[7] f[8]^2 f[9]+2 f[1] f[2] f[4] f[6] f[7] f[8]^2 f[9]+f[1]^2 f[2] f[4] f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[1]^2 f[2] f[4] f[5] f[6] f[7] f[8]^2 f[9],1+f[4]+f[1] f[4]+f[4] f[8]+f[1] f[4] f[8]+f[9]+f[4] f[9]+f[1] f[4] f[9]+f[6] f[9]+f[3] f[6] f[9]+f[4] f[6] f[9]+f[1] f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[1] f[3] f[4] f[6] f[9]+f[8] f[9]+2 f[4] f[8] f[9]+2 f[1] f[4] f[8] f[9]+f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+2 f[4] f[6] f[8] f[9]+2 f[1] f[4] f[6] f[8] f[9]+2 f[3] f[4] f[6] f[8] f[9]+2 f[1] f[3] f[4] f[6] f[8] f[9]+f[1] f[4] f[5] f[6] f[8] f[9]+f[1] f[3] f[4] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+f[1] f[4] f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[4] f[6] f[7] f[8] f[9]+f[1] f[4] f[6] f[7] f[8] f[9]+f[3] f[4] f[6] f[7] f[8] f[9]+f[1] f[3] f[4] f[6] f[7] f[8] f[9]+f[4] f[8]^2 f[9]+f[1] f[4] f[8]^2 f[9]+f[4] f[6] f[8]^2 f[9]+f[1] f[4] f[6] f[8]^2 f[9]+f[3] f[4] f[6] f[8]^2 f[9]+f[1] f[3] f[4] f[6] f[8]^2 f[9]+f[1] f[4] f[5] f[6] f[8]^2 f[9]+f[1] f[3] f[4] f[5] f[6] f[8]^2 f[9]+f[4] f[7] f[8]^2 f[9]+f[1] f[4] f[7] f[8]^2 f[9]+f[4] f[6] f[7] f[8]^2 f[9]+f[1] f[4] f[6] f[7] f[8]^2 f[9]+f[3] f[4] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[6] f[7] f[8]^2 f[9]+f[1] f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[5] f[6] f[7] f[8]^2 f[9],1+f[1]+f[8]+f[1] f[8]+f[1] f[5] f[8]+f[9]+f[1] f[9]+f[6] f[9]+f[1] f[6] f[9]+2 f[8] f[9]+2 f[1] f[8] f[9]+f[1] f[5] f[8] f[9]+2 f[6] f[8] f[9]+2 f[1] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+2 f[1] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[1] f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[1] f[6] f[7] f[8] f[9]+f[1] f[5] f[6] f[7] f[8] f[9]+f[8]^2 f[9]+f[1] f[8]^2 f[9]+f[1] f[5] f[8]^2 f[9]+f[6] f[8]^2 f[9]+f[1] f[6] f[8]^2 f[9]+f[5] f[6] f[8]^2 f[9]+2 f[1] f[5] f[6] f[8]^2 f[9]+f[1] f[5]^2 f[6] f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[1] f[7] f[8]^2 f[9]+f[1] f[5] f[7] f[8]^2 f[9]+f[6] f[7] f[8]^2 f[9]+f[1] f[6] f[7] f[8]^2 f[9]+f[5] f[6] f[7] f[8]^2 f[9]+2 f[1] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[5]^2 f[6] f[7] f[8]^2 f[9],1+f[8]+f[5] f[8]+f[9]+f[6] f[9]+f[3] f[6] f[9]+2 f[8] f[9]+f[5] f[8] f[9]+2 f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[5] f[6] f[8] f[9]+2 f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[3] f[5] f[6] f[7] f[8] f[9]+f[8]^2 f[9]+f[5] f[8]^2 f[9]+f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+2 f[5] f[6] f[8]^2 f[9]+2 f[3] f[5] f[6] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[8]^2 f[9]+f[5]^2 f[6] f[8]^2 f[9]+f[3] f[5]^2 f[6] f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6] f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[5] f[7] f[8]^2 f[9]+f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+2 f[5] f[6] f[7] f[8]^2 f[9]+2 f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[5]^2 f[6] f[7] f[8]^2 f[9]+f[3] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6] f[7] f[8]^2 f[9],1+f[1]+f[8]+f[1] f[8]+f[1] f[5] f[8]+f[9]+f[1] f[9]+f[6] f[9]+f[1] f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+2 f[8] f[9]+2 f[1] f[8] f[9]+f[1] f[5] f[8] f[9]+2 f[6] f[8] f[9]+2 f[1] f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[1] f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+2 f[1] f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+2 f[1] f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[1] f[2] f[3] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[1] f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[1] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[1] f[3] f[6] f[7] f[8] f[9]+f[1] f[5] f[6] f[7] f[8] f[9]+f[1] f[3] f[5] f[6] f[7] f[8] f[9]+f[8]^2 f[9]+f[1] f[8]^2 f[9]+f[1] f[5] f[8]^2 f[9]+f[6] f[8]^2 f[9]+f[1] f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+f[1] f[3] f[6] f[8]^2 f[9]+f[5] f[6] f[8]^2 f[9]+2 f[1] f[5] f[6] f[8]^2 f[9]+f[3] f[5] f[6] f[8]^2 f[9]+2 f[1] f[3] f[5] f[6] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[8]^2 f[9]+f[1] f[2] f[3] f[5] f[6] f[8]^2 f[9]+f[1] f[5]^2 f[6] f[8]^2 f[9]+f[1] f[3] f[5]^2 f[6] f[8]^2 f[9]+f[1] f[2] f[3] f[5]^2 f[6] f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[1] f[7] f[8]^2 f[9]+f[1] f[5] f[7] f[8]^2 f[9]+f[6] f[7] f[8]^2 f[9]+f[1] f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[6] f[7] f[8]^2 f[9]+f[5] f[6] f[7] f[8]^2 f[9]+2 f[1] f[5] f[6] f[7] f[8]^2 f[9]+f[3] f[5] f[6] f[7] f[8]^2 f[9]+2 f[1] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[5]^2 f[6] f[7] f[8]^2 f[9],1+f[8]+f[5] f[8]+f[9]+f[6] f[9]+f[3] f[6] f[9]+2 f[8] f[9]+f[5] f[8] f[9]+2 f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[5] f[6] f[8] f[9]+2 f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[3] f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[3] f[4] f[5] f[6] f[7] f[8] f[9]+f[8]^2 f[9]+f[5] f[8]^2 f[9]+f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+2 f[5] f[6] f[8]^2 f[9]+2 f[3] f[5] f[6] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[8]^2 f[9]+f[5]^2 f[6] f[8]^2 f[9]+f[3] f[5]^2 f[6] f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6] f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[5] f[7] f[8]^2 f[9]+f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+2 f[5] f[6] f[7] f[8]^2 f[9]+2 f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[3] f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[5]^2 f[6] f[7] f[8]^2 f[9]+f[3] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[4] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[3] f[4] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2 f[9],1+f[6]+f[8]+f[6] f[8]+f[5] f[6] f[8]+f[9]+2 f[6] f[9]+f[3] f[6] f[9]+f[6]^2 f[9]+f[3] f[6]^2 f[9]+2 f[8] f[9]+4 f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+2 f[6]^2 f[8] f[9]+2 f[3] f[6]^2 f[8] f[9]+2 f[5] f[6]^2 f[8] f[9]+2 f[3] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[8]^2 f[9]+2 f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+2 f[5] f[6] f[8]^2 f[9]+f[3] f[5] f[6] f[8]^2 f[9]+f[6]^2 f[8]^2 f[9]+f[3] f[6]^2 f[8]^2 f[9]+2 f[5] f[6]^2 f[8]^2 f[9]+2 f[3] f[5] f[6]^2 f[8]^2 f[9]+f[5]^2 f[6]^2 f[8]^2 f[9]+f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[7] f[8]^2 f[9]+2 f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+2 f[5] f[6] f[7] f[8]^2 f[9]+f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[6]^2 f[7] f[8]^2 f[9]+f[3] f[6]^2 f[7] f[8]^2 f[9]+2 f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9],1+f[6]+f[8]+f[6] f[8]+f[5] f[6] f[8]+f[9]+2 f[6] f[9]+f[3] f[6] f[9]+f[6]^2 f[9]+f[3] f[6]^2 f[9]+2 f[8] f[9]+4 f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+2 f[6]^2 f[8] f[9]+2 f[3] f[6]^2 f[8] f[9]+2 f[5] f[6]^2 f[8] f[9]+2 f[3] f[5] f[6]^2 f[8] f[9]+f[2] f[3] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[8]^2 f[9]+2 f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+2 f[5] f[6] f[8]^2 f[9]+f[3] f[5] f[6] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[8]^2 f[9]+f[6]^2 f[8]^2 f[9]+f[3] f[6]^2 f[8]^2 f[9]+2 f[5] f[6]^2 f[8]^2 f[9]+2 f[3] f[5] f[6]^2 f[8]^2 f[9]+f[2] f[3] f[5] f[6]^2 f[8]^2 f[9]+f[5]^2 f[6]^2 f[8]^2 f[9]+f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[7] f[8]^2 f[9]+2 f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+2 f[5] f[6] f[7] f[8]^2 f[9]+f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[6]^2 f[7] f[8]^2 f[9]+f[3] f[6]^2 f[7] f[8]^2 f[9]+2 f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9],1+f[1]+f[2]+2 f[1] f[2]+f[1]^2 f[2]+f[2] f[6]+2 f[1] f[2] f[6]+f[1]^2 f[2] f[6]+f[8]+f[1] f[8]+f[2] f[8]+2 f[1] f[2] f[8]+f[1]^2 f[2] f[8]+f[2] f[6] f[8]+2 f[1] f[2] f[6] f[8]+f[1]^2 f[2] f[6] f[8]+f[1] f[2] f[5] f[6] f[8]+f[1]^2 f[2] f[5] f[6] f[8]+f[9]+f[1] f[9]+f[2] f[9]+2 f[1] f[2] f[9]+f[1]^2 f[2] f[9]+f[6] f[9]+f[1] f[6] f[9]+2 f[2] f[6] f[9]+4 f[1] f[2] f[6] f[9]+2 f[1]^2 f[2] f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+2 f[1] f[2] f[3] f[6] f[9]+f[1]^2 f[2] f[3] f[6] f[9]+f[2] f[6]^2 f[9]+2 f[1] f[2] f[6]^2 f[9]+f[1]^2 f[2] f[6]^2 f[9]+f[2] f[3] f[6]^2 f[9]+2 f[1] f[2] f[3] f[6]^2 f[9]+f[1]^2 f[2] f[3] f[6]^2 f[9]+2 f[8] f[9]+2 f[1] f[8] f[9]+2 f[2] f[8] f[9]+4 f[1] f[2] f[8] f[9]+2 f[1]^2 f[2] f[8] f[9]+2 f[6] f[8] f[9]+2 f[1] f[6] f[8] f[9]+4 f[2] f[6] f[8] f[9]+8 f[1] f[2] f[6] f[8] f[9]+4 f[1]^2 f[2] f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[1] f[3] f[6] f[8] f[9]+2 f[2] f[3] f[6] f[8] f[9]+4 f[1] f[2] f[3] f[6] f[8] f[9]+2 f[1]^2 f[2] f[3] f[6] f[8] f[9]+f[1] f[5] f[6] f[8] f[9]+2 f[1] f[2] f[5] f[6] f[8] f[9]+2 f[1]^2 f[2] f[5] f[6] f[8] f[9]+f[1] f[3] f[5] f[6] f[8] f[9]+f[1] f[2] f[3] f[5] f[6] f[8] f[9]+f[1]^2 f[2] f[3] f[5] f[6] f[8] f[9]+2 f[2] f[6]^2 f[8] f[9]+4 f[1] f[2] f[6]^2 f[8] f[9]+2 f[1]^2 f[2] f[6]^2 f[8] f[9]+2 f[2] f[3] f[6]^2 f[8] f[9]+4 f[1] f[2] f[3] f[6]^2 f[8] f[9]+2 f[1]^2 f[2] f[3] f[6]^2 f[8] f[9]+2 f[1] f[2] f[5] f[6]^2 f[8] f[9]+2 f[1]^2 f[2] f[5] f[6]^2 f[8] f[9]+2 f[1] f[2] f[3] f[5] f[6]^2 f[8] f[9]+2 f[1]^2 f[2] f[3] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+f[1] f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+2 f[1] f[2] f[7] f[8] f[9]+f[1]^2 f[2] f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[1] f[6] f[7] f[8] f[9]+2 f[2] f[6] f[7] f[8] f[9]+4 f[1] f[2] f[6] f[7] f[8] f[9]+2 f[1]^2 f[2] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[1] f[3] f[6] f[7] f[8] f[9]+f[2] f[3] f[6] f[7] f[8] f[9]+2 f[1] f[2] f[3] f[6] f[7] f[8] f[9]+f[1]^2 f[2] f[3] f[6] f[7] f[8] f[9]+f[1] f[2] f[5] f[6] f[7] f[8] f[9]+f[1]^2 f[2] f[5] f[6] f[7] f[8] f[9]+f[2] f[6]^2 f[7] f[8] f[9]+2 f[1] f[2] f[6]^2 f[7] f[8] f[9]+f[1]^2 f[2] f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[6]^2 f[7] f[8] f[9]+2 f[1] f[2] f[3] f[6]^2 f[7] f[8] f[9]+f[1]^2 f[2] f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[5] f[6]^2 f[7] f[8] f[9]+f[1]^2 f[2] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[1]^2 f[2] f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[8]^2 f[9]+f[1] f[8]^2 f[9]+f[2] f[8]^2 f[9]+2 f[1] f[2] f[8]^2 f[9]+f[1]^2 f[2] f[8]^2 f[9]+f[6] f[8]^2 f[9]+f[1] f[6] f[8]^2 f[9]+2 f[2] f[6] f[8]^2 f[9]+4 f[1] f[2] f[6] f[8]^2 f[9]+2 f[1]^2 f[2] f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+f[1] f[3] f[6] f[8]^2 f[9]+f[2] f[3] f[6] f[8]^2 f[9]+2 f[1] f[2] f[3] f[6] f[8]^2 f[9]+f[1]^2 f[2] f[3] f[6] f[8]^2 f[9]+f[1] f[5] f[6] f[8]^2 f[9]+2 f[1] f[2] f[5] f[6] f[8]^2 f[9]+2 f[1]^2 f[2] f[5] f[6] f[8]^2 f[9]+f[1] f[3] f[5] f[6] f[8]^2 f[9]+f[1] f[2] f[3] f[5] f[6] f[8]^2 f[9]+f[1]^2 f[2] f[3] f[5] f[6] f[8]^2 f[9]+f[2] f[6]^2 f[8]^2 f[9]+2 f[1] f[2] f[6]^2 f[8]^2 f[9]+f[1]^2 f[2] f[6]^2 f[8]^2 f[9]+f[2] f[3] f[6]^2 f[8]^2 f[9]+2 f[1] f[2] f[3] f[6]^2 f[8]^2 f[9]+f[1]^2 f[2] f[3] f[6]^2 f[8]^2 f[9]+2 f[1] f[2] f[5] f[6]^2 f[8]^2 f[9]+2 f[1]^2 f[2] f[5] f[6]^2 f[8]^2 f[9]+2 f[1] f[2] f[3] f[5] f[6]^2 f[8]^2 f[9]+2 f[1]^2 f[2] f[3] f[5] f[6]^2 f[8]^2 f[9]+f[1]^2 f[2] f[5]^2 f[6]^2 f[8]^2 f[9]+f[1]^2 f[2] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[1] f[7] f[8]^2 f[9]+f[2] f[7] f[8]^2 f[9]+2 f[1] f[2] f[7] f[8]^2 f[9]+f[1]^2 f[2] f[7] f[8]^2 f[9]+f[6] f[7] f[8]^2 f[9]+f[1] f[6] f[7] f[8]^2 f[9]+2 f[2] f[6] f[7] f[8]^2 f[9]+4 f[1] f[2] f[6] f[7] f[8]^2 f[9]+2 f[1]^2 f[2] f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[6] f[7] f[8]^2 f[9]+2 f[1] f[2] f[3] f[6] f[7] f[8]^2 f[9]+f[1]^2 f[2] f[3] f[6] f[7] f[8]^2 f[9]+f[1] f[5] f[6] f[7] f[8]^2 f[9]+2 f[1] f[2] f[5] f[6] f[7] f[8]^2 f[9]+2 f[1]^2 f[2] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[1]^2 f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[2] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[2] f[6]^2 f[7] f[8]^2 f[9]+f[1]^2 f[2] f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[2] f[3] f[6]^2 f[7] f[8]^2 f[9]+f[1]^2 f[2] f[3] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[2] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1]^2 f[2] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[2] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1]^2 f[2] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[1]^2 f[2] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[1]^2 f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9],1+f[2]+f[1] f[2]+f[2] f[6]+f[1] f[2] f[6]+f[8]+f[2] f[8]+f[1] f[2] f[8]+f[2] f[6] f[8]+f[1] f[2] f[6] f[8]+f[1] f[2] f[5] f[6] f[8]+f[9]+f[2] f[9]+f[1] f[2] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+2 f[1] f[2] f[6] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[1] f[2] f[3] f[6] f[9]+f[2] f[6]^2 f[9]+f[1] f[2] f[6]^2 f[9]+f[2] f[3] f[6]^2 f[9]+f[1] f[2] f[3] f[6]^2 f[9]+2 f[8] f[9]+2 f[2] f[8] f[9]+2 f[1] f[2] f[8] f[9]+2 f[6] f[8] f[9]+4 f[2] f[6] f[8] f[9]+4 f[1] f[2] f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[2] f[3] f[6] f[8] f[9]+2 f[1] f[2] f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[2] f[5] f[6] f[8] f[9]+2 f[1] f[2] f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+2 f[2] f[3] f[5] f[6] f[8] f[9]+f[1] f[2] f[3] f[5] f[6] f[8] f[9]+f[2]^2 f[3] f[5] f[6] f[8] f[9]+f[1] f[2]^2 f[3] f[5] f[6] f[8] f[9]+2 f[2] f[6]^2 f[8] f[9]+2 f[1] f[2] f[6]^2 f[8] f[9]+2 f[2] f[3] f[6]^2 f[8] f[9]+2 f[1] f[2] f[3] f[6]^2 f[8] f[9]+f[2] f[5] f[6]^2 f[8] f[9]+2 f[1] f[2] f[5] f[6]^2 f[8] f[9]+f[2] f[3] f[5] f[6]^2 f[8] f[9]+2 f[1] f[2] f[3] f[5] f[6]^2 f[8] f[9]+f[2]^2 f[3] f[5] f[6]^2 f[8] f[9]+f[1] f[2]^2 f[3] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[1] f[2] f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+2 f[2] f[6] f[7] f[8] f[9]+2 f[1] f[2] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[2] f[3] f[6] f[7] f[8] f[9]+f[1] f[2] f[3] f[6] f[7] f[8] f[9]+f[1] f[2] f[5] f[6] f[7] f[8] f[9]+f[2] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[8]^2 f[9]+f[2] f[8]^2 f[9]+f[1] f[2] f[8]^2 f[9]+f[6] f[8]^2 f[9]+2 f[2] f[6] f[8]^2 f[9]+2 f[1] f[2] f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+f[2] f[3] f[6] f[8]^2 f[9]+f[1] f[2] f[3] f[6] f[8]^2 f[9]+f[5] f[6] f[8]^2 f[9]+f[2] f[5] f[6] f[8]^2 f[9]+2 f[1] f[2] f[5] f[6] f[8]^2 f[9]+f[3] f[5] f[6] f[8]^2 f[9]+2 f[2] f[3] f[5] f[6] f[8]^2 f[9]+f[1] f[2] f[3] f[5] f[6] f[8]^2 f[9]+f[2]^2 f[3] f[5] f[6] f[8]^2 f[9]+f[1] f[2]^2 f[3] f[5] f[6] f[8]^2 f[9]+f[2] f[6]^2 f[8]^2 f[9]+f[1] f[2] f[6]^2 f[8]^2 f[9]+f[2] f[3] f[6]^2 f[8]^2 f[9]+f[1] f[2] f[3] f[6]^2 f[8]^2 f[9]+f[2] f[5] f[6]^2 f[8]^2 f[9]+2 f[1] f[2] f[5] f[6]^2 f[8]^2 f[9]+f[2] f[3] f[5] f[6]^2 f[8]^2 f[9]+2 f[1] f[2] f[3] f[5] f[6]^2 f[8]^2 f[9]+f[2]^2 f[3] f[5] f[6]^2 f[8]^2 f[9]+f[1] f[2]^2 f[3] f[5] f[6]^2 f[8]^2 f[9]+f[1] f[2] f[5]^2 f[6]^2 f[8]^2 f[9]+f[1] f[2] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[1] f[2]^2 f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[2] f[7] f[8]^2 f[9]+f[1] f[2] f[7] f[8]^2 f[9]+f[6] f[7] f[8]^2 f[9]+2 f[2] f[6] f[7] f[8]^2 f[9]+2 f[1] f[2] f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[6] f[7] f[8]^2 f[9]+f[5] f[6] f[7] f[8]^2 f[9]+f[2] f[5] f[6] f[7] f[8]^2 f[9]+2 f[1] f[2] f[5] f[6] f[7] f[8]^2 f[9]+f[3] f[5] f[6] f[7] f[8]^2 f[9]+2 f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[2]^2 f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[2]^2 f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[2] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[2] f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[6]^2 f[7] f[8]^2 f[9]+f[2] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[2] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[2] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[2]^2 f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[2]^2 f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[2] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[1] f[2]^2 f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9],1+f[6]+f[8]+f[6] f[8]+f[5] f[6] f[8]+f[9]+2 f[6] f[9]+f[3] f[6] f[9]+f[6]^2 f[9]+f[3] f[6]^2 f[9]+2 f[8] f[9]+4 f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+2 f[6]^2 f[8] f[9]+2 f[3] f[6]^2 f[8] f[9]+2 f[5] f[6]^2 f[8] f[9]+2 f[3] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[8]^2 f[9]+2 f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+2 f[5] f[6] f[8]^2 f[9]+f[3] f[5] f[6] f[8]^2 f[9]+f[6]^2 f[8]^2 f[9]+f[3] f[6]^2 f[8]^2 f[9]+2 f[5] f[6]^2 f[8]^2 f[9]+2 f[3] f[5] f[6]^2 f[8]^2 f[9]+f[5]^2 f[6]^2 f[8]^2 f[9]+f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[7] f[8]^2 f[9]+2 f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+2 f[5] f[6] f[7] f[8]^2 f[9]+f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[6]^2 f[7] f[8]^2 f[9]+f[3] f[6]^2 f[7] f[8]^2 f[9]+2 f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9],1+f[1]+f[4]+2 f[1] f[4]+f[1]^2 f[4]+f[6]+f[1] f[6]+f[4] f[6]+2 f[1] f[4] f[6]+f[1]^2 f[4] f[6]+f[4] f[8]+2 f[1] f[4] f[8]+f[1]^2 f[4] f[8]+f[4] f[6] f[8]+2 f[1] f[4] f[6] f[8]+f[1]^2 f[4] f[6] f[8]+f[1] f[4] f[5] f[6] f[8]+f[1]^2 f[4] f[5] f[6] f[8]+f[9]+f[1] f[9]+f[4] f[9]+2 f[1] f[4] f[9]+f[1]^2 f[4] f[9]+2 f[6] f[9]+2 f[1] f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+2 f[4] f[6] f[9]+4 f[1] f[4] f[6] f[9]+2 f[1]^2 f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+2 f[1] f[3] f[4] f[6] f[9]+f[1]^2 f[3] f[4] f[6] f[9]+f[6]^2 f[9]+f[1] f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[1] f[3] f[6]^2 f[9]+f[4] f[6]^2 f[9]+2 f[1] f[4] f[6]^2 f[9]+f[1]^2 f[4] f[6]^2 f[9]+f[3] f[4] f[6]^2 f[9]+2 f[1] f[3] f[4] f[6]^2 f[9]+f[1]^2 f[3] f[4] f[6]^2 f[9]+f[8] f[9]+f[1] f[8] f[9]+2 f[4] f[8] f[9]+4 f[1] f[4] f[8] f[9]+2 f[1]^2 f[4] f[8] f[9]+2 f[6] f[8] f[9]+2 f[1] f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[1] f[3] f[6] f[8] f[9]+4 f[4] f[6] f[8] f[9]+8 f[1] f[4] f[6] f[8] f[9]+4 f[1]^2 f[4] f[6] f[8] f[9]+2 f[3] f[4] f[6] f[8] f[9]+4 f[1] f[3] f[4] f[6] f[8] f[9]+2 f[1]^2 f[3] f[4] f[6] f[8] f[9]+f[1] f[5] f[6] f[8] f[9]+2 f[1] f[4] f[5] f[6] f[8] f[9]+2 f[1]^2 f[4] f[5] f[6] f[8] f[9]+f[1] f[3] f[4] f[5] f[6] f[8] f[9]+f[1]^2 f[3] f[4] f[5] f[6] f[8] f[9]+f[6]^2 f[8] f[9]+f[1] f[6]^2 f[8] f[9]+f[3] f[6]^2 f[8] f[9]+f[1] f[3] f[6]^2 f[8] f[9]+2 f[4] f[6]^2 f[8] f[9]+4 f[1] f[4] f[6]^2 f[8] f[9]+2 f[1]^2 f[4] f[6]^2 f[8] f[9]+2 f[3] f[4] f[6]^2 f[8] f[9]+4 f[1] f[3] f[4] f[6]^2 f[8] f[9]+2 f[1]^2 f[3] f[4] f[6]^2 f[8] f[9]+f[1] f[5] f[6]^2 f[8] f[9]+f[1] f[3] f[5] f[6]^2 f[8] f[9]+2 f[1] f[4] f[5] f[6]^2 f[8] f[9]+2 f[1]^2 f[4] f[5] f[6]^2 f[8] f[9]+2 f[1] f[3] f[4] f[5] f[6]^2 f[8] f[9]+2 f[1]^2 f[3] f[4] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+f[1] f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+2 f[1] f[4] f[7] f[8] f[9]+f[1]^2 f[4] f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+2 f[1] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[1] f[3] f[6] f[7] f[8] f[9]+2 f[4] f[6] f[7] f[8] f[9]+4 f[1] f[4] f[6] f[7] f[8] f[9]+2 f[1]^2 f[4] f[6] f[7] f[8] f[9]+f[3] f[4] f[6] f[7] f[8] f[9]+2 f[1] f[3] f[4] f[6] f[7] f[8] f[9]+f[1]^2 f[3] f[4] f[6] f[7] f[8] f[9]+f[1] f[5] f[6] f[7] f[8] f[9]+f[1] f[4] f[5] f[6] f[7] f[8] f[9]+f[1]^2 f[4] f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[1] f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[6]^2 f[7] f[8] f[9]+f[4] f[6]^2 f[7] f[8] f[9]+2 f[1] f[4] f[6]^2 f[7] f[8] f[9]+f[1]^2 f[4] f[6]^2 f[7] f[8] f[9]+f[3] f[4] f[6]^2 f[7] f[8] f[9]+2 f[1] f[3] f[4] f[6]^2 f[7] f[8] f[9]+f[1]^2 f[3] f[4] f[6]^2 f[7] f[8] f[9]+f[1] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1]^2 f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1]^2 f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[4] f[8]^2 f[9]+2 f[1] f[4] f[8]^2 f[9]+f[1]^2 f[4] f[8]^2 f[9]+2 f[4] f[6] f[8]^2 f[9]+4 f[1] f[4] f[6] f[8]^2 f[9]+2 f[1]^2 f[4] f[6] f[8]^2 f[9]+f[3] f[4] f[6] f[8]^2 f[9]+2 f[1] f[3] f[4] f[6] f[8]^2 f[9]+f[1]^2 f[3] f[4] f[6] f[8]^2 f[9]+2 f[1] f[4] f[5] f[6] f[8]^2 f[9]+2 f[1]^2 f[4] f[5] f[6] f[8]^2 f[9]+f[1] f[3] f[4] f[5] f[6] f[8]^2 f[9]+f[1]^2 f[3] f[4] f[5] f[6] f[8]^2 f[9]+f[4] f[6]^2 f[8]^2 f[9]+2 f[1] f[4] f[6]^2 f[8]^2 f[9]+f[1]^2 f[4] f[6]^2 f[8]^2 f[9]+f[3] f[4] f[6]^2 f[8]^2 f[9]+2 f[1] f[3] f[4] f[6]^2 f[8]^2 f[9]+f[1]^2 f[3] f[4] f[6]^2 f[8]^2 f[9]+2 f[1] f[4] f[5] f[6]^2 f[8]^2 f[9]+2 f[1]^2 f[4] f[5] f[6]^2 f[8]^2 f[9]+2 f[1] f[3] f[4] f[5] f[6]^2 f[8]^2 f[9]+2 f[1]^2 f[3] f[4] f[5] f[6]^2 f[8]^2 f[9]+f[1]^2 f[4] f[5]^2 f[6]^2 f[8]^2 f[9]+f[1]^2 f[3] f[4] f[5]^2 f[6]^2 f[8]^2 f[9]+f[4] f[7] f[8]^2 f[9]+2 f[1] f[4] f[7] f[8]^2 f[9]+f[1]^2 f[4] f[7] f[8]^2 f[9]+2 f[4] f[6] f[7] f[8]^2 f[9]+4 f[1] f[4] f[6] f[7] f[8]^2 f[9]+2 f[1]^2 f[4] f[6] f[7] f[8]^2 f[9]+f[3] f[4] f[6] f[7] f[8]^2 f[9]+2 f[1] f[3] f[4] f[6] f[7] f[8]^2 f[9]+f[1]^2 f[3] f[4] f[6] f[7] f[8]^2 f[9]+2 f[1] f[4] f[5] f[6] f[7] f[8]^2 f[9]+2 f[1]^2 f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[1]^2 f[3] f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[4] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[4] f[6]^2 f[7] f[8]^2 f[9]+f[1]^2 f[4] f[6]^2 f[7] f[8]^2 f[9]+f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]+f[1]^2 f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1]^2 f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1]^2 f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[1]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[1]^2 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9],1+f[6]+f[8]+f[6] f[8]+f[5] f[6] f[8]+f[9]+2 f[6] f[9]+f[3] f[6] f[9]+f[6]^2 f[9]+f[3] f[6]^2 f[9]+2 f[8] f[9]+4 f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+2 f[6]^2 f[8] f[9]+2 f[3] f[6]^2 f[8] f[9]+2 f[5] f[6]^2 f[8] f[9]+2 f[3] f[5] f[6]^2 f[8] f[9]+f[2] f[3] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[8]^2 f[9]+2 f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+2 f[5] f[6] f[8]^2 f[9]+f[3] f[5] f[6] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[8]^2 f[9]+f[6]^2 f[8]^2 f[9]+f[3] f[6]^2 f[8]^2 f[9]+2 f[5] f[6]^2 f[8]^2 f[9]+2 f[3] f[5] f[6]^2 f[8]^2 f[9]+f[2] f[3] f[5] f[6]^2 f[8]^2 f[9]+f[5]^2 f[6]^2 f[8]^2 f[9]+f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[7] f[8]^2 f[9]+2 f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+2 f[5] f[6] f[7] f[8]^2 f[9]+f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[6]^2 f[7] f[8]^2 f[9]+f[3] f[6]^2 f[7] f[8]^2 f[9]+2 f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9],1+f[2]+f[1] f[2]+f[4]+f[1] f[4]+f[2] f[4]+2 f[1] f[2] f[4]+f[1]^2 f[2] f[4]+f[2] f[6]+f[1] f[2] f[6]+f[2] f[4] f[6]+2 f[1] f[2] f[4] f[6]+f[1]^2 f[2] f[4] f[6]+f[4] f[8]+f[1] f[4] f[8]+f[2] f[4] f[8]+2 f[1] f[2] f[4] f[8]+f[1]^2 f[2] f[4] f[8]+f[2] f[4] f[6] f[8]+2 f[1] f[2] f[4] f[6] f[8]+f[1]^2 f[2] f[4] f[6] f[8]+f[1] f[2] f[4] f[5] f[6] f[8]+f[1]^2 f[2] f[4] f[5] f[6] f[8]+f[9]+f[2] f[9]+f[1] f[2] f[9]+f[4] f[9]+f[1] f[4] f[9]+f[2] f[4] f[9]+2 f[1] f[2] f[4] f[9]+f[1]^2 f[2] f[4] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+2 f[1] f[2] f[6] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[1] f[2] f[3] f[6] f[9]+f[4] f[6] f[9]+f[1] f[4] f[6] f[9]+2 f[2] f[4] f[6] f[9]+4 f[1] f[2] f[4] f[6] f[9]+2 f[1]^2 f[2] f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[1] f[3] f[4] f[6] f[9]+f[2] f[3] f[4] f[6] f[9]+2 f[1] f[2] f[3] f[4] f[6] f[9]+f[1]^2 f[2] f[3] f[4] f[6] f[9]+f[2] f[6]^2 f[9]+f[1] f[2] f[6]^2 f[9]+f[2] f[3] f[6]^2 f[9]+f[1] f[2] f[3] f[6]^2 f[9]+f[2] f[4] f[6]^2 f[9]+2 f[1] f[2] f[4] f[6]^2 f[9]+f[1]^2 f[2] f[4] f[6]^2 f[9]+f[2] f[3] f[4] f[6]^2 f[9]+2 f[1] f[2] f[3] f[4] f[6]^2 f[9]+f[1]^2 f[2] f[3] f[4] f[6]^2 f[9]+f[8] f[9]+f[2] f[8] f[9]+f[1] f[2] f[8] f[9]+2 f[4] f[8] f[9]+2 f[1] f[4] f[8] f[9]+2 f[2] f[4] f[8] f[9]+4 f[1] f[2] f[4] f[8] f[9]+2 f[1]^2 f[2] f[4] f[8] f[9]+f[6] f[8] f[9]+2 f[2] f[6] f[8] f[9]+2 f[1] f[2] f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[2] f[3] f[6] f[8] f[9]+f[1] f[2] f[3] f[6] f[8] f[9]+2 f[4] f[6] f[8] f[9]+2 f[1] f[4] f[6] f[8] f[9]+4 f[2] f[4] f[6] f[8] f[9]+8 f[1] f[2] f[4] f[6] f[8] f[9]+4 f[1]^2 f[2] f[4] f[6] f[8] f[9]+2 f[3] f[4] f[6] f[8] f[9]+2 f[1] f[3] f[4] f[6] f[8] f[9]+2 f[2] f[3] f[4] f[6] f[8] f[9]+4 f[1] f[2] f[3] f[4] f[6] f[8] f[9]+2 f[1]^2 f[2] f[3] f[4] f[6] f[8] f[9]+f[1] f[2] f[5] f[6] f[8] f[9]+f[1] f[4] f[5] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[5] f[6] f[8] f[9]+2 f[1]^2 f[2] f[4] f[5] f[6] f[8] f[9]+f[1] f[3] f[4] f[5] f[6] f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[1]^2 f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[2] f[6]^2 f[8] f[9]+f[1] f[2] f[6]^2 f[8] f[9]+f[2] f[3] f[6]^2 f[8] f[9]+f[1] f[2] f[3] f[6]^2 f[8] f[9]+2 f[2] f[4] f[6]^2 f[8] f[9]+4 f[1] f[2] f[4] f[6]^2 f[8] f[9]+2 f[1]^2 f[2] f[4] f[6]^2 f[8] f[9]+2 f[2] f[3] f[4] f[6]^2 f[8] f[9]+4 f[1] f[2] f[3] f[4] f[6]^2 f[8] f[9]+2 f[1]^2 f[2] f[3] f[4] f[6]^2 f[8] f[9]+f[1] f[2] f[5] f[6]^2 f[8] f[9]+f[1] f[2] f[3] f[5] f[6]^2 f[8] f[9]+2 f[1] f[2] f[4] f[5] f[6]^2 f[8] f[9]+2 f[1]^2 f[2] f[4] f[5] f[6]^2 f[8] f[9]+2 f[1] f[2] f[3] f[4] f[5] f[6]^2 f[8] f[9]+2 f[1]^2 f[2] f[3] f[4] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[1] f[2] f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+f[1] f[4] f[7] f[8] f[9]+f[2] f[4] f[7] f[8] f[9]+2 f[1] f[2] f[4] f[7] f[8] f[9]+f[1]^2 f[2] f[4] f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+2 f[2] f[6] f[7] f[8] f[9]+2 f[1] f[2] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[2] f[3] f[6] f[7] f[8] f[9]+f[1] f[2] f[3] f[6] f[7] f[8] f[9]+f[4] f[6] f[7] f[8] f[9]+f[1] f[4] f[6] f[7] f[8] f[9]+2 f[2] f[4] f[6] f[7] f[8] f[9]+4 f[1] f[2] f[4] f[6] f[7] f[8] f[9]+2 f[1]^2 f[2] f[4] f[6] f[7] f[8] f[9]+f[3] f[4] f[6] f[7] f[8] f[9]+f[1] f[3] f[4] f[6] f[7] f[8] f[9]+f[2] f[3] f[4] f[6] f[7] f[8] f[9]+2 f[1] f[2] f[3] f[4] f[6] f[7] f[8] f[9]+f[1]^2 f[2] f[3] f[4] f[6] f[7] f[8] f[9]+f[1] f[2] f[5] f[6] f[7] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[7] f[8] f[9]+f[1]^2 f[2] f[4] f[5] f[6] f[7] f[8] f[9]+f[2] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[3] f[6]^2 f[7] f[8] f[9]+f[2] f[4] f[6]^2 f[7] f[8] f[9]+2 f[1] f[2] f[4] f[6]^2 f[7] f[8] f[9]+f[1]^2 f[2] f[4] f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[4] f[6]^2 f[7] f[8] f[9]+2 f[1] f[2] f[3] f[4] f[6]^2 f[7] f[8] f[9]+f[1]^2 f[2] f[3] f[4] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1]^2 f[2] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1]^2 f[2] f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[4] f[8]^2 f[9]+f[1] f[4] f[8]^2 f[9]+f[2] f[4] f[8]^2 f[9]+2 f[1] f[2] f[4] f[8]^2 f[9]+f[1]^2 f[2] f[4] f[8]^2 f[9]+f[4] f[6] f[8]^2 f[9]+f[1] f[4] f[6] f[8]^2 f[9]+2 f[2] f[4] f[6] f[8]^2 f[9]+4 f[1] f[2] f[4] f[6] f[8]^2 f[9]+2 f[1]^2 f[2] f[4] f[6] f[8]^2 f[9]+f[3] f[4] f[6] f[8]^2 f[9]+f[1] f[3] f[4] f[6] f[8]^2 f[9]+f[2] f[3] f[4] f[6] f[8]^2 f[9]+2 f[1] f[2] f[3] f[4] f[6] f[8]^2 f[9]+f[1]^2 f[2] f[3] f[4] f[6] f[8]^2 f[9]+f[1] f[4] f[5] f[6] f[8]^2 f[9]+2 f[1] f[2] f[4] f[5] f[6] f[8]^2 f[9]+2 f[1]^2 f[2] f[4] f[5] f[6] f[8]^2 f[9]+f[1] f[3] f[4] f[5] f[6] f[8]^2 f[9]+f[1] f[2] f[3] f[4] f[5] f[6] f[8]^2 f[9]+f[1]^2 f[2] f[3] f[4] f[5] f[6] f[8]^2 f[9]+f[2] f[4] f[6]^2 f[8]^2 f[9]+2 f[1] f[2] f[4] f[6]^2 f[8]^2 f[9]+f[1]^2 f[2] f[4] f[6]^2 f[8]^2 f[9]+f[2] f[3] f[4] f[6]^2 f[8]^2 f[9]+2 f[1] f[2] f[3] f[4] f[6]^2 f[8]^2 f[9]+f[1]^2 f[2] f[3] f[4] f[6]^2 f[8]^2 f[9]+2 f[1] f[2] f[4] f[5] f[6]^2 f[8]^2 f[9]+2 f[1]^2 f[2] f[4] f[5] f[6]^2 f[8]^2 f[9]+2 f[1] f[2] f[3] f[4] f[5] f[6]^2 f[8]^2 f[9]+2 f[1]^2 f[2] f[3] f[4] f[5] f[6]^2 f[8]^2 f[9]+f[1]^2 f[2] f[4] f[5]^2 f[6]^2 f[8]^2 f[9]+f[1]^2 f[2] f[3] f[4] f[5]^2 f[6]^2 f[8]^2 f[9]+f[4] f[7] f[8]^2 f[9]+f[1] f[4] f[7] f[8]^2 f[9]+f[2] f[4] f[7] f[8]^2 f[9]+2 f[1] f[2] f[4] f[7] f[8]^2 f[9]+f[1]^2 f[2] f[4] f[7] f[8]^2 f[9]+f[4] f[6] f[7] f[8]^2 f[9]+f[1] f[4] f[6] f[7] f[8]^2 f[9]+2 f[2] f[4] f[6] f[7] f[8]^2 f[9]+4 f[1] f[2] f[4] f[6] f[7] f[8]^2 f[9]+2 f[1]^2 f[2] f[4] f[6] f[7] f[8]^2 f[9]+f[3] f[4] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[4] f[6] f[7] f[8]^2 f[9]+2 f[1] f[2] f[3] f[4] f[6] f[7] f[8]^2 f[9]+f[1]^2 f[2] f[3] f[4] f[6] f[7] f[8]^2 f[9]+f[1] f[4] f[5] f[6] f[7] f[8]^2 f[9]+2 f[1] f[2] f[4] f[5] f[6] f[7] f[8]^2 f[9]+2 f[1]^2 f[2] f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[1]^2 f[2] f[3] f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[2] f[4] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[2] f[4] f[6]^2 f[7] f[8]^2 f[9]+f[1]^2 f[2] f[4] f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[2] f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]+f[1]^2 f[2] f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[2] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1]^2 f[2] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[2] f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1]^2 f[2] f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[1]^2 f[2] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[1]^2 f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9],1+f[4]+f[1] f[4]+f[6]+f[4] f[6]+f[1] f[4] f[6]+f[4] f[8]+f[1] f[4] f[8]+f[4] f[6] f[8]+f[1] f[4] f[6] f[8]+f[1] f[4] f[5] f[6] f[8]+f[9]+f[4] f[9]+f[1] f[4] f[9]+2 f[6] f[9]+f[3] f[6] f[9]+2 f[4] f[6] f[9]+2 f[1] f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[1] f[3] f[4] f[6] f[9]+f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[4] f[6]^2 f[9]+f[1] f[4] f[6]^2 f[9]+f[3] f[4] f[6]^2 f[9]+f[1] f[3] f[4] f[6]^2 f[9]+f[8] f[9]+2 f[4] f[8] f[9]+2 f[1] f[4] f[8] f[9]+2 f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+4 f[4] f[6] f[8] f[9]+4 f[1] f[4] f[6] f[8] f[9]+2 f[3] f[4] f[6] f[8] f[9]+2 f[1] f[3] f[4] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[4] f[5] f[6] f[8] f[9]+2 f[1] f[4] f[5] f[6] f[8] f[9]+f[1] f[3] f[4] f[5] f[6] f[8] f[9]+f[6]^2 f[8] f[9]+f[3] f[6]^2 f[8] f[9]+2 f[4] f[6]^2 f[8] f[9]+2 f[1] f[4] f[6]^2 f[8] f[9]+2 f[3] f[4] f[6]^2 f[8] f[9]+2 f[1] f[3] f[4] f[6]^2 f[8] f[9]+f[5] f[6]^2 f[8] f[9]+f[3] f[5] f[6]^2 f[8] f[9]+f[4] f[5] f[6]^2 f[8] f[9]+2 f[1] f[4] f[5] f[6]^2 f[8] f[9]+f[3] f[4] f[5] f[6]^2 f[8] f[9]+2 f[1] f[3] f[4] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+f[1] f[4] f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+2 f[4] f[6] f[7] f[8] f[9]+2 f[1] f[4] f[6] f[7] f[8] f[9]+f[3] f[4] f[6] f[7] f[8] f[9]+f[1] f[3] f[4] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+2 f[4] f[5] f[6] f[7] f[8] f[9]+f[1] f[4] f[5] f[6] f[7] f[8] f[9]+f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[1] f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+f[4] f[6]^2 f[7] f[8] f[9]+f[1] f[4] f[6]^2 f[7] f[8] f[9]+f[3] f[4] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[4] f[6]^2 f[7] f[8] f[9]+f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[5] f[6]^2 f[7] f[8] f[9]+2 f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[4] f[5] f[6]^2 f[7] f[8] f[9]+2 f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[4]^2 f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[4]^2 f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[4]^2 f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[4]^2 f[5] f[6]^2 f[7] f[8] f[9]+f[4] f[8]^2 f[9]+f[1] f[4] f[8]^2 f[9]+2 f[4] f[6] f[8]^2 f[9]+2 f[1] f[4] f[6] f[8]^2 f[9]+f[3] f[4] f[6] f[8]^2 f[9]+f[1] f[3] f[4] f[6] f[8]^2 f[9]+f[4] f[5] f[6] f[8]^2 f[9]+2 f[1] f[4] f[5] f[6] f[8]^2 f[9]+f[1] f[3] f[4] f[5] f[6] f[8]^2 f[9]+f[4] f[6]^2 f[8]^2 f[9]+f[1] f[4] f[6]^2 f[8]^2 f[9]+f[3] f[4] f[6]^2 f[8]^2 f[9]+f[1] f[3] f[4] f[6]^2 f[8]^2 f[9]+f[4] f[5] f[6]^2 f[8]^2 f[9]+2 f[1] f[4] f[5] f[6]^2 f[8]^2 f[9]+f[3] f[4] f[5] f[6]^2 f[8]^2 f[9]+2 f[1] f[3] f[4] f[5] f[6]^2 f[8]^2 f[9]+f[1] f[4] f[5]^2 f[6]^2 f[8]^2 f[9]+f[1] f[3] f[4] f[5]^2 f[6]^2 f[8]^2 f[9]+f[4] f[7] f[8]^2 f[9]+f[1] f[4] f[7] f[8]^2 f[9]+2 f[4] f[6] f[7] f[8]^2 f[9]+2 f[1] f[4] f[6] f[7] f[8]^2 f[9]+f[3] f[4] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[6] f[7] f[8]^2 f[9]+f[4] f[5] f[6] f[7] f[8]^2 f[9]+2 f[1] f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[4]^2 f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[4]^2 f[5] f[6] f[7] f[8]^2 f[9]+f[4] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[4] f[6]^2 f[7] f[8]^2 f[9]+f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]+f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[4]^2 f[5] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[4]^2 f[5] f[6]^2 f[7] f[8]^2 f[9]+f[3] f[4]^2 f[5] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[3] f[4]^2 f[5] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[1] f[4]^2 f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[1] f[3] f[4]^2 f[5]^2 f[6]^2 f[7] f[8]^2 f[9],1+f[6]+f[5] f[6]+f[8]+f[5] f[8]+f[6] f[8]+2 f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[9]+2 f[6] f[9]+f[3] f[6] f[9]+f[5] f[6] f[9]+f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[5] f[6]^2 f[9]+f[3] f[5] f[6]^2 f[9]+2 f[8] f[9]+f[5] f[8] f[9]+4 f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+5 f[5] f[6] f[8] f[9]+2 f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[5]^2 f[6] f[8] f[9]+2 f[6]^2 f[8] f[9]+2 f[3] f[6]^2 f[8] f[9]+4 f[5] f[6]^2 f[8] f[9]+4 f[3] f[5] f[6]^2 f[8] f[9]+f[2] f[3] f[5] f[6]^2 f[8] f[9]+2 f[5]^2 f[6]^2 f[8] f[9]+2 f[3] f[5]^2 f[6]^2 f[8] f[9]+f[2] f[3] f[5]^2 f[6]^2 f[8] f[9]+f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+2 f[5] f[6] f[7] f[8] f[9]+f[3] f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+2 f[5] f[6]^2 f[7] f[8] f[9]+2 f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[5]^2 f[6]^2 f[7] f[8] f[9]+f[3] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[3] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[8]^2 f[9]+f[5] f[8]^2 f[9]+2 f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+4 f[5] f[6] f[8]^2 f[9]+2 f[3] f[5] f[6] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[8]^2 f[9]+2 f[5]^2 f[6] f[8]^2 f[9]+f[3] f[5]^2 f[6] f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6] f[8]^2 f[9]+f[6]^2 f[8]^2 f[9]+f[3] f[6]^2 f[8]^2 f[9]+3 f[5] f[6]^2 f[8]^2 f[9]+3 f[3] f[5] f[6]^2 f[8]^2 f[9]+f[2] f[3] f[5] f[6]^2 f[8]^2 f[9]+3 f[5]^2 f[6]^2 f[8]^2 f[9]+3 f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+2 f[2] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[5]^3 f[6]^2 f[8]^2 f[9]+f[3] f[5]^3 f[6]^2 f[8]^2 f[9]+f[2] f[3] f[5]^3 f[6]^2 f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[5] f[7] f[8]^2 f[9]+2 f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+4 f[5] f[6] f[7] f[8]^2 f[9]+2 f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[4] f[5] f[6] f[7] f[8]^2 f[9]+2 f[5]^2 f[6] f[7] f[8]^2 f[9]+f[3] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[4] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[6]^2 f[7] f[8]^2 f[9]+f[3] f[6]^2 f[7] f[8]^2 f[9]+3 f[5] f[6]^2 f[7] f[8]^2 f[9]+3 f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+3 f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+3 f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[3] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9],1+f[1]+f[6]+f[1] f[6]+f[1] f[5] f[6]+f[8]+f[1] f[8]+f[1] f[5] f[8]+f[6] f[8]+f[1] f[6] f[8]+f[5] f[6] f[8]+2 f[1] f[5] f[6] f[8]+f[1] f[5]^2 f[6] f[8]+f[9]+f[1] f[9]+2 f[6] f[9]+2 f[1] f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+f[1] f[5] f[6] f[9]+f[6]^2 f[9]+f[1] f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[1] f[3] f[6]^2 f[9]+f[1] f[5] f[6]^2 f[9]+f[1] f[3] f[5] f[6]^2 f[9]+2 f[8] f[9]+2 f[1] f[8] f[9]+f[1] f[5] f[8] f[9]+4 f[6] f[8] f[9]+4 f[1] f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[1] f[3] f[6] f[8] f[9]+2 f[5] f[6] f[8] f[9]+5 f[1] f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+2 f[1] f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[1] f[2] f[3] f[5] f[6] f[8] f[9]+f[1] f[5]^2 f[6] f[8] f[9]+2 f[6]^2 f[8] f[9]+2 f[1] f[6]^2 f[8] f[9]+2 f[3] f[6]^2 f[8] f[9]+2 f[1] f[3] f[6]^2 f[8] f[9]+2 f[5] f[6]^2 f[8] f[9]+4 f[1] f[5] f[6]^2 f[8] f[9]+2 f[3] f[5] f[6]^2 f[8] f[9]+4 f[1] f[3] f[5] f[6]^2 f[8] f[9]+f[2] f[3] f[5] f[6]^2 f[8] f[9]+f[1] f[2] f[3] f[5] f[6]^2 f[8] f[9]+2 f[1] f[5]^2 f[6]^2 f[8] f[9]+2 f[1] f[3] f[5]^2 f[6]^2 f[8] f[9]+f[1] f[2] f[3] f[5]^2 f[6]^2 f[8] f[9]+f[7] f[8] f[9]+f[1] f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+2 f[1] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[1] f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+2 f[1] f[5] f[6] f[7] f[8] f[9]+f[1] f[3] f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[1] f[4] f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[1] f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[6]^2 f[7] f[8] f[9]+f[5] f[6]^2 f[7] f[8] f[9]+2 f[1] f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[5] f[6]^2 f[7] f[8] f[9]+2 f[1] f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[1] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[8]^2 f[9]+f[1] f[8]^2 f[9]+f[1] f[5] f[8]^2 f[9]+2 f[6] f[8]^2 f[9]+2 f[1] f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+f[1] f[3] f[6] f[8]^2 f[9]+2 f[5] f[6] f[8]^2 f[9]+4 f[1] f[5] f[6] f[8]^2 f[9]+f[3] f[5] f[6] f[8]^2 f[9]+2 f[1] f[3] f[5] f[6] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[8]^2 f[9]+f[1] f[2] f[3] f[5] f[6] f[8]^2 f[9]+2 f[1] f[5]^2 f[6] f[8]^2 f[9]+f[1] f[3] f[5]^2 f[6] f[8]^2 f[9]+f[1] f[2] f[3] f[5]^2 f[6] f[8]^2 f[9]+f[6]^2 f[8]^2 f[9]+f[1] f[6]^2 f[8]^2 f[9]+f[3] f[6]^2 f[8]^2 f[9]+f[1] f[3] f[6]^2 f[8]^2 f[9]+2 f[5] f[6]^2 f[8]^2 f[9]+3 f[1] f[5] f[6]^2 f[8]^2 f[9]+2 f[3] f[5] f[6]^2 f[8]^2 f[9]+3 f[1] f[3] f[5] f[6]^2 f[8]^2 f[9]+f[2] f[3] f[5] f[6]^2 f[8]^2 f[9]+f[1] f[2] f[3] f[5] f[6]^2 f[8]^2 f[9]+f[5]^2 f[6]^2 f[8]^2 f[9]+3 f[1] f[5]^2 f[6]^2 f[8]^2 f[9]+f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+3 f[1] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+2 f[1] f[2] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[1] f[5]^3 f[6]^2 f[8]^2 f[9]+f[1] f[3] f[5]^3 f[6]^2 f[8]^2 f[9]+f[1] f[2] f[3] f[5]^3 f[6]^2 f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[1] f[7] f[8]^2 f[9]+f[1] f[5] f[7] f[8]^2 f[9]+2 f[6] f[7] f[8]^2 f[9]+2 f[1] f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[6] f[7] f[8]^2 f[9]+2 f[5] f[6] f[7] f[8]^2 f[9]+4 f[1] f[5] f[6] f[7] f[8]^2 f[9]+f[3] f[5] f[6] f[7] f[8]^2 f[9]+2 f[1] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[4] f[5] f[6] f[7] f[8]^2 f[9]+2 f[1] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[1] f[4] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[6]^2 f[7] f[8]^2 f[9]+f[1] f[6]^2 f[7] f[8]^2 f[9]+f[3] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[3] f[6]^2 f[7] f[8]^2 f[9]+2 f[5] f[6]^2 f[7] f[8]^2 f[9]+3 f[1] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+3 f[1] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+3 f[1] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+3 f[1] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[1] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[1] f[3] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[1] f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9],1+f[6]+f[3] f[6]+f[5] f[6]+f[3] f[5] f[6]+f[8]+f[5] f[8]+f[6] f[8]+f[3] f[6] f[8]+2 f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[2] f[3] f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[3] f[5]^2 f[6] f[8]+f[2] f[3] f[5]^2 f[6] f[8]+f[9]+2 f[6] f[9]+2 f[3] f[6] f[9]+f[5] f[6] f[9]+f[3] f[5] f[6] f[9]+f[6]^2 f[9]+2 f[3] f[6]^2 f[9]+f[3]^2 f[6]^2 f[9]+f[5] f[6]^2 f[9]+2 f[3] f[5] f[6]^2 f[9]+f[3]^2 f[5] f[6]^2 f[9]+2 f[8] f[9]+f[5] f[8] f[9]+4 f[6] f[8] f[9]+4 f[3] f[6] f[8] f[9]+5 f[5] f[6] f[8] f[9]+5 f[3] f[5] f[6] f[8] f[9]+2 f[2] f[3] f[5] f[6] f[8] f[9]+f[5]^2 f[6] f[8] f[9]+f[3] f[5]^2 f[6] f[8] f[9]+f[2] f[3] f[5]^2 f[6] f[8] f[9]+2 f[6]^2 f[8] f[9]+4 f[3] f[6]^2 f[8] f[9]+2 f[3]^2 f[6]^2 f[8] f[9]+4 f[5] f[6]^2 f[8] f[9]+8 f[3] f[5] f[6]^2 f[8] f[9]+2 f[2] f[3] f[5] f[6]^2 f[8] f[9]+4 f[3]^2 f[5] f[6]^2 f[8] f[9]+2 f[2] f[3]^2 f[5] f[6]^2 f[8] f[9]+2 f[5]^2 f[6]^2 f[8] f[9]+4 f[3] f[5]^2 f[6]^2 f[8] f[9]+2 f[2] f[3] f[5]^2 f[6]^2 f[8] f[9]+2 f[3]^2 f[5]^2 f[6]^2 f[8] f[9]+2 f[2] f[3]^2 f[5]^2 f[6]^2 f[8] f[9]+f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+2 f[3] f[6] f[7] f[8] f[9]+2 f[5] f[6] f[7] f[8] f[9]+2 f[3] f[5] f[6] f[7] f[8] f[9]+f[2] f[3] f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[3] f[4] f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+2 f[3] f[6]^2 f[7] f[8] f[9]+f[3]^2 f[6]^2 f[7] f[8] f[9]+2 f[5] f[6]^2 f[7] f[8] f[9]+4 f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[5] f[6]^2 f[7] f[8] f[9]+2 f[3]^2 f[5] f[6]^2 f[7] f[8] f[9]+f[2] f[3]^2 f[5] f[6]^2 f[7] f[8] f[9]+f[4] f[5] f[6]^2 f[7] f[8] f[9]+2 f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[3]^2 f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[5]^2 f[6]^2 f[7] f[8] f[9]+2 f[3] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[3]^2 f[5]^2 f[6]^2 f[7] f[8] f[9]+f[2] f[3]^2 f[5]^2 f[6]^2 f[7] f[8] f[9]+f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+2 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[2] f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[8]^2 f[9]+f[5] f[8]^2 f[9]+2 f[6] f[8]^2 f[9]+2 f[3] f[6] f[8]^2 f[9]+4 f[5] f[6] f[8]^2 f[9]+4 f[3] f[5] f[6] f[8]^2 f[9]+2 f[2] f[3] f[5] f[6] f[8]^2 f[9]+2 f[5]^2 f[6] f[8]^2 f[9]+2 f[3] f[5]^2 f[6] f[8]^2 f[9]+2 f[2] f[3] f[5]^2 f[6] f[8]^2 f[9]+f[6]^2 f[8]^2 f[9]+2 f[3] f[6]^2 f[8]^2 f[9]+f[3]^2 f[6]^2 f[8]^2 f[9]+3 f[5] f[6]^2 f[8]^2 f[9]+6 f[3] f[5] f[6]^2 f[8]^2 f[9]+2 f[2] f[3] f[5] f[6]^2 f[8]^2 f[9]+3 f[3]^2 f[5] f[6]^2 f[8]^2 f[9]+2 f[2] f[3]^2 f[5] f[6]^2 f[8]^2 f[9]+3 f[5]^2 f[6]^2 f[8]^2 f[9]+6 f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+4 f[2] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+3 f[3]^2 f[5]^2 f[6]^2 f[8]^2 f[9]+4 f[2] f[3]^2 f[5]^2 f[6]^2 f[8]^2 f[9]+f[2]^2 f[3]^2 f[5]^2 f[6]^2 f[8]^2 f[9]+f[5]^3 f[6]^2 f[8]^2 f[9]+2 f[3] f[5]^3 f[6]^2 f[8]^2 f[9]+2 f[2] f[3] f[5]^3 f[6]^2 f[8]^2 f[9]+f[3]^2 f[5]^3 f[6]^2 f[8]^2 f[9]+2 f[2] f[3]^2 f[5]^3 f[6]^2 f[8]^2 f[9]+f[2]^2 f[3]^2 f[5]^3 f[6]^2 f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[5] f[7] f[8]^2 f[9]+2 f[6] f[7] f[8]^2 f[9]+2 f[3] f[6] f[7] f[8]^2 f[9]+4 f[5] f[6] f[7] f[8]^2 f[9]+4 f[3] f[5] f[6] f[7] f[8]^2 f[9]+2 f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[3] f[4] f[5] f[6] f[7] f[8]^2 f[9]+2 f[5]^2 f[6] f[7] f[8]^2 f[9]+2 f[3] f[5]^2 f[6] f[7] f[8]^2 f[9]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[4] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[3] f[4] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[6]^2 f[7] f[8]^2 f[9]+f[3]^2 f[6]^2 f[7] f[8]^2 f[9]+3 f[5] f[6]^2 f[7] f[8]^2 f[9]+6 f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[2] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+3 f[3]^2 f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[2] f[3]^2 f[5] f[6]^2 f[7] f[8]^2 f[9]+f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[3]^2 f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+3 f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+6 f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+4 f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+3 f[3]^2 f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+4 f[2] f[3]^2 f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[2]^2 f[3]^2 f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+4 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[2] f[3]^2 f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+2 f[2] f[3] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[3]^2 f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+2 f[2] f[3]^2 f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[2]^2 f[3]^2 f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+2 f[2] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[3]^2 f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+2 f[2] f[3]^2 f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[2]^2 f[3]^2 f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9],1+f[1]+2 f[6]+2 f[1] f[6]+f[1] f[5] f[6]+f[6]^2+f[1] f[6]^2+f[1] f[5] f[6]^2+f[8]+f[1] f[8]+2 f[6] f[8]+2 f[1] f[6] f[8]+f[5] f[6] f[8]+2 f[1] f[5] f[6] f[8]+f[6]^2 f[8]+f[1] f[6]^2 f[8]+f[5] f[6]^2 f[8]+2 f[1] f[5] f[6]^2 f[8]+f[1] f[5]^2 f[6]^2 f[8]+f[9]+f[1] f[9]+3 f[6] f[9]+3 f[1] f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+f[1] f[5] f[6] f[9]+3 f[6]^2 f[9]+3 f[1] f[6]^2 f[9]+2 f[3] f[6]^2 f[9]+2 f[1] f[3] f[6]^2 f[9]+2 f[1] f[5] f[6]^2 f[9]+f[1] f[3] f[5] f[6]^2 f[9]+f[6]^3 f[9]+f[1] f[6]^3 f[9]+f[3] f[6]^3 f[9]+f[1] f[3] f[6]^3 f[9]+f[1] f[5] f[6]^3 f[9]+f[1] f[3] f[5] f[6]^3 f[9]+2 f[8] f[9]+2 f[1] f[8] f[9]+6 f[6] f[8] f[9]+6 f[1] f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[1] f[3] f[6] f[8] f[9]+2 f[5] f[6] f[8] f[9]+4 f[1] f[5] f[6] f[8] f[9]+f[1] f[3] f[5] f[6] f[8] f[9]+6 f[6]^2 f[8] f[9]+6 f[1] f[6]^2 f[8] f[9]+4 f[3] f[6]^2 f[8] f[9]+4 f[1] f[3] f[6]^2 f[8] f[9]+4 f[5] f[6]^2 f[8] f[9]+8 f[1] f[5] f[6]^2 f[8] f[9]+2 f[3] f[5] f[6]^2 f[8] f[9]+5 f[1] f[3] f[5] f[6]^2 f[8] f[9]+2 f[1] f[5]^2 f[6]^2 f[8] f[9]+f[1] f[3] f[5]^2 f[6]^2 f[8] f[9]+2 f[6]^3 f[8] f[9]+2 f[1] f[6]^3 f[8] f[9]+2 f[3] f[6]^3 f[8] f[9]+2 f[1] f[3] f[6]^3 f[8] f[9]+2 f[5] f[6]^3 f[8] f[9]+4 f[1] f[5] f[6]^3 f[8] f[9]+2 f[3] f[5] f[6]^3 f[8] f[9]+4 f[1] f[3] f[5] f[6]^3 f[8] f[9]+2 f[1] f[5]^2 f[6]^3 f[8] f[9]+2 f[1] f[3] f[5]^2 f[6]^3 f[8] f[9]+f[7] f[8] f[9]+f[1] f[7] f[8] f[9]+3 f[6] f[7] f[8] f[9]+3 f[1] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[1] f[3] f[6] f[7] f[8] f[9]+f[5] f[6] f[7] f[8] f[9]+2 f[1] f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[1] f[4] f[5] f[6] f[7] f[8] f[9]+3 f[6]^2 f[7] f[8] f[9]+3 f[1] f[6]^2 f[7] f[8] f[9]+2 f[3] f[6]^2 f[7] f[8] f[9]+2 f[1] f[3] f[6]^2 f[7] f[8] f[9]+2 f[5] f[6]^2 f[7] f[8] f[9]+4 f[1] f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[5] f[6]^2 f[7] f[8] f[9]+2 f[1] f[3] f[5] f[6]^2 f[7] f[8] f[9]+2 f[4] f[5] f[6]^2 f[7] f[8] f[9]+2 f[1] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[1] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[6]^3 f[7] f[8] f[9]+f[1] f[6]^3 f[7] f[8] f[9]+f[3] f[6]^3 f[7] f[8] f[9]+f[1] f[3] f[6]^3 f[7] f[8] f[9]+f[5] f[6]^3 f[7] f[8] f[9]+2 f[1] f[5] f[6]^3 f[7] f[8] f[9]+f[3] f[5] f[6]^3 f[7] f[8] f[9]+2 f[1] f[3] f[5] f[6]^3 f[7] f[8] f[9]+f[4] f[5] f[6]^3 f[7] f[8] f[9]+f[1] f[4] f[5] f[6]^3 f[7] f[8] f[9]+f[3] f[4] f[5] f[6]^3 f[7] f[8] f[9]+f[1] f[3] f[4] f[5] f[6]^3 f[7] f[8] f[9]+f[1] f[5]^2 f[6]^3 f[7] f[8] f[9]+f[1] f[3] f[5]^2 f[6]^3 f[7] f[8] f[9]+f[1] f[4] f[5]^2 f[6]^3 f[7] f[8] f[9]+f[1] f[3] f[4] f[5]^2 f[6]^3 f[7] f[8] f[9]+f[8]^2 f[9]+f[1] f[8]^2 f[9]+3 f[6] f[8]^2 f[9]+3 f[1] f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+f[1] f[3] f[6] f[8]^2 f[9]+2 f[5] f[6] f[8]^2 f[9]+3 f[1] f[5] f[6] f[8]^2 f[9]+f[1] f[3] f[5] f[6] f[8]^2 f[9]+3 f[6]^2 f[8]^2 f[9]+3 f[1] f[6]^2 f[8]^2 f[9]+2 f[3] f[6]^2 f[8]^2 f[9]+2 f[1] f[3] f[6]^2 f[8]^2 f[9]+4 f[5] f[6]^2 f[8]^2 f[9]+6 f[1] f[5] f[6]^2 f[8]^2 f[9]+2 f[3] f[5] f[6]^2 f[8]^2 f[9]+4 f[1] f[3] f[5] f[6]^2 f[8]^2 f[9]+f[5]^2 f[6]^2 f[8]^2 f[9]+3 f[1] f[5]^2 f[6]^2 f[8]^2 f[9]+2 f[1] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[6]^3 f[8]^2 f[9]+f[1] f[6]^3 f[8]^2 f[9]+f[3] f[6]^3 f[8]^2 f[9]+f[1] f[3] f[6]^3 f[8]^2 f[9]+2 f[5] f[6]^3 f[8]^2 f[9]+3 f[1] f[5] f[6]^3 f[8]^2 f[9]+2 f[3] f[5] f[6]^3 f[8]^2 f[9]+3 f[1] f[3] f[5] f[6]^3 f[8]^2 f[9]+f[5]^2 f[6]^3 f[8]^2 f[9]+3 f[1] f[5]^2 f[6]^3 f[8]^2 f[9]+f[3] f[5]^2 f[6]^3 f[8]^2 f[9]+3 f[1] f[3] f[5]^2 f[6]^3 f[8]^2 f[9]+f[1] f[5]^3 f[6]^3 f[8]^2 f[9]+f[1] f[3] f[5]^3 f[6]^3 f[8]^2 f[9]+f[7] f[8]^2 f[9]+f[1] f[7] f[8]^2 f[9]+3 f[6] f[7] f[8]^2 f[9]+3 f[1] f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[6] f[7] f[8]^2 f[9]+2 f[5] f[6] f[7] f[8]^2 f[9]+3 f[1] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[4] f[5] f[6] f[7] f[8]^2 f[9]+3 f[6]^2 f[7] f[8]^2 f[9]+3 f[1] f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[3] f[6]^2 f[7] f[8]^2 f[9]+4 f[5] f[6]^2 f[7] f[8]^2 f[9]+6 f[1] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+4 f[1] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+3 f[1] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[6]^3 f[7] f[8]^2 f[9]+f[1] f[6]^3 f[7] f[8]^2 f[9]+f[3] f[6]^3 f[7] f[8]^2 f[9]+f[1] f[3] f[6]^3 f[7] f[8]^2 f[9]+2 f[5] f[6]^3 f[7] f[8]^2 f[9]+3 f[1] f[5] f[6]^3 f[7] f[8]^2 f[9]+2 f[3] f[5] f[6]^3 f[7] f[8]^2 f[9]+3 f[1] f[3] f[5] f[6]^3 f[7] f[8]^2 f[9]+f[4] f[5] f[6]^3 f[7] f[8]^2 f[9]+f[1] f[4] f[5] f[6]^3 f[7] f[8]^2 f[9]+f[3] f[4] f[5] f[6]^3 f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[5] f[6]^3 f[7] f[8]^2 f[9]+f[5]^2 f[6]^3 f[7] f[8]^2 f[9]+3 f[1] f[5]^2 f[6]^3 f[7] f[8]^2 f[9]+f[3] f[5]^2 f[6]^3 f[7] f[8]^2 f[9]+3 f[1] f[3] f[5]^2 f[6]^3 f[7] f[8]^2 f[9]+f[4] f[5]^2 f[6]^3 f[7] f[8]^2 f[9]+2 f[1] f[4] f[5]^2 f[6]^3 f[7] f[8]^2 f[9]+f[3] f[4] f[5]^2 f[6]^3 f[7] f[8]^2 f[9]+2 f[1] f[3] f[4] f[5]^2 f[6]^3 f[7] f[8]^2 f[9]+f[1] f[5]^3 f[6]^3 f[7] f[8]^2 f[9]+f[1] f[3] f[5]^3 f[6]^3 f[7] f[8]^2 f[9]+f[1] f[4] f[5]^3 f[6]^3 f[7] f[8]^2 f[9]+f[1] f[3] f[4] f[5]^3 f[6]^3 f[7] f[8]^2 f[9],1+f[8]+f[5] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[9]+f[6] f[9]+f[3] f[6] f[9]+2 f[8] f[9]+f[5] f[8] f[9]+2 f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[5] f[6] f[8] f[9]+2 f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+2 f[7] f[8] f[9]+f[5] f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+2 f[3] f[6] f[7] f[8] f[9]+2 f[5] f[6] f[7] f[8] f[9]+2 f[3] f[5] f[6] f[7] f[8] f[9]+f[2] f[3] f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[3] f[4] f[5] f[6] f[7] f[8] f[9]+f[8]^2 f[9]+f[5] f[8]^2 f[9]+f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+2 f[5] f[6] f[8]^2 f[9]+2 f[3] f[5] f[6] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[8]^2 f[9]+f[5]^2 f[6] f[8]^2 f[9]+f[3] f[5]^2 f[6] f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6] f[8]^2 f[9]+2 f[7] f[8]^2 f[9]+2 f[5] f[7] f[8]^2 f[9]+2 f[6] f[7] f[8]^2 f[9]+2 f[3] f[6] f[7] f[8]^2 f[9]+4 f[5] f[6] f[7] f[8]^2 f[9]+4 f[3] f[5] f[6] f[7] f[8]^2 f[9]+2 f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[3] f[4] f[5] f[6] f[7] f[8]^2 f[9]+2 f[5]^2 f[6] f[7] f[8]^2 f[9]+2 f[3] f[5]^2 f[6] f[7] f[8]^2 f[9]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[4] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[3] f[4] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[7]^2 f[8]^2 f[9]+f[5] f[7]^2 f[8]^2 f[9]+f[6] f[7]^2 f[8]^2 f[9]+f[3] f[6] f[7]^2 f[8]^2 f[9]+2 f[5] f[6] f[7]^2 f[8]^2 f[9]+2 f[3] f[5] f[6] f[7]^2 f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[7]^2 f[8]^2 f[9]+f[4] f[5] f[6] f[7]^2 f[8]^2 f[9]+f[3] f[4] f[5] f[6] f[7]^2 f[8]^2 f[9]+f[5]^2 f[6] f[7]^2 f[8]^2 f[9]+f[3] f[5]^2 f[6] f[7]^2 f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6] f[7]^2 f[8]^2 f[9]+f[4] f[5]^2 f[6] f[7]^2 f[8]^2 f[9]+f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2 f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2 f[9],1+f[6]+f[5] f[6]+f[8]+f[5] f[8]+f[6] f[8]+2 f[5] f[6] f[8]+f[5]^2 f[6] f[8]+f[7] f[8]+f[5] f[7] f[8]+f[6] f[7] f[8]+2 f[5] f[6] f[7] f[8]+f[4] f[5] f[6] f[7] f[8]+f[5]^2 f[6] f[7] f[8]+f[4] f[5]^2 f[6] f[7] f[8]+f[9]+2 f[6] f[9]+f[3] f[6] f[9]+f[5] f[6] f[9]+f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[5] f[6]^2 f[9]+f[3] f[5] f[6]^2 f[9]+2 f[8] f[9]+f[5] f[8] f[9]+4 f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+5 f[5] f[6] f[8] f[9]+2 f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[5]^2 f[6] f[8] f[9]+2 f[6]^2 f[8] f[9]+2 f[3] f[6]^2 f[8] f[9]+4 f[5] f[6]^2 f[8] f[9]+4 f[3] f[5] f[6]^2 f[8] f[9]+f[2] f[3] f[5] f[6]^2 f[8] f[9]+2 f[5]^2 f[6]^2 f[8] f[9]+2 f[3] f[5]^2 f[6]^2 f[8] f[9]+f[2] f[3] f[5]^2 f[6]^2 f[8] f[9]+2 f[7] f[8] f[9]+f[5] f[7] f[8] f[9]+4 f[6] f[7] f[8] f[9]+2 f[3] f[6] f[7] f[8] f[9]+5 f[5] f[6] f[7] f[8] f[9]+2 f[3] f[5] f[6] f[7] f[8] f[9]+f[2] f[3] f[5] f[6] f[7] f[8] f[9]+2 f[4] f[5] f[6] f[7] f[8] f[9]+f[3] f[4] f[5] f[6] f[7] f[8] f[9]+f[5]^2 f[6] f[7] f[8] f[9]+f[4] f[5]^2 f[6] f[7] f[8] f[9]+2 f[6]^2 f[7] f[8] f[9]+2 f[3] f[6]^2 f[7] f[8] f[9]+4 f[5] f[6]^2 f[7] f[8] f[9]+4 f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[5] f[6]^2 f[7] f[8] f[9]+2 f[4] f[5] f[6]^2 f[7] f[8] f[9]+2 f[3] f[4] f[5] f[6]^2 f[7] f[8] f[9]+2 f[5]^2 f[6]^2 f[7] f[8] f[9]+2 f[3] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[5]^2 f[6]^2 f[7] f[8] f[9]+2 f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+2 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8] f[9]+f[8]^2 f[9]+f[5] f[8]^2 f[9]+2 f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+4 f[5] f[6] f[8]^2 f[9]+2 f[3] f[5] f[6] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[8]^2 f[9]+2 f[5]^2 f[6] f[8]^2 f[9]+f[3] f[5]^2 f[6] f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6] f[8]^2 f[9]+f[6]^2 f[8]^2 f[9]+f[3] f[6]^2 f[8]^2 f[9]+3 f[5] f[6]^2 f[8]^2 f[9]+3 f[3] f[5] f[6]^2 f[8]^2 f[9]+f[2] f[3] f[5] f[6]^2 f[8]^2 f[9]+3 f[5]^2 f[6]^2 f[8]^2 f[9]+3 f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+2 f[2] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[5]^3 f[6]^2 f[8]^2 f[9]+f[3] f[5]^3 f[6]^2 f[8]^2 f[9]+f[2] f[3] f[5]^3 f[6]^2 f[8]^2 f[9]+2 f[7] f[8]^2 f[9]+2 f[5] f[7] f[8]^2 f[9]+4 f[6] f[7] f[8]^2 f[9]+2 f[3] f[6] f[7] f[8]^2 f[9]+8 f[5] f[6] f[7] f[8]^2 f[9]+4 f[3] f[5] f[6] f[7] f[8]^2 f[9]+2 f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+2 f[4] f[5] f[6] f[7] f[8]^2 f[9]+f[3] f[4] f[5] f[6] f[7] f[8]^2 f[9]+4 f[5]^2 f[6] f[7] f[8]^2 f[9]+2 f[3] f[5]^2 f[6] f[7] f[8]^2 f[9]+2 f[2] f[3] f[5]^2 f[6] f[7] f[8]^2 f[9]+2 f[4] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[3] f[4] f[5]^2 f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8]^2 f[9]+2 f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[6]^2 f[7] f[8]^2 f[9]+6 f[5] f[6]^2 f[7] f[8]^2 f[9]+6 f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[2] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]+6 f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+6 f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+4 f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+4 f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+4 f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[2] f[3] f[4] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+2 f[2] f[3] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+2 f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+2 f[2] f[3] f[4] f[5]^3 f[6]^2 f[7] f[8]^2 f[9]+f[7]^2 f[8]^2 f[9]+f[5] f[7]^2 f[8]^2 f[9]+2 f[6] f[7]^2 f[8]^2 f[9]+f[3] f[6] f[7]^2 f[8]^2 f[9]+4 f[5] f[6] f[7]^2 f[8]^2 f[9]+2 f[3] f[5] f[6] f[7]^2 f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[7]^2 f[8]^2 f[9]+2 f[4] f[5] f[6] f[7]^2 f[8]^2 f[9]+f[3] f[4] f[5] f[6] f[7]^2 f[8]^2 f[9]+2 f[5]^2 f[6] f[7]^2 f[8]^2 f[9]+f[3] f[5]^2 f[6] f[7]^2 f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6] f[7]^2 f[8]^2 f[9]+2 f[4] f[5]^2 f[6] f[7]^2 f[8]^2 f[9]+f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2 f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[7]^2 f[8]^2 f[9]+f[6]^2 f[7]^2 f[8]^2 f[9]+f[3] f[6]^2 f[7]^2 f[8]^2 f[9]+3 f[5] f[6]^2 f[7]^2 f[8]^2 f[9]+3 f[3] f[5] f[6]^2 f[7]^2 f[8]^2 f[9]+f[2] f[3] f[5] f[6]^2 f[7]^2 f[8]^2 f[9]+2 f[4] f[5] f[6]^2 f[7]^2 f[8]^2 f[9]+2 f[3] f[4] f[5] f[6]^2 f[7]^2 f[8]^2 f[9]+3 f[5]^2 f[6]^2 f[7]^2 f[8]^2 f[9]+3 f[3] f[5]^2 f[6]^2 f[7]^2 f[8]^2 f[9]+2 f[2] f[3] f[5]^2 f[6]^2 f[7]^2 f[8]^2 f[9]+4 f[4] f[5]^2 f[6]^2 f[7]^2 f[8]^2 f[9]+4 f[3] f[4] f[5]^2 f[6]^2 f[7]^2 f[8]^2 f[9]+2 f[2] f[3] f[4] f[5]^2 f[6]^2 f[7]^2 f[8]^2 f[9]+f[4]^2 f[5]^2 f[6]^2 f[7]^2 f[8]^2 f[9]+f[3] f[4]^2 f[5]^2 f[6]^2 f[7]^2 f[8]^2 f[9]+f[5]^3 f[6]^2 f[7]^2 f[8]^2 f[9]+f[3] f[5]^3 f[6]^2 f[7]^2 f[8]^2 f[9]+f[2] f[3] f[5]^3 f[6]^2 f[7]^2 f[8]^2 f[9]+2 f[4] f[5]^3 f[6]^2 f[7]^2 f[8]^2 f[9]+2 f[3] f[4] f[5]^3 f[6]^2 f[7]^2 f[8]^2 f[9]+2 f[2] f[3] f[4] f[5]^3 f[6]^2 f[7]^2 f[8]^2 f[9]+f[4]^2 f[5]^3 f[6]^2 f[7]^2 f[8]^2 f[9]+f[3] f[4]^2 f[5]^3 f[6]^2 f[7]^2 f[8]^2 f[9]+f[2] f[3] f[4]^2 f[5]^3 f[6]^2 f[7]^2 f[8]^2 f[9],1+f[1]+f[6]+f[1] f[6]+2 f[8]+2 f[1] f[8]+f[1] f[5] f[8]+2 f[6] f[8]+2 f[1] f[6] f[8]+f[5] f[6] f[8]+2 f[1] f[5] f[6] f[8]+f[8]^2+f[1] f[8]^2+f[1] f[5] f[8]^2+f[6] f[8]^2+f[1] f[6] f[8]^2+f[5] f[6] f[8]^2+2 f[1] f[5] f[6] f[8]^2+f[1] f[5]^2 f[6] f[8]^2+f[9]+f[1] f[9]+2 f[6] f[9]+2 f[1] f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+f[6]^2 f[9]+f[1] f[6]^2 f[9]+f[3] f[6]^2 f[9]+f[1] f[3] f[6]^2 f[9]+3 f[8] f[9]+3 f[1] f[8] f[9]+f[1] f[5] f[8] f[9]+6 f[6] f[8] f[9]+6 f[1] f[6] f[8] f[9]+3 f[3] f[6] f[8] f[9]+3 f[1] f[3] f[6] f[8] f[9]+2 f[5] f[6] f[8] f[9]+4 f[1] f[5] f[6] f[8] f[9]+f[3] f[5] f[6] f[8] f[9]+2 f[1] f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[1] f[2] f[3] f[5] f[6] f[8] f[9]+3 f[6]^2 f[8] f[9]+3 f[1] f[6]^2 f[8] f[9]+3 f[3] f[6]^2 f[8] f[9]+3 f[1] f[3] f[6]^2 f[8] f[9]+2 f[5] f[6]^2 f[8] f[9]+3 f[1] f[5] f[6]^2 f[8] f[9]+2 f[3] f[5] f[6]^2 f[8] f[9]+3 f[1] f[3] f[5] f[6]^2 f[8] f[9]+f[2] f[3] f[5] f[6]^2 f[8] f[9]+f[1] f[2] f[3] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+f[1] f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+2 f[1] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[1] f[3] f[6] f[7] f[8] f[9]+f[1] f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[1] f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[5] f[6]^2 f[7] f[8] f[9]+3 f[8]^2 f[9]+3 f[1] f[8]^2 f[9]+2 f[1] f[5] f[8]^2 f[9]+6 f[6] f[8]^2 f[9]+6 f[1] f[6] f[8]^2 f[9]+3 f[3] f[6] f[8]^2 f[9]+3 f[1] f[3] f[6] f[8]^2 f[9]+4 f[5] f[6] f[8]^2 f[9]+8 f[1] f[5] f[6] f[8]^2 f[9]+2 f[3] f[5] f[6] f[8]^2 f[9]+4 f[1] f[3] f[5] f[6] f[8]^2 f[9]+2 f[2] f[3] f[5] f[6] f[8]^2 f[9]+2 f[1] f[2] f[3] f[5] f[6] f[8]^2 f[9]+2 f[1] f[5]^2 f[6] f[8]^2 f[9]+f[1] f[3] f[5]^2 f[6] f[8]^2 f[9]+f[1] f[2] f[3] f[5]^2 f[6] f[8]^2 f[9]+3 f[6]^2 f[8]^2 f[9]+3 f[1] f[6]^2 f[8]^2 f[9]+3 f[3] f[6]^2 f[8]^2 f[9]+3 f[1] f[3] f[6]^2 f[8]^2 f[9]+4 f[5] f[6]^2 f[8]^2 f[9]+6 f[1] f[5] f[6]^2 f[8]^2 f[9]+4 f[3] f[5] f[6]^2 f[8]^2 f[9]+6 f[1] f[3] f[5] f[6]^2 f[8]^2 f[9]+2 f[2] f[3] f[5] f[6]^2 f[8]^2 f[9]+2 f[1] f[2] f[3] f[5] f[6]^2 f[8]^2 f[9]+f[5]^2 f[6]^2 f[8]^2 f[9]+3 f[1] f[5]^2 f[6]^2 f[8]^2 f[9]+f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+3 f[1] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+f[2] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+2 f[1] f[2] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]+2 f[7] f[8]^2 f[9]+2 f[1] f[7] f[8]^2 f[9]+f[1] f[5] f[7] f[8]^2 f[9]+4 f[6] f[7] f[8]^2 f[9]+4 f[1] f[6] f[7] f[8]^2 f[9]+2 f[3] f[6] f[7] f[8]^2 f[9]+2 f[1] f[3] f[6] f[7] f[8]^2 f[9]+2 f[5] f[6] f[7] f[8]^2 f[9]+5 f[1] f[5] f[6] f[7] f[8]^2 f[9]+f[3] f[5] f[6] f[7] f[8]^2 f[9]+2 f[1] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[5]^2 f[6] f[7] f[8]^2 f[9]+2 f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[3] f[6]^2 f[7] f[8]^2 f[9]+2 f[5] f[6]^2 f[7] f[8]^2 f[9]+4 f[1] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+4 f[1] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[2] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+2 f[1] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[1] f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]+f[8]^3 f[9]+f[1] f[8]^3 f[9]+f[1] f[5] f[8]^3 f[9]+2 f[6] f[8]^3 f[9]+2 f[1] f[6] f[8]^3 f[9]+f[3] f[6] f[8]^3 f[9]+f[1] f[3] f[6] f[8]^3 f[9]+2 f[5] f[6] f[8]^3 f[9]+4 f[1] f[5] f[6] f[8]^3 f[9]+f[3] f[5] f[6] f[8]^3 f[9]+2 f[1] f[3] f[5] f[6] f[8]^3 f[9]+f[2] f[3] f[5] f[6] f[8]^3 f[9]+f[1] f[2] f[3] f[5] f[6] f[8]^3 f[9]+2 f[1] f[5]^2 f[6] f[8]^3 f[9]+f[1] f[3] f[5]^2 f[6] f[8]^3 f[9]+f[1] f[2] f[3] f[5]^2 f[6] f[8]^3 f[9]+f[6]^2 f[8]^3 f[9]+f[1] f[6]^2 f[8]^3 f[9]+f[3] f[6]^2 f[8]^3 f[9]+f[1] f[3] f[6]^2 f[8]^3 f[9]+2 f[5] f[6]^2 f[8]^3 f[9]+3 f[1] f[5] f[6]^2 f[8]^3 f[9]+2 f[3] f[5] f[6]^2 f[8]^3 f[9]+3 f[1] f[3] f[5] f[6]^2 f[8]^3 f[9]+f[2] f[3] f[5] f[6]^2 f[8]^3 f[9]+f[1] f[2] f[3] f[5] f[6]^2 f[8]^3 f[9]+f[5]^2 f[6]^2 f[8]^3 f[9]+3 f[1] f[5]^2 f[6]^2 f[8]^3 f[9]+f[3] f[5]^2 f[6]^2 f[8]^3 f[9]+3 f[1] f[3] f[5]^2 f[6]^2 f[8]^3 f[9]+f[2] f[3] f[5]^2 f[6]^2 f[8]^3 f[9]+2 f[1] f[2] f[3] f[5]^2 f[6]^2 f[8]^3 f[9]+f[1] f[5]^3 f[6]^2 f[8]^3 f[9]+f[1] f[3] f[5]^3 f[6]^2 f[8]^3 f[9]+f[1] f[2] f[3] f[5]^3 f[6]^2 f[8]^3 f[9]+f[7] f[8]^3 f[9]+f[1] f[7] f[8]^3 f[9]+f[1] f[5] f[7] f[8]^3 f[9]+2 f[6] f[7] f[8]^3 f[9]+2 f[1] f[6] f[7] f[8]^3 f[9]+f[3] f[6] f[7] f[8]^3 f[9]+f[1] f[3] f[6] f[7] f[8]^3 f[9]+2 f[5] f[6] f[7] f[8]^3 f[9]+4 f[1] f[5] f[6] f[7] f[8]^3 f[9]+f[3] f[5] f[6] f[7] f[8]^3 f[9]+2 f[1] f[3] f[5] f[6] f[7] f[8]^3 f[9]+f[2] f[3] f[5] f[6] f[7] f[8]^3 f[9]+f[1] f[2] f[3] f[5] f[6] f[7] f[8]^3 f[9]+2 f[1] f[5]^2 f[6] f[7] f[8]^3 f[9]+f[1] f[3] f[5]^2 f[6] f[7] f[8]^3 f[9]+f[1] f[2] f[3] f[5]^2 f[6] f[7] f[8]^3 f[9]+f[6]^2 f[7] f[8]^3 f[9]+f[1] f[6]^2 f[7] f[8]^3 f[9]+f[3] f[6]^2 f[7] f[8]^3 f[9]+f[1] f[3] f[6]^2 f[7] f[8]^3 f[9]+2 f[5] f[6]^2 f[7] f[8]^3 f[9]+3 f[1] f[5] f[6]^2 f[7] f[8]^3 f[9]+2 f[3] f[5] f[6]^2 f[7] f[8]^3 f[9]+3 f[1] f[3] f[5] f[6]^2 f[7] f[8]^3 f[9]+f[2] f[3] f[5] f[6]^2 f[7] f[8]^3 f[9]+f[1] f[2] f[3] f[5] f[6]^2 f[7] f[8]^3 f[9]+f[5]^2 f[6]^2 f[7] f[8]^3 f[9]+3 f[1] f[5]^2 f[6]^2 f[7] f[8]^3 f[9]+f[3] f[5]^2 f[6]^2 f[7] f[8]^3 f[9]+3 f[1] f[3] f[5]^2 f[6]^2 f[7] f[8]^3 f[9]+f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^3 f[9]+2 f[1] f[2] f[3] f[5]^2 f[6]^2 f[7] f[8]^3 f[9]+f[1] f[5]^3 f[6]^2 f[7] f[8]^3 f[9]+f[1] f[3] f[5]^3 f[6]^2 f[7] f[8]^3 f[9]+f[1] f[2] f[3] f[5]^3 f[6]^2 f[7] f[8]^3 f[9],1+f[3]+2 f[5]+f[2] f[5]+2 f[3] f[5]+2 f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[5]^2+f[2] f[5]^2+f[3] f[5]^2+2 f[2] f[3] f[5]^2+f[2]^2 f[3] f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+f[3] f[4] f[5]^2+2 f[2] f[3] f[4] f[5]^2+f[2]^2 f[3] f[4] f[5]^2+f[7]+f[3] f[7]+2 f[5] f[7]+f[2] f[5] f[7]+2 f[3] f[5] f[7]+2 f[2] f[3] f[5] f[7]+2 f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+2 f[3] f[4] f[5] f[7]+2 f[2] f[3] f[4] f[5] f[7]+f[1] f[2] f[3] f[4] f[5] f[7]+f[5]^2 f[7]+f[2] f[5]^2 f[7]+f[3] f[5]^2 f[7]+2 f[2] f[3] f[5]^2 f[7]+f[2]^2 f[3] f[5]^2 f[7]+2 f[4] f[5]^2 f[7]+2 f[2] f[4] f[5]^2 f[7]+2 f[3] f[4] f[5]^2 f[7]+4 f[2] f[3] f[4] f[5]^2 f[7]+f[1] f[2] f[3] f[4] f[5]^2 f[7]+2 f[2]^2 f[3] f[4] f[5]^2 f[7]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[7]+f[4]^2 f[5]^2 f[7]+f[2] f[4]^2 f[5]^2 f[7]+f[3] f[4]^2 f[5]^2 f[7]+2 f[2] f[3] f[4]^2 f[5]^2 f[7]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+2 f[5] f[9]+f[2] f[5] f[9]+2 f[3] f[5] f[9]+2 f[2] f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9]+2 f[5]^2 f[9]+2 f[2] f[5]^2 f[9]+2 f[3] f[5]^2 f[9]+4 f[2] f[3] f[5]^2 f[9]+2 f[2]^2 f[3] f[5]^2 f[9]+2 f[4] f[5]^2 f[9]+2 f[2] f[4] f[5]^2 f[9]+2 f[3] f[4] f[5]^2 f[9]+4 f[2] f[3] f[4] f[5]^2 f[9]+2 f[2]^2 f[3] f[4] f[5]^2 f[9]+f[2] f[5] f[6] f[9]+f[2] f[3] f[5] f[6] f[9]+f[2] f[5]^2 f[6] f[9]+f[2] f[3] f[5]^2 f[6] f[9]+f[2]^2 f[3] f[5]^2 f[6] f[9]+f[2] f[4] f[5]^2 f[6] f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[9]+f[2]^2 f[3] f[4] f[5]^2 f[6] f[9]+2 f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+2 f[3] f[5] f[7] f[9]+2 f[2] f[3] f[5] f[7] f[9]+2 f[4] f[5] f[7] f[9]+f[2] f[4] f[5] f[7] f[9]+2 f[3] f[4] f[5] f[7] f[9]+2 f[2] f[3] f[4] f[5] f[7] f[9]+f[1] f[2] f[3] f[4] f[5] f[7] f[9]+2 f[5]^2 f[7] f[9]+2 f[2] f[5]^2 f[7] f[9]+2 f[3] f[5]^2 f[7] f[9]+4 f[2] f[3] f[5]^2 f[7] f[9]+2 f[2]^2 f[3] f[5]^2 f[7] f[9]+4 f[4] f[5]^2 f[7] f[9]+4 f[2] f[4] f[5]^2 f[7] f[9]+4 f[3] f[4] f[5]^2 f[7] f[9]+8 f[2] f[3] f[4] f[5]^2 f[7] f[9]+2 f[1] f[2] f[3] f[4] f[5]^2 f[7] f[9]+4 f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]+2 f[4]^2 f[5]^2 f[7] f[9]+2 f[2] f[4]^2 f[5]^2 f[7] f[9]+2 f[3] f[4]^2 f[5]^2 f[7] f[9]+4 f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]+f[2] f[5] f[6] f[7] f[9]+f[2] f[3] f[5] f[6] f[7] f[9]+f[2] f[4] f[5] f[6] f[7] f[9]+f[2] f[3] f[4] f[5] f[6] f[7] f[9]+f[2] f[5]^2 f[6] f[7] f[9]+f[2] f[3] f[5]^2 f[6] f[7] f[9]+f[2]^2 f[3] f[5]^2 f[6] f[7] f[9]+2 f[2] f[4] f[5]^2 f[6] f[7] f[9]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[9]+2 f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[9]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[9]+f[2] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[5]^2 f[9]^2+f[2] f[5]^2 f[9]^2+f[3] f[5]^2 f[9]^2+2 f[2] f[3] f[5]^2 f[9]^2+f[2]^2 f[3] f[5]^2 f[9]^2+f[4] f[5]^2 f[9]^2+f[2] f[4] f[5]^2 f[9]^2+f[3] f[4] f[5]^2 f[9]^2+2 f[2] f[3] f[4] f[5]^2 f[9]^2+f[2]^2 f[3] f[4] f[5]^2 f[9]^2+f[2] f[5]^2 f[6] f[9]^2+f[2] f[3] f[5]^2 f[6] f[9]^2+f[2]^2 f[3] f[5]^2 f[6] f[9]^2+f[2] f[4] f[5]^2 f[6] f[9]^2+f[2] f[3] f[4] f[5]^2 f[6] f[9]^2+f[2]^2 f[3] f[4] f[5]^2 f[6] f[9]^2+f[5]^2 f[7] f[9]^2+f[2] f[5]^2 f[7] f[9]^2+f[3] f[5]^2 f[7] f[9]^2+2 f[2] f[3] f[5]^2 f[7] f[9]^2+f[2]^2 f[3] f[5]^2 f[7] f[9]^2+2 f[4] f[5]^2 f[7] f[9]^2+2 f[2] f[4] f[5]^2 f[7] f[9]^2+2 f[3] f[4] f[5]^2 f[7] f[9]^2+4 f[2] f[3] f[4] f[5]^2 f[7] f[9]^2+f[1] f[2] f[3] f[4] f[5]^2 f[7] f[9]^2+2 f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]^2+f[4]^2 f[5]^2 f[7] f[9]^2+f[2] f[4]^2 f[5]^2 f[7] f[9]^2+f[3] f[4]^2 f[5]^2 f[7] f[9]^2+2 f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]^2+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]^2+f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]^2+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]^2+f[2] f[5]^2 f[6] f[7] f[9]^2+f[2] f[3] f[5]^2 f[6] f[7] f[9]^2+f[2]^2 f[3] f[5]^2 f[6] f[7] f[9]^2+2 f[2] f[4] f[5]^2 f[6] f[7] f[9]^2+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[9]^2+2 f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[9]^2+f[2] f[4]^2 f[5]^2 f[6] f[7] f[9]^2+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]^2+f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]^2+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]^2,1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+2 f[9]+2 f[2] f[9]+2 f[4] f[9]+2 f[2] f[4] f[9]+2 f[1] f[2] f[4] f[9]+f[2] f[6] f[9]+f[2] f[4] f[6] f[9]+f[1] f[2] f[4] f[6] f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+f[1] f[2] f[4] f[8] f[9]+f[9]^2+f[2] f[9]^2+f[4] f[9]^2+f[2] f[4] f[9]^2+f[1] f[2] f[4] f[9]^2+f[2] f[6] f[9]^2+f[2] f[4] f[6] f[9]^2+f[1] f[2] f[4] f[6] f[9]^2+f[4] f[8] f[9]^2+f[2] f[4] f[8] f[9]^2+f[1] f[2] f[4] f[8] f[9]^2+f[2] f[4] f[6] f[8] f[9]^2+f[1] f[2] f[4] f[6] f[8] f[9]^2,1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[9]+2 f[5] f[9]+2 f[2] f[5] f[9]+2 f[4] f[5] f[9]+2 f[2] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[5] f[9]^2+f[2] f[5] f[9]^2+f[4] f[5] f[9]^2+f[2] f[4] f[5] f[9]^2+f[2] f[5] f[6] f[9]^2+f[2] f[4] f[5] f[6] f[9]^2+f[4] f[5] f[8] f[9]^2+f[2] f[4] f[5] f[8] f[9]^2+f[2] f[4] f[5] f[6] f[8] f[9]^2,1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[1] f[2] f[4] f[5]+f[9]+2 f[5] f[9]+2 f[2] f[5] f[9]+2 f[4] f[5] f[9]+2 f[2] f[4] f[5] f[9]+2 f[1] f[2] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[1] f[2] f[4] f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[1] f[2] f[4] f[5] f[8] f[9]+f[5] f[9]^2+f[2] f[5] f[9]^2+f[4] f[5] f[9]^2+f[2] f[4] f[5] f[9]^2+f[1] f[2] f[4] f[5] f[9]^2+f[2] f[5] f[6] f[9]^2+f[2] f[4] f[5] f[6] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[9]^2+f[4] f[5] f[8] f[9]^2+f[2] f[4] f[5] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[8] f[9]^2+f[2] f[4] f[5] f[6] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8] f[9]^2,1+f[3]+f[2] f[3]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[3] f[4] f[5]+2 f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[2]^2 f[3] f[4] f[5]+f[1] f[2]^2 f[3] f[4] f[5]+f[9]+f[3] f[9]+f[2] f[3] f[9]+2 f[5] f[9]+2 f[2] f[5] f[9]+2 f[3] f[5] f[9]+4 f[2] f[3] f[5] f[9]+2 f[2]^2 f[3] f[5] f[9]+2 f[4] f[5] f[9]+2 f[2] f[4] f[5] f[9]+2 f[3] f[4] f[5] f[9]+4 f[2] f[3] f[4] f[5] f[9]+2 f[1] f[2] f[3] f[4] f[5] f[9]+2 f[2]^2 f[3] f[4] f[5] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[3] f[5] f[6] f[9]+f[2]^2 f[3] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[2] f[3] f[4] f[5] f[6] f[9]+f[2]^2 f[3] f[4] f[5] f[6] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+2 f[2] f[3] f[4] f[5] f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[8] f[9]+f[5] f[9]^2+f[2] f[5] f[9]^2+f[3] f[5] f[9]^2+2 f[2] f[3] f[5] f[9]^2+f[2]^2 f[3] f[5] f[9]^2+f[4] f[5] f[9]^2+f[2] f[4] f[5] f[9]^2+f[3] f[4] f[5] f[9]^2+2 f[2] f[3] f[4] f[5] f[9]^2+f[1] f[2] f[3] f[4] f[5] f[9]^2+f[2]^2 f[3] f[4] f[5] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5] f[9]^2+f[2] f[5] f[6] f[9]^2+f[2] f[3] f[5] f[6] f[9]^2+f[2]^2 f[3] f[5] f[6] f[9]^2+f[2] f[4] f[5] f[6] f[9]^2+f[2] f[3] f[4] f[5] f[6] f[9]^2+f[2]^2 f[3] f[4] f[5] f[6] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[9]^2+f[4] f[5] f[8] f[9]^2+f[2] f[4] f[5] f[8] f[9]^2+f[3] f[4] f[5] f[8] f[9]^2+2 f[2] f[3] f[4] f[5] f[8] f[9]^2+f[1] f[2] f[3] f[4] f[5] f[8] f[9]^2+f[2]^2 f[3] f[4] f[5] f[8] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5] f[8] f[9]^2+f[2] f[4] f[5] f[6] f[8] f[9]^2+f[2] f[3] f[4] f[5] f[6] f[8] f[9]^2+f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9]^2,1+f[2]+f[5]+2 f[2] f[5]+f[2]^2 f[5]+f[4] f[5]+2 f[2] f[4] f[5]+f[1] f[2] f[4] f[5]+f[2]^2 f[4] f[5]+f[1] f[2]^2 f[4] f[5]+f[9]+f[2] f[9]+2 f[5] f[9]+4 f[2] f[5] f[9]+2 f[2]^2 f[5] f[9]+2 f[4] f[5] f[9]+4 f[2] f[4] f[5] f[9]+2 f[1] f[2] f[4] f[5] f[9]+2 f[2]^2 f[4] f[5] f[9]+2 f[1] f[2]^2 f[4] f[5] f[9]+f[2] f[6] f[9]+2 f[2] f[5] f[6] f[9]+2 f[2]^2 f[5] f[6] f[9]+2 f[2] f[4] f[5] f[6] f[9]+f[1] f[2] f[4] f[5] f[6] f[9]+2 f[2]^2 f[4] f[5] f[6] f[9]+2 f[1] f[2]^2 f[4] f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+2 f[2] f[4] f[5] f[8] f[9]+f[1] f[2] f[4] f[5] f[8] f[9]+f[2]^2 f[4] f[5] f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[6] f[8] f[9]+f[2]^2 f[4] f[5] f[6] f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[6] f[8] f[9]+f[5] f[9]^2+2 f[2] f[5] f[9]^2+f[2]^2 f[5] f[9]^2+f[4] f[5] f[9]^2+2 f[2] f[4] f[5] f[9]^2+f[1] f[2] f[4] f[5] f[9]^2+f[2]^2 f[4] f[5] f[9]^2+f[1] f[2]^2 f[4] f[5] f[9]^2+2 f[2] f[5] f[6] f[9]^2+2 f[2]^2 f[5] f[6] f[9]^2+2 f[2] f[4] f[5] f[6] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[9]^2+2 f[2]^2 f[4] f[5] f[6] f[9]^2+2 f[1] f[2]^2 f[4] f[5] f[6] f[9]^2+f[2]^2 f[5] f[6]^2 f[9]^2+f[2]^2 f[4] f[5] f[6]^2 f[9]^2+f[1] f[2]^2 f[4] f[5] f[6]^2 f[9]^2+f[4] f[5] f[8] f[9]^2+2 f[2] f[4] f[5] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[8] f[9]^2+f[2]^2 f[4] f[5] f[8] f[9]^2+f[1] f[2]^2 f[4] f[5] f[8] f[9]^2+2 f[2] f[4] f[5] f[6] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8] f[9]^2+2 f[2]^2 f[4] f[5] f[6] f[8] f[9]^2+2 f[1] f[2]^2 f[4] f[5] f[6] f[8] f[9]^2+f[2]^2 f[4] f[5] f[6]^2 f[8] f[9]^2+f[1] f[2]^2 f[4] f[5] f[6]^2 f[8] f[9]^2,1+f[3]+2 f[5]+f[2] f[5]+2 f[3] f[5]+2 f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[5]^2+f[2] f[5]^2+f[3] f[5]^2+2 f[2] f[3] f[5]^2+f[2]^2 f[3] f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+f[3] f[4] f[5]^2+2 f[2] f[3] f[4] f[5]^2+f[2]^2 f[3] f[4] f[5]^2+f[7]+f[3] f[7]+2 f[5] f[7]+f[2] f[5] f[7]+2 f[3] f[5] f[7]+2 f[2] f[3] f[5] f[7]+2 f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+2 f[3] f[4] f[5] f[7]+2 f[2] f[3] f[4] f[5] f[7]+f[1] f[2] f[3] f[4] f[5] f[7]+f[5]^2 f[7]+f[2] f[5]^2 f[7]+f[3] f[5]^2 f[7]+2 f[2] f[3] f[5]^2 f[7]+f[2]^2 f[3] f[5]^2 f[7]+2 f[4] f[5]^2 f[7]+2 f[2] f[4] f[5]^2 f[7]+2 f[3] f[4] f[5]^2 f[7]+4 f[2] f[3] f[4] f[5]^2 f[7]+f[1] f[2] f[3] f[4] f[5]^2 f[7]+2 f[2]^2 f[3] f[4] f[5]^2 f[7]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[7]+f[4]^2 f[5]^2 f[7]+f[2] f[4]^2 f[5]^2 f[7]+f[3] f[4]^2 f[5]^2 f[7]+2 f[2] f[3] f[4]^2 f[5]^2 f[7]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+2 f[5] f[9]+f[2] f[5] f[9]+2 f[3] f[5] f[9]+2 f[2] f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9]+2 f[5]^2 f[9]+2 f[2] f[5]^2 f[9]+2 f[3] f[5]^2 f[9]+4 f[2] f[3] f[5]^2 f[9]+2 f[2]^2 f[3] f[5]^2 f[9]+2 f[4] f[5]^2 f[9]+2 f[2] f[4] f[5]^2 f[9]+2 f[3] f[4] f[5]^2 f[9]+4 f[2] f[3] f[4] f[5]^2 f[9]+2 f[2]^2 f[3] f[4] f[5]^2 f[9]+2 f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+2 f[3] f[5] f[7] f[9]+2 f[2] f[3] f[5] f[7] f[9]+2 f[4] f[5] f[7] f[9]+f[2] f[4] f[5] f[7] f[9]+2 f[3] f[4] f[5] f[7] f[9]+2 f[2] f[3] f[4] f[5] f[7] f[9]+f[1] f[2] f[3] f[4] f[5] f[7] f[9]+2 f[5]^2 f[7] f[9]+2 f[2] f[5]^2 f[7] f[9]+2 f[3] f[5]^2 f[7] f[9]+4 f[2] f[3] f[5]^2 f[7] f[9]+2 f[2]^2 f[3] f[5]^2 f[7] f[9]+4 f[4] f[5]^2 f[7] f[9]+4 f[2] f[4] f[5]^2 f[7] f[9]+4 f[3] f[4] f[5]^2 f[7] f[9]+8 f[2] f[3] f[4] f[5]^2 f[7] f[9]+2 f[1] f[2] f[3] f[4] f[5]^2 f[7] f[9]+4 f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]+2 f[4]^2 f[5]^2 f[7] f[9]+2 f[2] f[4]^2 f[5]^2 f[7] f[9]+2 f[3] f[4]^2 f[5]^2 f[7] f[9]+4 f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]+f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+f[2] f[3] f[4] f[5] f[8] f[9]+f[4] f[5]^2 f[8] f[9]+f[2] f[4] f[5]^2 f[8] f[9]+f[3] f[4] f[5]^2 f[8] f[9]+2 f[2] f[3] f[4] f[5]^2 f[8] f[9]+f[2]^2 f[3] f[4] f[5]^2 f[8] f[9]+f[4] f[5] f[7] f[8] f[9]+f[3] f[4] f[5] f[7] f[8] f[9]+f[2] f[3] f[4] f[5] f[7] f[8] f[9]+f[4] f[5]^2 f[7] f[8] f[9]+f[2] f[4] f[5]^2 f[7] f[8] f[9]+f[3] f[4] f[5]^2 f[7] f[8] f[9]+2 f[2] f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[2]^2 f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[4]^2 f[5]^2 f[7] f[8] f[9]+f[2] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+2 f[2] f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[5]^2 f[9]^2+f[2] f[5]^2 f[9]^2+f[3] f[5]^2 f[9]^2+2 f[2] f[3] f[5]^2 f[9]^2+f[2]^2 f[3] f[5]^2 f[9]^2+f[4] f[5]^2 f[9]^2+f[2] f[4] f[5]^2 f[9]^2+f[3] f[4] f[5]^2 f[9]^2+2 f[2] f[3] f[4] f[5]^2 f[9]^2+f[2]^2 f[3] f[4] f[5]^2 f[9]^2+f[5]^2 f[7] f[9]^2+f[2] f[5]^2 f[7] f[9]^2+f[3] f[5]^2 f[7] f[9]^2+2 f[2] f[3] f[5]^2 f[7] f[9]^2+f[2]^2 f[3] f[5]^2 f[7] f[9]^2+2 f[4] f[5]^2 f[7] f[9]^2+2 f[2] f[4] f[5]^2 f[7] f[9]^2+2 f[3] f[4] f[5]^2 f[7] f[9]^2+4 f[2] f[3] f[4] f[5]^2 f[7] f[9]^2+f[1] f[2] f[3] f[4] f[5]^2 f[7] f[9]^2+2 f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]^2+f[4]^2 f[5]^2 f[7] f[9]^2+f[2] f[4]^2 f[5]^2 f[7] f[9]^2+f[3] f[4]^2 f[5]^2 f[7] f[9]^2+2 f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]^2+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]^2+f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]^2+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]^2+f[4] f[5]^2 f[8] f[9]^2+f[2] f[4] f[5]^2 f[8] f[9]^2+f[3] f[4] f[5]^2 f[8] f[9]^2+2 f[2] f[3] f[4] f[5]^2 f[8] f[9]^2+f[2]^2 f[3] f[4] f[5]^2 f[8] f[9]^2+f[4] f[5]^2 f[7] f[8] f[9]^2+f[2] f[4] f[5]^2 f[7] f[8] f[9]^2+f[3] f[4] f[5]^2 f[7] f[8] f[9]^2+2 f[2] f[3] f[4] f[5]^2 f[7] f[8] f[9]^2+f[2]^2 f[3] f[4] f[5]^2 f[7] f[8] f[9]^2+f[4]^2 f[5]^2 f[7] f[8] f[9]^2+f[2] f[4]^2 f[5]^2 f[7] f[8] f[9]^2+f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]^2+2 f[2] f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]^2+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]^2+f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]^2+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]^2,1+f[5]+f[2] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[7]+f[4] f[7]+f[5] f[7]+f[2] f[5] f[7]+2 f[4] f[5] f[7]+2 f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+f[4]^2 f[5] f[7]+f[2] f[4]^2 f[5] f[7]+f[1] f[2] f[4]^2 f[5] f[7]+f[9]+2 f[5] f[9]+2 f[2] f[5] f[9]+2 f[4] f[5] f[9]+2 f[2] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[7] f[9]+f[4] f[7] f[9]+2 f[5] f[7] f[9]+2 f[2] f[5] f[7] f[9]+4 f[4] f[5] f[7] f[9]+4 f[2] f[4] f[5] f[7] f[9]+2 f[1] f[2] f[4] f[5] f[7] f[9]+2 f[4]^2 f[5] f[7] f[9]+2 f[2] f[4]^2 f[5] f[7] f[9]+2 f[1] f[2] f[4]^2 f[5] f[7] f[9]+f[2] f[5] f[6] f[7] f[9]+2 f[2] f[4] f[5] f[6] f[7] f[9]+f[1] f[2] f[4] f[5] f[6] f[7] f[9]+f[2] f[4]^2 f[5] f[6] f[7] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[4] f[5] f[7] f[8] f[9]+f[2] f[4] f[5] f[7] f[8] f[9]+f[4]^2 f[5] f[7] f[8] f[9]+f[2] f[4]^2 f[5] f[7] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[7] f[8] f[9]+f[5] f[9]^2+f[2] f[5] f[9]^2+f[4] f[5] f[9]^2+f[2] f[4] f[5] f[9]^2+f[2] f[5] f[6] f[9]^2+f[2] f[4] f[5] f[6] f[9]^2+f[5] f[7] f[9]^2+f[2] f[5] f[7] f[9]^2+2 f[4] f[5] f[7] f[9]^2+2 f[2] f[4] f[5] f[7] f[9]^2+f[1] f[2] f[4] f[5] f[7] f[9]^2+f[4]^2 f[5] f[7] f[9]^2+f[2] f[4]^2 f[5] f[7] f[9]^2+f[1] f[2] f[4]^2 f[5] f[7] f[9]^2+f[2] f[5] f[6] f[7] f[9]^2+2 f[2] f[4] f[5] f[6] f[7] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[7] f[9]^2+f[2] f[4]^2 f[5] f[6] f[7] f[9]^2+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[9]^2+f[4] f[5] f[8] f[9]^2+f[2] f[4] f[5] f[8] f[9]^2+f[2] f[4] f[5] f[6] f[8] f[9]^2+f[4] f[5] f[7] f[8] f[9]^2+f[2] f[4] f[5] f[7] f[8] f[9]^2+f[4]^2 f[5] f[7] f[8] f[9]^2+f[2] f[4]^2 f[5] f[7] f[8] f[9]^2+f[1] f[2] f[4]^2 f[5] f[7] f[8] f[9]^2+f[2] f[4] f[5] f[6] f[7] f[8] f[9]^2+f[2] f[4]^2 f[5] f[6] f[7] f[8] f[9]^2+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[8] f[9]^2,1+f[3]+f[2] f[3]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+f[4] f[5]+f[2] f[4] f[5]+f[3] f[4] f[5]+2 f[2] f[3] f[4] f[5]+f[1] f[2] f[3] f[4] f[5]+f[2]^2 f[3] f[4] f[5]+f[1] f[2]^2 f[3] f[4] f[5]+f[7]+f[3] f[7]+f[2] f[3] f[7]+f[4] f[7]+f[3] f[4] f[7]+f[2] f[3] f[4] f[7]+f[1] f[2] f[3] f[4] f[7]+f[5] f[7]+f[2] f[5] f[7]+f[3] f[5] f[7]+2 f[2] f[3] f[5] f[7]+f[2]^2 f[3] f[5] f[7]+2 f[4] f[5] f[7]+2 f[2] f[4] f[5] f[7]+f[1] f[2] f[4] f[5] f[7]+2 f[3] f[4] f[5] f[7]+4 f[2] f[3] f[4] f[5] f[7]+2 f[1] f[2] f[3] f[4] f[5] f[7]+2 f[2]^2 f[3] f[4] f[5] f[7]+2 f[1] f[2]^2 f[3] f[4] f[5] f[7]+f[4]^2 f[5] f[7]+f[2] f[4]^2 f[5] f[7]+f[1] f[2] f[4]^2 f[5] f[7]+f[3] f[4]^2 f[5] f[7]+2 f[2] f[3] f[4]^2 f[5] f[7]+2 f[1] f[2] f[3] f[4]^2 f[5] f[7]+f[2]^2 f[3] f[4]^2 f[5] f[7]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[7]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[7]+f[9]+f[3] f[9]+f[2] f[3] f[9]+2 f[5] f[9]+2 f[2] f[5] f[9]+2 f[3] f[5] f[9]+4 f[2] f[3] f[5] f[9]+2 f[2]^2 f[3] f[5] f[9]+2 f[4] f[5] f[9]+2 f[2] f[4] f[5] f[9]+2 f[3] f[4] f[5] f[9]+4 f[2] f[3] f[4] f[5] f[9]+2 f[1] f[2] f[3] f[4] f[5] f[9]+2 f[2]^2 f[3] f[4] f[5] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[3] f[5] f[6] f[9]+f[2]^2 f[3] f[5] f[6] f[9]+f[2] f[4] f[5] f[6] f[9]+f[2] f[3] f[4] f[5] f[6] f[9]+f[2]^2 f[3] f[4] f[5] f[6] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[9]+f[7] f[9]+f[3] f[7] f[9]+f[2] f[3] f[7] f[9]+f[4] f[7] f[9]+f[3] f[4] f[7] f[9]+f[2] f[3] f[4] f[7] f[9]+f[1] f[2] f[3] f[4] f[7] f[9]+2 f[5] f[7] f[9]+2 f[2] f[5] f[7] f[9]+2 f[3] f[5] f[7] f[9]+4 f[2] f[3] f[5] f[7] f[9]+2 f[2]^2 f[3] f[5] f[7] f[9]+4 f[4] f[5] f[7] f[9]+4 f[2] f[4] f[5] f[7] f[9]+2 f[1] f[2] f[4] f[5] f[7] f[9]+4 f[3] f[4] f[5] f[7] f[9]+8 f[2] f[3] f[4] f[5] f[7] f[9]+4 f[1] f[2] f[3] f[4] f[5] f[7] f[9]+4 f[2]^2 f[3] f[4] f[5] f[7] f[9]+4 f[1] f[2]^2 f[3] f[4] f[5] f[7] f[9]+2 f[4]^2 f[5] f[7] f[9]+2 f[2] f[4]^2 f[5] f[7] f[9]+2 f[1] f[2] f[4]^2 f[5] f[7] f[9]+2 f[3] f[4]^2 f[5] f[7] f[9]+4 f[2] f[3] f[4]^2 f[5] f[7] f[9]+4 f[1] f[2] f[3] f[4]^2 f[5] f[7] f[9]+2 f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]+4 f[1] f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]+2 f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]+f[2] f[5] f[6] f[7] f[9]+f[2] f[3] f[5] f[6] f[7] f[9]+f[2]^2 f[3] f[5] f[6] f[7] f[9]+2 f[2] f[4] f[5] f[6] f[7] f[9]+f[1] f[2] f[4] f[5] f[6] f[7] f[9]+2 f[2] f[3] f[4] f[5] f[6] f[7] f[9]+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[9]+2 f[2]^2 f[3] f[4] f[5] f[6] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5] f[6] f[7] f[9]+f[2] f[4]^2 f[5] f[6] f[7] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[7] f[9]+f[1] f[2] f[3] f[4]^2 f[5] f[6] f[7] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[9]+f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+2 f[2] f[3] f[4] f[5] f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[8] f[9]+f[4] f[5] f[7] f[8] f[9]+f[2] f[4] f[5] f[7] f[8] f[9]+f[3] f[4] f[5] f[7] f[8] f[9]+2 f[2] f[3] f[4] f[5] f[7] f[8] f[9]+f[1] f[2] f[3] f[4] f[5] f[7] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[7] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[7] f[8] f[9]+f[4]^2 f[5] f[7] f[8] f[9]+f[2] f[4]^2 f[5] f[7] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[7] f[8] f[9]+f[3] f[4]^2 f[5] f[7] f[8] f[9]+2 f[2] f[3] f[4]^2 f[5] f[7] f[8] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5] f[7] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[7] f[8] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[7] f[8] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[7] f[8] f[9]+f[5] f[9]^2+f[2] f[5] f[9]^2+f[3] f[5] f[9]^2+2 f[2] f[3] f[5] f[9]^2+f[2]^2 f[3] f[5] f[9]^2+f[4] f[5] f[9]^2+f[2] f[4] f[5] f[9]^2+f[3] f[4] f[5] f[9]^2+2 f[2] f[3] f[4] f[5] f[9]^2+f[1] f[2] f[3] f[4] f[5] f[9]^2+f[2]^2 f[3] f[4] f[5] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5] f[9]^2+f[2] f[5] f[6] f[9]^2+f[2] f[3] f[5] f[6] f[9]^2+f[2]^2 f[3] f[5] f[6] f[9]^2+f[2] f[4] f[5] f[6] f[9]^2+f[2] f[3] f[4] f[5] f[6] f[9]^2+f[2]^2 f[3] f[4] f[5] f[6] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[9]^2+f[5] f[7] f[9]^2+f[2] f[5] f[7] f[9]^2+f[3] f[5] f[7] f[9]^2+2 f[2] f[3] f[5] f[7] f[9]^2+f[2]^2 f[3] f[5] f[7] f[9]^2+2 f[4] f[5] f[7] f[9]^2+2 f[2] f[4] f[5] f[7] f[9]^2+f[1] f[2] f[4] f[5] f[7] f[9]^2+2 f[3] f[4] f[5] f[7] f[9]^2+4 f[2] f[3] f[4] f[5] f[7] f[9]^2+2 f[1] f[2] f[3] f[4] f[5] f[7] f[9]^2+2 f[2]^2 f[3] f[4] f[5] f[7] f[9]^2+2 f[1] f[2]^2 f[3] f[4] f[5] f[7] f[9]^2+f[4]^2 f[5] f[7] f[9]^2+f[2] f[4]^2 f[5] f[7] f[9]^2+f[1] f[2] f[4]^2 f[5] f[7] f[9]^2+f[3] f[4]^2 f[5] f[7] f[9]^2+2 f[2] f[3] f[4]^2 f[5] f[7] f[9]^2+2 f[1] f[2] f[3] f[4]^2 f[5] f[7] f[9]^2+f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]^2+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]^2+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[7] f[9]^2+f[2] f[5] f[6] f[7] f[9]^2+f[2] f[3] f[5] f[6] f[7] f[9]^2+f[2]^2 f[3] f[5] f[6] f[7] f[9]^2+2 f[2] f[4] f[5] f[6] f[7] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[7] f[9]^2+2 f[2] f[3] f[4] f[5] f[6] f[7] f[9]^2+f[1] f[2] f[3] f[4] f[5] f[6] f[7] f[9]^2+2 f[2]^2 f[3] f[4] f[5] f[6] f[7] f[9]^2+2 f[1] f[2]^2 f[3] f[4] f[5] f[6] f[7] f[9]^2+f[2] f[4]^2 f[5] f[6] f[7] f[9]^2+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[9]^2+f[2] f[3] f[4]^2 f[5] f[6] f[7] f[9]^2+f[1] f[2] f[3] f[4]^2 f[5] f[6] f[7] f[9]^2+f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[9]^2+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[9]^2+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[9]^2+f[4] f[5] f[8] f[9]^2+f[2] f[4] f[5] f[8] f[9]^2+f[3] f[4] f[5] f[8] f[9]^2+2 f[2] f[3] f[4] f[5] f[8] f[9]^2+f[1] f[2] f[3] f[4] f[5] f[8] f[9]^2+f[2]^2 f[3] f[4] f[5] f[8] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5] f[8] f[9]^2+f[2] f[4] f[5] f[6] f[8] f[9]^2+f[2] f[3] f[4] f[5] f[6] f[8] f[9]^2+f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9]^2+f[4] f[5] f[7] f[8] f[9]^2+f[2] f[4] f[5] f[7] f[8] f[9]^2+f[3] f[4] f[5] f[7] f[8] f[9]^2+2 f[2] f[3] f[4] f[5] f[7] f[8] f[9]^2+f[1] f[2] f[3] f[4] f[5] f[7] f[8] f[9]^2+f[2]^2 f[3] f[4] f[5] f[7] f[8] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5] f[7] f[8] f[9]^2+f[4]^2 f[5] f[7] f[8] f[9]^2+f[2] f[4]^2 f[5] f[7] f[8] f[9]^2+f[1] f[2] f[4]^2 f[5] f[7] f[8] f[9]^2+f[3] f[4]^2 f[5] f[7] f[8] f[9]^2+2 f[2] f[3] f[4]^2 f[5] f[7] f[8] f[9]^2+2 f[1] f[2] f[3] f[4]^2 f[5] f[7] f[8] f[9]^2+f[2]^2 f[3] f[4]^2 f[5] f[7] f[8] f[9]^2+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[7] f[8] f[9]^2+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[7] f[8] f[9]^2+f[2] f[4] f[5] f[6] f[7] f[8] f[9]^2+f[2] f[3] f[4] f[5] f[6] f[7] f[8] f[9]^2+f[2]^2 f[3] f[4] f[5] f[6] f[7] f[8] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[7] f[8] f[9]^2+f[2] f[4]^2 f[5] f[6] f[7] f[8] f[9]^2+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[8] f[9]^2+f[2] f[3] f[4]^2 f[5] f[6] f[7] f[8] f[9]^2+f[1] f[2] f[3] f[4]^2 f[5] f[6] f[7] f[8] f[9]^2+f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[8] f[9]^2+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[8] f[9]^2+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[6] f[7] f[8] f[9]^2,1+f[5]+f[9]+2 f[5] f[9]+f[6] f[9]+f[3] f[6] f[9]+f[5] f[6] f[9]+f[3] f[5] f[6] f[9]+f[8] f[9]+f[5] f[8] f[9]+f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+2 f[5] f[6] f[8] f[9]+2 f[3] f[5] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[5]^2 f[6] f[8] f[9]+f[3] f[5]^2 f[6] f[8] f[9]+f[2] f[3] f[5]^2 f[6] f[8] f[9]+f[7] f[8] f[9]+f[5] f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+2 f[5] f[6] f[7] f[8] f[9]+2 f[3] f[5] f[6] f[7] f[8] f[9]+f[2] f[3] f[5] f[6] f[7] f[8] f[9]+f[4] f[5] f[6] f[7] f[8] f[9]+f[3] f[4] f[5] f[6] f[7] f[8] f[9]+f[5]^2 f[6] f[7] f[8] f[9]+f[3] f[5]^2 f[6] f[7] f[8] f[9]+f[2] f[3] f[5]^2 f[6] f[7] f[8] f[9]+f[4] f[5]^2 f[6] f[7] f[8] f[9]+f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]+f[5] f[9]^2+f[5] f[6] f[9]^2+f[3] f[5] f[6] f[9]^2+f[5] f[8] f[9]^2+f[5] f[6] f[8] f[9]^2+f[3] f[5] f[6] f[8] f[9]^2+f[5]^2 f[6] f[8] f[9]^2+f[3] f[5]^2 f[6] f[8] f[9]^2+f[2] f[3] f[5]^2 f[6] f[8] f[9]^2+f[5] f[7] f[8] f[9]^2+f[5] f[6] f[7] f[8] f[9]^2+f[3] f[5] f[6] f[7] f[8] f[9]^2+f[5]^2 f[6] f[7] f[8] f[9]^2+f[3] f[5]^2 f[6] f[7] f[8] f[9]^2+f[2] f[3] f[5]^2 f[6] f[7] f[8] f[9]^2+f[4] f[5]^2 f[6] f[7] f[8] f[9]^2+f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]^2+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]^2,1+f[3]+2 f[5]+f[2] f[5]+2 f[3] f[5]+2 f[2] f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[5]^2+f[2] f[5]^2+f[3] f[5]^2+2 f[2] f[3] f[5]^2+f[2]^2 f[3] f[5]^2+f[4] f[5]^2+f[2] f[4] f[5]^2+f[3] f[4] f[5]^2+2 f[2] f[3] f[4] f[5]^2+f[2]^2 f[3] f[4] f[5]^2+f[7]+f[3] f[7]+2 f[5] f[7]+f[2] f[5] f[7]+2 f[3] f[5] f[7]+2 f[2] f[3] f[5] f[7]+2 f[4] f[5] f[7]+f[2] f[4] f[5] f[7]+2 f[3] f[4] f[5] f[7]+2 f[2] f[3] f[4] f[5] f[7]+f[1] f[2] f[3] f[4] f[5] f[7]+f[5]^2 f[7]+f[2] f[5]^2 f[7]+f[3] f[5]^2 f[7]+2 f[2] f[3] f[5]^2 f[7]+f[2]^2 f[3] f[5]^2 f[7]+2 f[4] f[5]^2 f[7]+2 f[2] f[4] f[5]^2 f[7]+2 f[3] f[4] f[5]^2 f[7]+4 f[2] f[3] f[4] f[5]^2 f[7]+f[1] f[2] f[3] f[4] f[5]^2 f[7]+2 f[2]^2 f[3] f[4] f[5]^2 f[7]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[7]+f[4]^2 f[5]^2 f[7]+f[2] f[4]^2 f[5]^2 f[7]+f[3] f[4]^2 f[5]^2 f[7]+2 f[2] f[3] f[4]^2 f[5]^2 f[7]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7]+2 f[5] f[9]+f[2] f[5] f[9]+2 f[3] f[5] f[9]+2 f[2] f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9]+2 f[5]^2 f[9]+2 f[2] f[5]^2 f[9]+2 f[3] f[5]^2 f[9]+4 f[2] f[3] f[5]^2 f[9]+2 f[2]^2 f[3] f[5]^2 f[9]+2 f[4] f[5]^2 f[9]+2 f[2] f[4] f[5]^2 f[9]+2 f[3] f[4] f[5]^2 f[9]+4 f[2] f[3] f[4] f[5]^2 f[9]+2 f[2]^2 f[3] f[4] f[5]^2 f[9]+f[2] f[5] f[6] f[9]+f[2] f[3] f[5] f[6] f[9]+f[2] f[5]^2 f[6] f[9]+f[2] f[3] f[5]^2 f[6] f[9]+f[2]^2 f[3] f[5]^2 f[6] f[9]+f[2] f[4] f[5]^2 f[6] f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[9]+f[2]^2 f[3] f[4] f[5]^2 f[6] f[9]+2 f[5] f[7] f[9]+f[2] f[5] f[7] f[9]+2 f[3] f[5] f[7] f[9]+2 f[2] f[3] f[5] f[7] f[9]+2 f[4] f[5] f[7] f[9]+f[2] f[4] f[5] f[7] f[9]+2 f[3] f[4] f[5] f[7] f[9]+2 f[2] f[3] f[4] f[5] f[7] f[9]+f[1] f[2] f[3] f[4] f[5] f[7] f[9]+2 f[5]^2 f[7] f[9]+2 f[2] f[5]^2 f[7] f[9]+2 f[3] f[5]^2 f[7] f[9]+4 f[2] f[3] f[5]^2 f[7] f[9]+2 f[2]^2 f[3] f[5]^2 f[7] f[9]+4 f[4] f[5]^2 f[7] f[9]+4 f[2] f[4] f[5]^2 f[7] f[9]+4 f[3] f[4] f[5]^2 f[7] f[9]+8 f[2] f[3] f[4] f[5]^2 f[7] f[9]+2 f[1] f[2] f[3] f[4] f[5]^2 f[7] f[9]+4 f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]+2 f[4]^2 f[5]^2 f[7] f[9]+2 f[2] f[4]^2 f[5]^2 f[7] f[9]+2 f[3] f[4]^2 f[5]^2 f[7] f[9]+4 f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]+f[2] f[5] f[6] f[7] f[9]+f[2] f[3] f[5] f[6] f[7] f[9]+f[2] f[4] f[5] f[6] f[7] f[9]+f[2] f[3] f[4] f[5] f[6] f[7] f[9]+f[2] f[5]^2 f[6] f[7] f[9]+f[2] f[3] f[5]^2 f[6] f[7] f[9]+f[2]^2 f[3] f[5]^2 f[6] f[7] f[9]+2 f[2] f[4] f[5]^2 f[6] f[7] f[9]+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[9]+2 f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[9]+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[9]+f[2] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]+f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+f[2] f[3] f[4] f[5] f[8] f[9]+f[4] f[5]^2 f[8] f[9]+f[2] f[4] f[5]^2 f[8] f[9]+f[3] f[4] f[5]^2 f[8] f[9]+2 f[2] f[3] f[4] f[5]^2 f[8] f[9]+f[2]^2 f[3] f[4] f[5]^2 f[8] f[9]+f[4] f[5] f[7] f[8] f[9]+f[3] f[4] f[5] f[7] f[8] f[9]+f[2] f[3] f[4] f[5] f[7] f[8] f[9]+f[4] f[5]^2 f[7] f[8] f[9]+f[2] f[4] f[5]^2 f[7] f[8] f[9]+f[3] f[4] f[5]^2 f[7] f[8] f[9]+2 f[2] f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[2]^2 f[3] f[4] f[5]^2 f[7] f[8] f[9]+f[4]^2 f[5]^2 f[7] f[8] f[9]+f[2] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+2 f[2] f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]+f[5]^2 f[9]^2+f[2] f[5]^2 f[9]^2+f[3] f[5]^2 f[9]^2+2 f[2] f[3] f[5]^2 f[9]^2+f[2]^2 f[3] f[5]^2 f[9]^2+f[4] f[5]^2 f[9]^2+f[2] f[4] f[5]^2 f[9]^2+f[3] f[4] f[5]^2 f[9]^2+2 f[2] f[3] f[4] f[5]^2 f[9]^2+f[2]^2 f[3] f[4] f[5]^2 f[9]^2+f[2] f[5]^2 f[6] f[9]^2+f[2] f[3] f[5]^2 f[6] f[9]^2+f[2]^2 f[3] f[5]^2 f[6] f[9]^2+f[2] f[4] f[5]^2 f[6] f[9]^2+f[2] f[3] f[4] f[5]^2 f[6] f[9]^2+f[2]^2 f[3] f[4] f[5]^2 f[6] f[9]^2+f[5]^2 f[7] f[9]^2+f[2] f[5]^2 f[7] f[9]^2+f[3] f[5]^2 f[7] f[9]^2+2 f[2] f[3] f[5]^2 f[7] f[9]^2+f[2]^2 f[3] f[5]^2 f[7] f[9]^2+2 f[4] f[5]^2 f[7] f[9]^2+2 f[2] f[4] f[5]^2 f[7] f[9]^2+2 f[3] f[4] f[5]^2 f[7] f[9]^2+4 f[2] f[3] f[4] f[5]^2 f[7] f[9]^2+f[1] f[2] f[3] f[4] f[5]^2 f[7] f[9]^2+2 f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5]^2 f[7] f[9]^2+f[4]^2 f[5]^2 f[7] f[9]^2+f[2] f[4]^2 f[5]^2 f[7] f[9]^2+f[3] f[4]^2 f[5]^2 f[7] f[9]^2+2 f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]^2+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[9]^2+f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]^2+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[9]^2+f[2] f[5]^2 f[6] f[7] f[9]^2+f[2] f[3] f[5]^2 f[6] f[7] f[9]^2+f[2]^2 f[3] f[5]^2 f[6] f[7] f[9]^2+2 f[2] f[4] f[5]^2 f[6] f[7] f[9]^2+2 f[2] f[3] f[4] f[5]^2 f[6] f[7] f[9]^2+2 f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[9]^2+f[1] f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[9]^2+f[2] f[4]^2 f[5]^2 f[6] f[7] f[9]^2+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]^2+f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]^2+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[9]^2+f[4] f[5]^2 f[8] f[9]^2+f[2] f[4] f[5]^2 f[8] f[9]^2+f[3] f[4] f[5]^2 f[8] f[9]^2+2 f[2] f[3] f[4] f[5]^2 f[8] f[9]^2+f[2]^2 f[3] f[4] f[5]^2 f[8] f[9]^2+f[2] f[4] f[5]^2 f[6] f[8] f[9]^2+f[2] f[3] f[4] f[5]^2 f[6] f[8] f[9]^2+f[2]^2 f[3] f[4] f[5]^2 f[6] f[8] f[9]^2+f[4] f[5]^2 f[7] f[8] f[9]^2+f[2] f[4] f[5]^2 f[7] f[8] f[9]^2+f[3] f[4] f[5]^2 f[7] f[8] f[9]^2+2 f[2] f[3] f[4] f[5]^2 f[7] f[8] f[9]^2+f[2]^2 f[3] f[4] f[5]^2 f[7] f[8] f[9]^2+f[4]^2 f[5]^2 f[7] f[8] f[9]^2+f[2] f[4]^2 f[5]^2 f[7] f[8] f[9]^2+f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]^2+2 f[2] f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]^2+f[1] f[2] f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]^2+f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]^2+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[7] f[8] f[9]^2+f[2] f[4] f[5]^2 f[6] f[7] f[8] f[9]^2+f[2] f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]^2+f[2]^2 f[3] f[4] f[5]^2 f[6] f[7] f[8] f[9]^2+f[2] f[4]^2 f[5]^2 f[6] f[7] f[8] f[9]^2+f[2] f[3] f[4]^2 f[5]^2 f[6] f[7] f[8] f[9]^2+f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[8] f[9]^2+f[1] f[2]^2 f[3] f[4]^2 f[5]^2 f[6] f[7] f[8] f[9]^2,1+f[2]+f[5]+2 f[2] f[5]+f[2]^2 f[5]+f[4] f[5]+2 f[2] f[4] f[5]+f[1] f[2] f[4] f[5]+f[2]^2 f[4] f[5]+f[1] f[2]^2 f[4] f[5]+f[7]+f[2] f[7]+f[4] f[7]+f[2] f[4] f[7]+f[1] f[2] f[4] f[7]+f[5] f[7]+2 f[2] f[5] f[7]+f[2]^2 f[5] f[7]+2 f[4] f[5] f[7]+4 f[2] f[4] f[5] f[7]+2 f[1] f[2] f[4] f[5] f[7]+2 f[2]^2 f[4] f[5] f[7]+2 f[1] f[2]^2 f[4] f[5] f[7]+f[4]^2 f[5] f[7]+2 f[2] f[4]^2 f[5] f[7]+2 f[1] f[2] f[4]^2 f[5] f[7]+f[2]^2 f[4]^2 f[5] f[7]+2 f[1] f[2]^2 f[4]^2 f[5] f[7]+f[1]^2 f[2]^2 f[4]^2 f[5] f[7]+f[9]+f[2] f[9]+2 f[5] f[9]+4 f[2] f[5] f[9]+2 f[2]^2 f[5] f[9]+2 f[4] f[5] f[9]+4 f[2] f[4] f[5] f[9]+2 f[1] f[2] f[4] f[5] f[9]+2 f[2]^2 f[4] f[5] f[9]+2 f[1] f[2]^2 f[4] f[5] f[9]+f[2] f[6] f[9]+2 f[2] f[5] f[6] f[9]+2 f[2]^2 f[5] f[6] f[9]+2 f[2] f[4] f[5] f[6] f[9]+f[1] f[2] f[4] f[5] f[6] f[9]+2 f[2]^2 f[4] f[5] f[6] f[9]+2 f[1] f[2]^2 f[4] f[5] f[6] f[9]+f[7] f[9]+f[2] f[7] f[9]+f[4] f[7] f[9]+f[2] f[4] f[7] f[9]+f[1] f[2] f[4] f[7] f[9]+2 f[5] f[7] f[9]+4 f[2] f[5] f[7] f[9]+2 f[2]^2 f[5] f[7] f[9]+4 f[4] f[5] f[7] f[9]+8 f[2] f[4] f[5] f[7] f[9]+4 f[1] f[2] f[4] f[5] f[7] f[9]+4 f[2]^2 f[4] f[5] f[7] f[9]+4 f[1] f[2]^2 f[4] f[5] f[7] f[9]+2 f[4]^2 f[5] f[7] f[9]+4 f[2] f[4]^2 f[5] f[7] f[9]+4 f[1] f[2] f[4]^2 f[5] f[7] f[9]+2 f[2]^2 f[4]^2 f[5] f[7] f[9]+4 f[1] f[2]^2 f[4]^2 f[5] f[7] f[9]+2 f[1]^2 f[2]^2 f[4]^2 f[5] f[7] f[9]+f[2] f[6] f[7] f[9]+f[2] f[4] f[6] f[7] f[9]+f[1] f[2] f[4] f[6] f[7] f[9]+2 f[2] f[5] f[6] f[7] f[9]+2 f[2]^2 f[5] f[6] f[7] f[9]+4 f[2] f[4] f[5] f[6] f[7] f[9]+2 f[1] f[2] f[4] f[5] f[6] f[7] f[9]+4 f[2]^2 f[4] f[5] f[6] f[7] f[9]+4 f[1] f[2]^2 f[4] f[5] f[6] f[7] f[9]+2 f[2] f[4]^2 f[5] f[6] f[7] f[9]+2 f[1] f[2] f[4]^2 f[5] f[6] f[7] f[9]+2 f[2]^2 f[4]^2 f[5] f[6] f[7] f[9]+4 f[1] f[2]^2 f[4]^2 f[5] f[6] f[7] f[9]+2 f[1]^2 f[2]^2 f[4]^2 f[5] f[6] f[7] f[9]+f[4] f[5] f[8] f[9]+2 f[2] f[4] f[5] f[8] f[9]+f[1] f[2] f[4] f[5] f[8] f[9]+f[2]^2 f[4] f[5] f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[8] f[9]+f[2] f[4] f[5] f[6] f[8] f[9]+f[2]^2 f[4] f[5] f[6] f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[6] f[8] f[9]+f[4] f[5] f[7] f[8] f[9]+2 f[2] f[4] f[5] f[7] f[8] f[9]+f[1] f[2] f[4] f[5] f[7] f[8] f[9]+f[2]^2 f[4] f[5] f[7] f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[7] f[8] f[9]+f[4]^2 f[5] f[7] f[8] f[9]+2 f[2] f[4]^2 f[5] f[7] f[8] f[9]+2 f[1] f[2] f[4]^2 f[5] f[7] f[8] f[9]+f[2]^2 f[4]^2 f[5] f[7] f[8] f[9]+2 f[1] f[2]^2 f[4]^2 f[5] f[7] f[8] f[9]+f[1]^2 f[2]^2 f[4]^2 f[5] f[7] f[8] f[9]+f[2] f[4] f[5] f[6] f[7] f[8] f[9]+f[2]^2 f[4] f[5] f[6] f[7] f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[6] f[7] f[8] f[9]+f[2] f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[2]^2 f[4]^2 f[5] f[6] f[7] f[8] f[9]+2 f[1] f[2]^2 f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[1]^2 f[2]^2 f[4]^2 f[5] f[6] f[7] f[8] f[9]+f[5] f[9]^2+2 f[2] f[5] f[9]^2+f[2]^2 f[5] f[9]^2+f[4] f[5] f[9]^2+2 f[2] f[4] f[5] f[9]^2+f[1] f[2] f[4] f[5] f[9]^2+f[2]^2 f[4] f[5] f[9]^2+f[1] f[2]^2 f[4] f[5] f[9]^2+2 f[2] f[5] f[6] f[9]^2+2 f[2]^2 f[5] f[6] f[9]^2+2 f[2] f[4] f[5] f[6] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[9]^2+2 f[2]^2 f[4] f[5] f[6] f[9]^2+2 f[1] f[2]^2 f[4] f[5] f[6] f[9]^2+f[2]^2 f[5] f[6]^2 f[9]^2+f[2]^2 f[4] f[5] f[6]^2 f[9]^2+f[1] f[2]^2 f[4] f[5] f[6]^2 f[9]^2+f[5] f[7] f[9]^2+2 f[2] f[5] f[7] f[9]^2+f[2]^2 f[5] f[7] f[9]^2+2 f[4] f[5] f[7] f[9]^2+4 f[2] f[4] f[5] f[7] f[9]^2+2 f[1] f[2] f[4] f[5] f[7] f[9]^2+2 f[2]^2 f[4] f[5] f[7] f[9]^2+2 f[1] f[2]^2 f[4] f[5] f[7] f[9]^2+f[4]^2 f[5] f[7] f[9]^2+2 f[2] f[4]^2 f[5] f[7] f[9]^2+2 f[1] f[2] f[4]^2 f[5] f[7] f[9]^2+f[2]^2 f[4]^2 f[5] f[7] f[9]^2+2 f[1] f[2]^2 f[4]^2 f[5] f[7] f[9]^2+f[1]^2 f[2]^2 f[4]^2 f[5] f[7] f[9]^2+2 f[2] f[5] f[6] f[7] f[9]^2+2 f[2]^2 f[5] f[6] f[7] f[9]^2+4 f[2] f[4] f[5] f[6] f[7] f[9]^2+2 f[1] f[2] f[4] f[5] f[6] f[7] f[9]^2+4 f[2]^2 f[4] f[5] f[6] f[7] f[9]^2+4 f[1] f[2]^2 f[4] f[5] f[6] f[7] f[9]^2+2 f[2] f[4]^2 f[5] f[6] f[7] f[9]^2+2 f[1] f[2] f[4]^2 f[5] f[6] f[7] f[9]^2+2 f[2]^2 f[4]^2 f[5] f[6] f[7] f[9]^2+4 f[1] f[2]^2 f[4]^2 f[5] f[6] f[7] f[9]^2+2 f[1]^2 f[2]^2 f[4]^2 f[5] f[6] f[7] f[9]^2+f[2]^2 f[5] f[6]^2 f[7] f[9]^2+2 f[2]^2 f[4] f[5] f[6]^2 f[7] f[9]^2+2 f[1] f[2]^2 f[4] f[5] f[6]^2 f[7] f[9]^2+f[2]^2 f[4]^2 f[5] f[6]^2 f[7] f[9]^2+2 f[1] f[2]^2 f[4]^2 f[5] f[6]^2 f[7] f[9]^2+f[1]^2 f[2]^2 f[4]^2 f[5] f[6]^2 f[7] f[9]^2+f[4] f[5] f[8] f[9]^2+2 f[2] f[4] f[5] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[8] f[9]^2+f[2]^2 f[4] f[5] f[8] f[9]^2+f[1] f[2]^2 f[4] f[5] f[8] f[9]^2+2 f[2] f[4] f[5] f[6] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8] f[9]^2+2 f[2]^2 f[4] f[5] f[6] f[8] f[9]^2+2 f[1] f[2]^2 f[4] f[5] f[6] f[8] f[9]^2+f[2]^2 f[4] f[5] f[6]^2 f[8] f[9]^2+f[1] f[2]^2 f[4] f[5] f[6]^2 f[8] f[9]^2+f[4] f[5] f[7] f[8] f[9]^2+2 f[2] f[4] f[5] f[7] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[7] f[8] f[9]^2+f[2]^2 f[4] f[5] f[7] f[8] f[9]^2+f[1] f[2]^2 f[4] f[5] f[7] f[8] f[9]^2+f[4]^2 f[5] f[7] f[8] f[9]^2+2 f[2] f[4]^2 f[5] f[7] f[8] f[9]^2+2 f[1] f[2] f[4]^2 f[5] f[7] f[8] f[9]^2+f[2]^2 f[4]^2 f[5] f[7] f[8] f[9]^2+2 f[1] f[2]^2 f[4]^2 f[5] f[7] f[8] f[9]^2+f[1]^2 f[2]^2 f[4]^2 f[5] f[7] f[8] f[9]^2+2 f[2] f[4] f[5] f[6] f[7] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[7] f[8] f[9]^2+2 f[2]^2 f[4] f[5] f[6] f[7] f[8] f[9]^2+2 f[1] f[2]^2 f[4] f[5] f[6] f[7] f[8] f[9]^2+2 f[2] f[4]^2 f[5] f[6] f[7] f[8] f[9]^2+2 f[1] f[2] f[4]^2 f[5] f[6] f[7] f[8] f[9]^2+2 f[2]^2 f[4]^2 f[5] f[6] f[7] f[8] f[9]^2+4 f[1] f[2]^2 f[4]^2 f[5] f[6] f[7] f[8] f[9]^2+2 f[1]^2 f[2]^2 f[4]^2 f[5] f[6] f[7] f[8] f[9]^2+f[2]^2 f[4] f[5] f[6]^2 f[7] f[8] f[9]^2+f[1] f[2]^2 f[4] f[5] f[6]^2 f[7] f[8] f[9]^2+f[2]^2 f[4]^2 f[5] f[6]^2 f[7] f[8] f[9]^2+2 f[1] f[2]^2 f[4]^2 f[5] f[6]^2 f[7] f[8] f[9]^2+f[1]^2 f[2]^2 f[4]^2 f[5] f[6]^2 f[7] f[8] f[9]^2,1+f[4]+f[5]+f[2] f[5]+2 f[4] f[5]+2 f[2] f[4] f[5]+f[1] f[2] f[4] f[5]+f[4]^2 f[5]+f[2] f[4]^2 f[5]+f[1] f[2] f[4]^2 f[5]+f[9]+f[4] f[9]+2 f[5] f[9]+2 f[2] f[5] f[9]+4 f[4] f[5] f[9]+4 f[2] f[4] f[5] f[9]+2 f[1] f[2] f[4] f[5] f[9]+2 f[4]^2 f[5] f[9]+2 f[2] f[4]^2 f[5] f[9]+2 f[1] f[2] f[4]^2 f[5] f[9]+f[2] f[5] f[6] f[9]+2 f[2] f[4] f[5] f[6] f[9]+f[1] f[2] f[4] f[5] f[6] f[9]+f[2] f[4]^2 f[5] f[6] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[9]+f[4] f[8] f[9]+2 f[4] f[5] f[8] f[9]+2 f[2] f[4] f[5] f[8] f[9]+f[1] f[2] f[4] f[5] f[8] f[9]+2 f[4]^2 f[5] f[8] f[9]+2 f[2] f[4]^2 f[5] f[8] f[9]+2 f[1] f[2] f[4]^2 f[5] f[8] f[9]+f[2] f[4] f[5] f[6] f[8] f[9]+f[2] f[4]^2 f[5] f[6] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[8] f[9]+f[5] f[9]^2+f[2] f[5] f[9]^2+2 f[4] f[5] f[9]^2+2 f[2] f[4] f[5] f[9]^2+f[1] f[2] f[4] f[5] f[9]^2+f[4]^2 f[5] f[9]^2+f[2] f[4]^2 f[5] f[9]^2+f[1] f[2] f[4]^2 f[5] f[9]^2+f[2] f[5] f[6] f[9]^2+2 f[2] f[4] f[5] f[6] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[9]^2+f[2] f[4]^2 f[5] f[6] f[9]^2+f[1] f[2] f[4]^2 f[5] f[6] f[9]^2+2 f[4] f[5] f[8] f[9]^2+2 f[2] f[4] f[5] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[8] f[9]^2+2 f[4]^2 f[5] f[8] f[9]^2+2 f[2] f[4]^2 f[5] f[8] f[9]^2+2 f[1] f[2] f[4]^2 f[5] f[8] f[9]^2+2 f[2] f[4] f[5] f[6] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8] f[9]^2+2 f[2] f[4]^2 f[5] f[6] f[8] f[9]^2+2 f[1] f[2] f[4]^2 f[5] f[6] f[8] f[9]^2+f[4]^2 f[5] f[8]^2 f[9]^2+f[2] f[4]^2 f[5] f[8]^2 f[9]^2+f[1] f[2] f[4]^2 f[5] f[8]^2 f[9]^2+f[2] f[4]^2 f[5] f[6] f[8]^2 f[9]^2+f[1] f[2] f[4]^2 f[5] f[6] f[8]^2 f[9]^2,1+f[3]+f[2] f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[1] f[2] f[3] f[4]+f[5]+f[2] f[5]+f[3] f[5]+2 f[2] f[3] f[5]+f[2]^2 f[3] f[5]+2 f[4] f[5]+2 f[2] f[4] f[5]+f[1] f[2] f[4] f[5]+2 f[3] f[4] f[5]+4 f[2] f[3] f[4] f[5]+2 f[1] f[2] f[3] f[4] f[5]+2 f[2]^2 f[3] f[4] f[5]+2 f[1] f[2]^2 f[3] f[4] f[5]+f[4]^2 f[5]+f[2] f[4]^2 f[5]+f[1] f[2] f[4]^2 f[5]+f[3] f[4]^2 f[5]+2 f[2] f[3] f[4]^2 f[5]+2 f[1] f[2] f[3] f[4]^2 f[5]+f[2]^2 f[3] f[4]^2 f[5]+2 f[1] f[2]^2 f[3] f[4]^2 f[5]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5]+f[9]+f[3] f[9]+f[2] f[3] f[9]+f[4] f[9]+f[3] f[4] f[9]+f[2] f[3] f[4] f[9]+f[1] f[2] f[3] f[4] f[9]+2 f[5] f[9]+2 f[2] f[5] f[9]+2 f[3] f[5] f[9]+4 f[2] f[3] f[5] f[9]+2 f[2]^2 f[3] f[5] f[9]+4 f[4] f[5] f[9]+4 f[2] f[4] f[5] f[9]+2 f[1] f[2] f[4] f[5] f[9]+4 f[3] f[4] f[5] f[9]+8 f[2] f[3] f[4] f[5] f[9]+4 f[1] f[2] f[3] f[4] f[5] f[9]+4 f[2]^2 f[3] f[4] f[5] f[9]+4 f[1] f[2]^2 f[3] f[4] f[5] f[9]+2 f[4]^2 f[5] f[9]+2 f[2] f[4]^2 f[5] f[9]+2 f[1] f[2] f[4]^2 f[5] f[9]+2 f[3] f[4]^2 f[5] f[9]+4 f[2] f[3] f[4]^2 f[5] f[9]+4 f[1] f[2] f[3] f[4]^2 f[5] f[9]+2 f[2]^2 f[3] f[4]^2 f[5] f[9]+4 f[1] f[2]^2 f[3] f[4]^2 f[5] f[9]+2 f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[9]+f[2] f[5] f[6] f[9]+f[2] f[3] f[5] f[6] f[9]+f[2]^2 f[3] f[5] f[6] f[9]+2 f[2] f[4] f[5] f[6] f[9]+f[1] f[2] f[4] f[5] f[6] f[9]+2 f[2] f[3] f[4] f[5] f[6] f[9]+f[1] f[2] f[3] f[4] f[5] f[6] f[9]+2 f[2]^2 f[3] f[4] f[5] f[6] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5] f[6] f[9]+f[2] f[4]^2 f[5] f[6] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[9]+f[1] f[2] f[3] f[4]^2 f[5] f[6] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[6] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[6] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[6] f[9]+f[4] f[8] f[9]+f[3] f[4] f[8] f[9]+f[2] f[3] f[4] f[8] f[9]+f[1] f[2] f[3] f[4] f[8] f[9]+2 f[4] f[5] f[8] f[9]+2 f[2] f[4] f[5] f[8] f[9]+f[1] f[2] f[4] f[5] f[8] f[9]+2 f[3] f[4] f[5] f[8] f[9]+4 f[2] f[3] f[4] f[5] f[8] f[9]+2 f[1] f[2] f[3] f[4] f[5] f[8] f[9]+2 f[2]^2 f[3] f[4] f[5] f[8] f[9]+2 f[1] f[2]^2 f[3] f[4] f[5] f[8] f[9]+2 f[4]^2 f[5] f[8] f[9]+2 f[2] f[4]^2 f[5] f[8] f[9]+2 f[1] f[2] f[4]^2 f[5] f[8] f[9]+2 f[3] f[4]^2 f[5] f[8] f[9]+4 f[2] f[3] f[4]^2 f[5] f[8] f[9]+4 f[1] f[2] f[3] f[4]^2 f[5] f[8] f[9]+2 f[2]^2 f[3] f[4]^2 f[5] f[8] f[9]+4 f[1] f[2]^2 f[3] f[4]^2 f[5] f[8] f[9]+2 f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[8] f[9]+f[2] f[4] f[5] f[6] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9]+f[1] f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9]+f[2] f[4]^2 f[5] f[6] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[8] f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[8] f[9]+f[1] f[2] f[3] f[4]^2 f[5] f[6] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[6] f[8] f[9]+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[6] f[8] f[9]+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[6] f[8] f[9]+f[5] f[9]^2+f[2] f[5] f[9]^2+f[3] f[5] f[9]^2+2 f[2] f[3] f[5] f[9]^2+f[2]^2 f[3] f[5] f[9]^2+2 f[4] f[5] f[9]^2+2 f[2] f[4] f[5] f[9]^2+f[1] f[2] f[4] f[5] f[9]^2+2 f[3] f[4] f[5] f[9]^2+4 f[2] f[3] f[4] f[5] f[9]^2+2 f[1] f[2] f[3] f[4] f[5] f[9]^2+2 f[2]^2 f[3] f[4] f[5] f[9]^2+2 f[1] f[2]^2 f[3] f[4] f[5] f[9]^2+f[4]^2 f[5] f[9]^2+f[2] f[4]^2 f[5] f[9]^2+f[1] f[2] f[4]^2 f[5] f[9]^2+f[3] f[4]^2 f[5] f[9]^2+2 f[2] f[3] f[4]^2 f[5] f[9]^2+2 f[1] f[2] f[3] f[4]^2 f[5] f[9]^2+f[2]^2 f[3] f[4]^2 f[5] f[9]^2+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[9]^2+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[9]^2+f[2] f[5] f[6] f[9]^2+f[2] f[3] f[5] f[6] f[9]^2+f[2]^2 f[3] f[5] f[6] f[9]^2+2 f[2] f[4] f[5] f[6] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[9]^2+2 f[2] f[3] f[4] f[5] f[6] f[9]^2+f[1] f[2] f[3] f[4] f[5] f[6] f[9]^2+2 f[2]^2 f[3] f[4] f[5] f[6] f[9]^2+2 f[1] f[2]^2 f[3] f[4] f[5] f[6] f[9]^2+f[2] f[4]^2 f[5] f[6] f[9]^2+f[1] f[2] f[4]^2 f[5] f[6] f[9]^2+f[2] f[3] f[4]^2 f[5] f[6] f[9]^2+f[1] f[2] f[3] f[4]^2 f[5] f[6] f[9]^2+f[2]^2 f[3] f[4]^2 f[5] f[6] f[9]^2+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[6] f[9]^2+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[6] f[9]^2+2 f[4] f[5] f[8] f[9]^2+2 f[2] f[4] f[5] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[8] f[9]^2+2 f[3] f[4] f[5] f[8] f[9]^2+4 f[2] f[3] f[4] f[5] f[8] f[9]^2+2 f[1] f[2] f[3] f[4] f[5] f[8] f[9]^2+2 f[2]^2 f[3] f[4] f[5] f[8] f[9]^2+2 f[1] f[2]^2 f[3] f[4] f[5] f[8] f[9]^2+2 f[4]^2 f[5] f[8] f[9]^2+2 f[2] f[4]^2 f[5] f[8] f[9]^2+2 f[1] f[2] f[4]^2 f[5] f[8] f[9]^2+2 f[3] f[4]^2 f[5] f[8] f[9]^2+4 f[2] f[3] f[4]^2 f[5] f[8] f[9]^2+4 f[1] f[2] f[3] f[4]^2 f[5] f[8] f[9]^2+2 f[2]^2 f[3] f[4]^2 f[5] f[8] f[9]^2+4 f[1] f[2]^2 f[3] f[4]^2 f[5] f[8] f[9]^2+2 f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[8] f[9]^2+2 f[2] f[4] f[5] f[6] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8] f[9]^2+2 f[2] f[3] f[4] f[5] f[6] f[8] f[9]^2+f[1] f[2] f[3] f[4] f[5] f[6] f[8] f[9]^2+2 f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9]^2+2 f[1] f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9]^2+2 f[2] f[4]^2 f[5] f[6] f[8] f[9]^2+2 f[1] f[2] f[4]^2 f[5] f[6] f[8] f[9]^2+2 f[2] f[3] f[4]^2 f[5] f[6] f[8] f[9]^2+2 f[1] f[2] f[3] f[4]^2 f[5] f[6] f[8] f[9]^2+2 f[2]^2 f[3] f[4]^2 f[5] f[6] f[8] f[9]^2+4 f[1] f[2]^2 f[3] f[4]^2 f[5] f[6] f[8] f[9]^2+2 f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[6] f[8] f[9]^2+f[4]^2 f[5] f[8]^2 f[9]^2+f[2] f[4]^2 f[5] f[8]^2 f[9]^2+f[1] f[2] f[4]^2 f[5] f[8]^2 f[9]^2+f[3] f[4]^2 f[5] f[8]^2 f[9]^2+2 f[2] f[3] f[4]^2 f[5] f[8]^2 f[9]^2+2 f[1] f[2] f[3] f[4]^2 f[5] f[8]^2 f[9]^2+f[2]^2 f[3] f[4]^2 f[5] f[8]^2 f[9]^2+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[8]^2 f[9]^2+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[8]^2 f[9]^2+f[2] f[4]^2 f[5] f[6] f[8]^2 f[9]^2+f[1] f[2] f[4]^2 f[5] f[6] f[8]^2 f[9]^2+f[2] f[3] f[4]^2 f[5] f[6] f[8]^2 f[9]^2+f[1] f[2] f[3] f[4]^2 f[5] f[6] f[8]^2 f[9]^2+f[2]^2 f[3] f[4]^2 f[5] f[6] f[8]^2 f[9]^2+2 f[1] f[2]^2 f[3] f[4]^2 f[5] f[6] f[8]^2 f[9]^2+f[1]^2 f[2]^2 f[3] f[4]^2 f[5] f[6] f[8]^2 f[9]^2,1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+2 f[9]+2 f[2] f[9]+2 f[4] f[9]+2 f[2] f[4] f[9]+2 f[1] f[2] f[4] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[4] f[6] f[9]+2 f[2] f[4] f[6] f[9]+2 f[1] f[2] f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[2] f[3] f[4] f[6] f[9]+f[1] f[2] f[3] f[4] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+2 f[4] f[8] f[9]+2 f[2] f[4] f[8] f[9]+2 f[1] f[2] f[4] f[8] f[9]+f[2] f[6] f[8] f[9]+f[4] f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+f[3] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[6] f[8] f[9]+f[1] f[2] f[3] f[4] f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[9]^2+f[2] f[9]^2+f[4] f[9]^2+f[2] f[4] f[9]^2+f[1] f[2] f[4] f[9]^2+f[6] f[9]^2+2 f[2] f[6] f[9]^2+f[3] f[6] f[9]^2+f[2] f[3] f[6] f[9]^2+f[4] f[6] f[9]^2+2 f[2] f[4] f[6] f[9]^2+2 f[1] f[2] f[4] f[6] f[9]^2+f[3] f[4] f[6] f[9]^2+f[2] f[3] f[4] f[6] f[9]^2+f[1] f[2] f[3] f[4] f[6] f[9]^2+f[2] f[6]^2 f[9]^2+f[2] f[3] f[6]^2 f[9]^2+f[2] f[4] f[6]^2 f[9]^2+f[1] f[2] f[4] f[6]^2 f[9]^2+f[2] f[3] f[4] f[6]^2 f[9]^2+f[1] f[2] f[3] f[4] f[6]^2 f[9]^2+f[8] f[9]^2+f[2] f[8] f[9]^2+2 f[4] f[8] f[9]^2+2 f[2] f[4] f[8] f[9]^2+2 f[1] f[2] f[4] f[8] f[9]^2+f[6] f[8] f[9]^2+2 f[2] f[6] f[8] f[9]^2+f[3] f[6] f[8] f[9]^2+f[2] f[3] f[6] f[8] f[9]^2+2 f[4] f[6] f[8] f[9]^2+4 f[2] f[4] f[6] f[8] f[9]^2+4 f[1] f[2] f[4] f[6] f[8] f[9]^2+2 f[3] f[4] f[6] f[8] f[9]^2+2 f[2] f[3] f[4] f[6] f[8] f[9]^2+2 f[1] f[2] f[3] f[4] f[6] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8] f[9]^2+f[2] f[6]^2 f[8] f[9]^2+f[2] f[3] f[6]^2 f[8] f[9]^2+2 f[2] f[4] f[6]^2 f[8] f[9]^2+2 f[1] f[2] f[4] f[6]^2 f[8] f[9]^2+2 f[2] f[3] f[4] f[6]^2 f[8] f[9]^2+2 f[1] f[2] f[3] f[4] f[6]^2 f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6]^2 f[8] f[9]^2+f[1] f[2] f[3] f[4] f[5] f[6]^2 f[8] f[9]^2+f[4] f[8]^2 f[9]^2+f[2] f[4] f[8]^2 f[9]^2+f[1] f[2] f[4] f[8]^2 f[9]^2+f[4] f[6] f[8]^2 f[9]^2+2 f[2] f[4] f[6] f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[6] f[8]^2 f[9]^2+f[3] f[4] f[6] f[8]^2 f[9]^2+f[2] f[3] f[4] f[6] f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[6] f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8]^2 f[9]^2+f[2] f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[4] f[6]^2 f[8]^2 f[9]^2+f[2] f[3] f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[5] f[6]^2 f[8]^2 f[9]^2,1+f[2]+2 f[4]+f[1] f[4]+2 f[2] f[4]+2 f[1] f[2] f[4]+f[4]^2+f[1] f[4]^2+f[2] f[4]^2+2 f[1] f[2] f[4]^2+f[1]^2 f[2] f[4]^2+2 f[9]+2 f[2] f[9]+4 f[4] f[9]+2 f[1] f[4] f[9]+4 f[2] f[4] f[9]+4 f[1] f[2] f[4] f[9]+2 f[4]^2 f[9]+2 f[1] f[4]^2 f[9]+2 f[2] f[4]^2 f[9]+4 f[1] f[2] f[4]^2 f[9]+2 f[1]^2 f[2] f[4]^2 f[9]+f[6] f[9]+2 f[2] f[6] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+2 f[4] f[6] f[9]+f[1] f[4] f[6] f[9]+4 f[2] f[4] f[6] f[9]+4 f[1] f[2] f[4] f[6] f[9]+2 f[3] f[4] f[6] f[9]+f[1] f[3] f[4] f[6] f[9]+2 f[2] f[3] f[4] f[6] f[9]+2 f[1] f[2] f[3] f[4] f[6] f[9]+f[4]^2 f[6] f[9]+f[1] f[4]^2 f[6] f[9]+2 f[2] f[4]^2 f[6] f[9]+4 f[1] f[2] f[4]^2 f[6] f[9]+2 f[1]^2 f[2] f[4]^2 f[6] f[9]+f[3] f[4]^2 f[6] f[9]+f[1] f[3] f[4]^2 f[6] f[9]+f[2] f[3] f[4]^2 f[6] f[9]+2 f[1] f[2] f[3] f[4]^2 f[6] f[9]+f[1]^2 f[2] f[3] f[4]^2 f[6] f[9]+2 f[4] f[8] f[9]+f[1] f[4] f[8] f[9]+2 f[2] f[4] f[8] f[9]+2 f[1] f[2] f[4] f[8] f[9]+2 f[4]^2 f[8] f[9]+2 f[1] f[4]^2 f[8] f[9]+2 f[2] f[4]^2 f[8] f[9]+4 f[1] f[2] f[4]^2 f[8] f[9]+2 f[1]^2 f[2] f[4]^2 f[8] f[9]+f[4] f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+f[3] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[6] f[8] f[9]+f[1] f[2] f[3] f[4] f[6] f[8] f[9]+f[4]^2 f[6] f[8] f[9]+f[1] f[4]^2 f[6] f[8] f[9]+2 f[2] f[4]^2 f[6] f[8] f[9]+4 f[1] f[2] f[4]^2 f[6] f[8] f[9]+2 f[1]^2 f[2] f[4]^2 f[6] f[8] f[9]+f[3] f[4]^2 f[6] f[8] f[9]+f[1] f[3] f[4]^2 f[6] f[8] f[9]+f[2] f[3] f[4]^2 f[6] f[8] f[9]+2 f[1] f[2] f[3] f[4]^2 f[6] f[8] f[9]+f[1]^2 f[2] f[3] f[4]^2 f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[1] f[2] f[4]^2 f[5] f[6] f[8] f[9]+f[1]^2 f[2] f[4]^2 f[5] f[6] f[8] f[9]+f[9]^2+f[2] f[9]^2+2 f[4] f[9]^2+f[1] f[4] f[9]^2+2 f[2] f[4] f[9]^2+2 f[1] f[2] f[4] f[9]^2+f[4]^2 f[9]^2+f[1] f[4]^2 f[9]^2+f[2] f[4]^2 f[9]^2+2 f[1] f[2] f[4]^2 f[9]^2+f[1]^2 f[2] f[4]^2 f[9]^2+f[6] f[9]^2+2 f[2] f[6] f[9]^2+f[3] f[6] f[9]^2+f[2] f[3] f[6] f[9]^2+2 f[4] f[6] f[9]^2+f[1] f[4] f[6] f[9]^2+4 f[2] f[4] f[6] f[9]^2+4 f[1] f[2] f[4] f[6] f[9]^2+2 f[3] f[4] f[6] f[9]^2+f[1] f[3] f[4] f[6] f[9]^2+2 f[2] f[3] f[4] f[6] f[9]^2+2 f[1] f[2] f[3] f[4] f[6] f[9]^2+f[4]^2 f[6] f[9]^2+f[1] f[4]^2 f[6] f[9]^2+2 f[2] f[4]^2 f[6] f[9]^2+4 f[1] f[2] f[4]^2 f[6] f[9]^2+2 f[1]^2 f[2] f[4]^2 f[6] f[9]^2+f[3] f[4]^2 f[6] f[9]^2+f[1] f[3] f[4]^2 f[6] f[9]^2+f[2] f[3] f[4]^2 f[6] f[9]^2+2 f[1] f[2] f[3] f[4]^2 f[6] f[9]^2+f[1]^2 f[2] f[3] f[4]^2 f[6] f[9]^2+f[2] f[6]^2 f[9]^2+f[2] f[3] f[6]^2 f[9]^2+2 f[2] f[4] f[6]^2 f[9]^2+2 f[1] f[2] f[4] f[6]^2 f[9]^2+2 f[2] f[3] f[4] f[6]^2 f[9]^2+2 f[1] f[2] f[3] f[4] f[6]^2 f[9]^2+f[2] f[4]^2 f[6]^2 f[9]^2+2 f[1] f[2] f[4]^2 f[6]^2 f[9]^2+f[1]^2 f[2] f[4]^2 f[6]^2 f[9]^2+f[2] f[3] f[4]^2 f[6]^2 f[9]^2+2 f[1] f[2] f[3] f[4]^2 f[6]^2 f[9]^2+f[1]^2 f[2] f[3] f[4]^2 f[6]^2 f[9]^2+2 f[4] f[8] f[9]^2+f[1] f[4] f[8] f[9]^2+2 f[2] f[4] f[8] f[9]^2+2 f[1] f[2] f[4] f[8] f[9]^2+2 f[4]^2 f[8] f[9]^2+2 f[1] f[4]^2 f[8] f[9]^2+2 f[2] f[4]^2 f[8] f[9]^2+4 f[1] f[2] f[4]^2 f[8] f[9]^2+2 f[1]^2 f[2] f[4]^2 f[8] f[9]^2+2 f[4] f[6] f[8] f[9]^2+f[1] f[4] f[6] f[8] f[9]^2+4 f[2] f[4] f[6] f[8] f[9]^2+4 f[1] f[2] f[4] f[6] f[8] f[9]^2+2 f[3] f[4] f[6] f[8] f[9]^2+f[1] f[3] f[4] f[6] f[8] f[9]^2+2 f[2] f[3] f[4] f[6] f[8] f[9]^2+2 f[1] f[2] f[3] f[4] f[6] f[8] f[9]^2+2 f[4]^2 f[6] f[8] f[9]^2+2 f[1] f[4]^2 f[6] f[8] f[9]^2+4 f[2] f[4]^2 f[6] f[8] f[9]^2+8 f[1] f[2] f[4]^2 f[6] f[8] f[9]^2+4 f[1]^2 f[2] f[4]^2 f[6] f[8] f[9]^2+2 f[3] f[4]^2 f[6] f[8] f[9]^2+2 f[1] f[3] f[4]^2 f[6] f[8] f[9]^2+2 f[2] f[3] f[4]^2 f[6] f[8] f[9]^2+4 f[1] f[2] f[3] f[4]^2 f[6] f[8] f[9]^2+2 f[1]^2 f[2] f[3] f[4]^2 f[6] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8] f[9]^2+f[1] f[2] f[4]^2 f[5] f[6] f[8] f[9]^2+f[1]^2 f[2] f[4]^2 f[5] f[6] f[8] f[9]^2+2 f[2] f[4] f[6]^2 f[8] f[9]^2+2 f[1] f[2] f[4] f[6]^2 f[8] f[9]^2+2 f[2] f[3] f[4] f[6]^2 f[8] f[9]^2+2 f[1] f[2] f[3] f[4] f[6]^2 f[8] f[9]^2+2 f[2] f[4]^2 f[6]^2 f[8] f[9]^2+4 f[1] f[2] f[4]^2 f[6]^2 f[8] f[9]^2+2 f[1]^2 f[2] f[4]^2 f[6]^2 f[8] f[9]^2+2 f[2] f[3] f[4]^2 f[6]^2 f[8] f[9]^2+4 f[1] f[2] f[3] f[4]^2 f[6]^2 f[8] f[9]^2+2 f[1]^2 f[2] f[3] f[4]^2 f[6]^2 f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6]^2 f[8] f[9]^2+f[1] f[2] f[3] f[4] f[5] f[6]^2 f[8] f[9]^2+f[1] f[2] f[4]^2 f[5] f[6]^2 f[8] f[9]^2+f[1]^2 f[2] f[4]^2 f[5] f[6]^2 f[8] f[9]^2+f[1] f[2] f[3] f[4]^2 f[5] f[6]^2 f[8] f[9]^2+f[1]^2 f[2] f[3] f[4]^2 f[5] f[6]^2 f[8] f[9]^2+f[4]^2 f[8]^2 f[9]^2+f[1] f[4]^2 f[8]^2 f[9]^2+f[2] f[4]^2 f[8]^2 f[9]^2+2 f[1] f[2] f[4]^2 f[8]^2 f[9]^2+f[1]^2 f[2] f[4]^2 f[8]^2 f[9]^2+f[4]^2 f[6] f[8]^2 f[9]^2+f[1] f[4]^2 f[6] f[8]^2 f[9]^2+2 f[2] f[4]^2 f[6] f[8]^2 f[9]^2+4 f[1] f[2] f[4]^2 f[6] f[8]^2 f[9]^2+2 f[1]^2 f[2] f[4]^2 f[6] f[8]^2 f[9]^2+f[3] f[4]^2 f[6] f[8]^2 f[9]^2+f[1] f[3] f[4]^2 f[6] f[8]^2 f[9]^2+f[2] f[3] f[4]^2 f[6] f[8]^2 f[9]^2+2 f[1] f[2] f[3] f[4]^2 f[6] f[8]^2 f[9]^2+f[1]^2 f[2] f[3] f[4]^2 f[6] f[8]^2 f[9]^2+f[1] f[2] f[4]^2 f[5] f[6] f[8]^2 f[9]^2+f[1]^2 f[2] f[4]^2 f[5] f[6] f[8]^2 f[9]^2+f[2] f[4]^2 f[6]^2 f[8]^2 f[9]^2+2 f[1] f[2] f[4]^2 f[6]^2 f[8]^2 f[9]^2+f[1]^2 f[2] f[4]^2 f[6]^2 f[8]^2 f[9]^2+f[2] f[3] f[4]^2 f[6]^2 f[8]^2 f[9]^2+2 f[1] f[2] f[3] f[4]^2 f[6]^2 f[8]^2 f[9]^2+f[1]^2 f[2] f[3] f[4]^2 f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[4]^2 f[5] f[6]^2 f[8]^2 f[9]^2+f[1]^2 f[2] f[4]^2 f[5] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[3] f[4]^2 f[5] f[6]^2 f[8]^2 f[9]^2+f[1]^2 f[2] f[3] f[4]^2 f[5] f[6]^2 f[8]^2 f[9]^2,1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+2 f[9]+2 f[2] f[9]+2 f[4] f[9]+2 f[2] f[4] f[9]+2 f[1] f[2] f[4] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[4] f[6] f[9]+2 f[2] f[4] f[6] f[9]+2 f[1] f[2] f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[2] f[3] f[4] f[6] f[9]+f[1] f[2] f[3] f[4] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+2 f[4] f[8] f[9]+2 f[2] f[4] f[8] f[9]+2 f[1] f[2] f[4] f[8] f[9]+f[2] f[6] f[8] f[9]+f[4] f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+f[3] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[6] f[8] f[9]+f[1] f[2] f[3] f[4] f[6] f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+f[2] f[4] f[7] f[8] f[9]+f[1] f[2] f[4] f[7] f[8] f[9]+f[2] f[6] f[7] f[8] f[9]+f[2] f[4] f[6] f[7] f[8] f[9]+f[1] f[2] f[4] f[6] f[7] f[8] f[9]+f[9]^2+f[2] f[9]^2+f[4] f[9]^2+f[2] f[4] f[9]^2+f[1] f[2] f[4] f[9]^2+f[6] f[9]^2+2 f[2] f[6] f[9]^2+f[3] f[6] f[9]^2+f[2] f[3] f[6] f[9]^2+f[4] f[6] f[9]^2+2 f[2] f[4] f[6] f[9]^2+2 f[1] f[2] f[4] f[6] f[9]^2+f[3] f[4] f[6] f[9]^2+f[2] f[3] f[4] f[6] f[9]^2+f[1] f[2] f[3] f[4] f[6] f[9]^2+f[2] f[6]^2 f[9]^2+f[2] f[3] f[6]^2 f[9]^2+f[2] f[4] f[6]^2 f[9]^2+f[1] f[2] f[4] f[6]^2 f[9]^2+f[2] f[3] f[4] f[6]^2 f[9]^2+f[1] f[2] f[3] f[4] f[6]^2 f[9]^2+f[8] f[9]^2+f[2] f[8] f[9]^2+2 f[4] f[8] f[9]^2+2 f[2] f[4] f[8] f[9]^2+2 f[1] f[2] f[4] f[8] f[9]^2+f[6] f[8] f[9]^2+2 f[2] f[6] f[8] f[9]^2+f[3] f[6] f[8] f[9]^2+f[2] f[3] f[6] f[8] f[9]^2+2 f[4] f[6] f[8] f[9]^2+4 f[2] f[4] f[6] f[8] f[9]^2+4 f[1] f[2] f[4] f[6] f[8] f[9]^2+2 f[3] f[4] f[6] f[8] f[9]^2+2 f[2] f[3] f[4] f[6] f[8] f[9]^2+2 f[1] f[2] f[3] f[4] f[6] f[8] f[9]^2+f[2] f[6]^2 f[8] f[9]^2+f[2] f[3] f[6]^2 f[8] f[9]^2+2 f[2] f[4] f[6]^2 f[8] f[9]^2+2 f[1] f[2] f[4] f[6]^2 f[8] f[9]^2+2 f[2] f[3] f[4] f[6]^2 f[8] f[9]^2+2 f[1] f[2] f[3] f[4] f[6]^2 f[8] f[9]^2+f[7] f[8] f[9]^2+f[2] f[7] f[8] f[9]^2+f[4] f[7] f[8] f[9]^2+f[2] f[4] f[7] f[8] f[9]^2+f[1] f[2] f[4] f[7] f[8] f[9]^2+f[6] f[7] f[8] f[9]^2+2 f[2] f[6] f[7] f[8] f[9]^2+f[3] f[6] f[7] f[8] f[9]^2+f[2] f[3] f[6] f[7] f[8] f[9]^2+f[4] f[6] f[7] f[8] f[9]^2+2 f[2] f[4] f[6] f[7] f[8] f[9]^2+2 f[1] f[2] f[4] f[6] f[7] f[8] f[9]^2+f[3] f[4] f[6] f[7] f[8] f[9]^2+f[2] f[3] f[4] f[6] f[7] f[8] f[9]^2+f[1] f[2] f[3] f[4] f[6] f[7] f[8] f[9]^2+f[2] f[6]^2 f[7] f[8] f[9]^2+f[2] f[3] f[6]^2 f[7] f[8] f[9]^2+f[2] f[4] f[6]^2 f[7] f[8] f[9]^2+f[1] f[2] f[4] f[6]^2 f[7] f[8] f[9]^2+f[2] f[3] f[4] f[6]^2 f[7] f[8] f[9]^2+f[1] f[2] f[3] f[4] f[6]^2 f[7] f[8] f[9]^2+f[4] f[8]^2 f[9]^2+f[2] f[4] f[8]^2 f[9]^2+f[1] f[2] f[4] f[8]^2 f[9]^2+f[4] f[6] f[8]^2 f[9]^2+2 f[2] f[4] f[6] f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[6] f[8]^2 f[9]^2+f[3] f[4] f[6] f[8]^2 f[9]^2+f[2] f[3] f[4] f[6] f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[6] f[8]^2 f[9]^2+f[2] f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[4] f[6]^2 f[8]^2 f[9]^2+f[2] f[3] f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[6]^2 f[8]^2 f[9]^2+f[4] f[7] f[8]^2 f[9]^2+f[2] f[4] f[7] f[8]^2 f[9]^2+f[1] f[2] f[4] f[7] f[8]^2 f[9]^2+f[4] f[6] f[7] f[8]^2 f[9]^2+2 f[2] f[4] f[6] f[7] f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[6] f[7] f[8]^2 f[9]^2+f[3] f[4] f[6] f[7] f[8]^2 f[9]^2+f[2] f[3] f[4] f[6] f[7] f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[6] f[7] f[8]^2 f[9]^2+f[2] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[2] f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]^2,1+2 f[9]+2 f[6] f[9]+f[3] f[6] f[9]+2 f[8] f[9]+2 f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[9]^2+2 f[6] f[9]^2+f[3] f[6] f[9]^2+f[6]^2 f[9]^2+f[3] f[6]^2 f[9]^2+2 f[8] f[9]^2+4 f[6] f[8] f[9]^2+2 f[3] f[6] f[8] f[9]^2+f[5] f[6] f[8] f[9]^2+2 f[6]^2 f[8] f[9]^2+2 f[3] f[6]^2 f[8] f[9]^2+f[5] f[6]^2 f[8] f[9]^2+f[3] f[5] f[6]^2 f[8] f[9]^2+f[7] f[8] f[9]^2+2 f[6] f[7] f[8] f[9]^2+f[3] f[6] f[7] f[8] f[9]^2+f[6]^2 f[7] f[8] f[9]^2+f[3] f[6]^2 f[7] f[8] f[9]^2+f[8]^2 f[9]^2+2 f[6] f[8]^2 f[9]^2+f[3] f[6] f[8]^2 f[9]^2+f[5] f[6] f[8]^2 f[9]^2+f[6]^2 f[8]^2 f[9]^2+f[3] f[6]^2 f[8]^2 f[9]^2+f[5] f[6]^2 f[8]^2 f[9]^2+f[3] f[5] f[6]^2 f[8]^2 f[9]^2+f[7] f[8]^2 f[9]^2+2 f[6] f[7] f[8]^2 f[9]^2+f[3] f[6] f[7] f[8]^2 f[9]^2+f[5] f[6] f[7] f[8]^2 f[9]^2+f[6]^2 f[7] f[8]^2 f[9]^2+f[3] f[6]^2 f[7] f[8]^2 f[9]^2+f[5] f[6]^2 f[7] f[8]^2 f[9]^2+f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]^2,1+f[2]+f[1] f[2]+2 f[9]+2 f[2] f[9]+2 f[1] f[2] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+2 f[1] f[2] f[6] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[1] f[2] f[3] f[6] f[9]+2 f[8] f[9]+2 f[2] f[8] f[9]+2 f[1] f[2] f[8] f[9]+f[6] f[8] f[9]+2 f[2] f[6] f[8] f[9]+2 f[1] f[2] f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[2] f[3] f[6] f[8] f[9]+f[1] f[2] f[3] f[6] f[8] f[9]+f[1] f[2] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[1] f[2] f[7] f[8] f[9]+f[2] f[6] f[7] f[8] f[9]+f[1] f[2] f[6] f[7] f[8] f[9]+f[9]^2+f[2] f[9]^2+f[1] f[2] f[9]^2+f[6] f[9]^2+2 f[2] f[6] f[9]^2+2 f[1] f[2] f[6] f[9]^2+f[3] f[6] f[9]^2+f[2] f[3] f[6] f[9]^2+f[1] f[2] f[3] f[6] f[9]^2+f[2] f[6]^2 f[9]^2+f[1] f[2] f[6]^2 f[9]^2+f[2] f[3] f[6]^2 f[9]^2+f[1] f[2] f[3] f[6]^2 f[9]^2+2 f[8] f[9]^2+2 f[2] f[8] f[9]^2+2 f[1] f[2] f[8] f[9]^2+2 f[6] f[8] f[9]^2+4 f[2] f[6] f[8] f[9]^2+4 f[1] f[2] f[6] f[8] f[9]^2+2 f[3] f[6] f[8] f[9]^2+2 f[2] f[3] f[6] f[8] f[9]^2+2 f[1] f[2] f[3] f[6] f[8] f[9]^2+f[1] f[2] f[5] f[6] f[8] f[9]^2+2 f[2] f[6]^2 f[8] f[9]^2+2 f[1] f[2] f[6]^2 f[8] f[9]^2+2 f[2] f[3] f[6]^2 f[8] f[9]^2+2 f[1] f[2] f[3] f[6]^2 f[8] f[9]^2+f[1] f[2] f[5] f[6]^2 f[8] f[9]^2+f[1] f[2] f[3] f[5] f[6]^2 f[8] f[9]^2+f[7] f[8] f[9]^2+f[2] f[7] f[8] f[9]^2+f[1] f[2] f[7] f[8] f[9]^2+f[6] f[7] f[8] f[9]^2+2 f[2] f[6] f[7] f[8] f[9]^2+2 f[1] f[2] f[6] f[7] f[8] f[9]^2+f[3] f[6] f[7] f[8] f[9]^2+f[2] f[3] f[6] f[7] f[8] f[9]^2+f[1] f[2] f[3] f[6] f[7] f[8] f[9]^2+f[2] f[6]^2 f[7] f[8] f[9]^2+f[1] f[2] f[6]^2 f[7] f[8] f[9]^2+f[2] f[3] f[6]^2 f[7] f[8] f[9]^2+f[1] f[2] f[3] f[6]^2 f[7] f[8] f[9]^2+f[8]^2 f[9]^2+f[2] f[8]^2 f[9]^2+f[1] f[2] f[8]^2 f[9]^2+f[6] f[8]^2 f[9]^2+2 f[2] f[6] f[8]^2 f[9]^2+2 f[1] f[2] f[6] f[8]^2 f[9]^2+f[3] f[6] f[8]^2 f[9]^2+f[2] f[3] f[6] f[8]^2 f[9]^2+f[1] f[2] f[3] f[6] f[8]^2 f[9]^2+f[1] f[2] f[5] f[6] f[8]^2 f[9]^2+f[2] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[6]^2 f[8]^2 f[9]^2+f[2] f[3] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[3] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[5] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[3] f[5] f[6]^2 f[8]^2 f[9]^2+f[7] f[8]^2 f[9]^2+f[2] f[7] f[8]^2 f[9]^2+f[1] f[2] f[7] f[8]^2 f[9]^2+f[6] f[7] f[8]^2 f[9]^2+2 f[2] f[6] f[7] f[8]^2 f[9]^2+2 f[1] f[2] f[6] f[7] f[8]^2 f[9]^2+f[3] f[6] f[7] f[8]^2 f[9]^2+f[2] f[3] f[6] f[7] f[8]^2 f[9]^2+f[1] f[2] f[3] f[6] f[7] f[8]^2 f[9]^2+f[1] f[2] f[5] f[6] f[7] f[8]^2 f[9]^2+f[2] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2] f[6]^2 f[7] f[8]^2 f[9]^2+f[2] f[3] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2] f[3] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]^2,1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+2 f[9]+2 f[2] f[9]+2 f[4] f[9]+2 f[2] f[4] f[9]+2 f[1] f[2] f[4] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+f[4] f[6] f[9]+2 f[2] f[4] f[6] f[9]+2 f[1] f[2] f[4] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+2 f[4] f[8] f[9]+2 f[2] f[4] f[8] f[9]+2 f[1] f[2] f[4] f[8] f[9]+f[2] f[6] f[8] f[9]+f[4] f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+f[2] f[4] f[7] f[8] f[9]+f[1] f[2] f[4] f[7] f[8] f[9]+f[2] f[6] f[7] f[8] f[9]+f[2] f[4] f[6] f[7] f[8] f[9]+f[1] f[2] f[4] f[6] f[7] f[8] f[9]+f[9]^2+f[2] f[9]^2+f[4] f[9]^2+f[2] f[4] f[9]^2+f[1] f[2] f[4] f[9]^2+f[6] f[9]^2+2 f[2] f[6] f[9]^2+f[4] f[6] f[9]^2+2 f[2] f[4] f[6] f[9]^2+2 f[1] f[2] f[4] f[6] f[9]^2+f[2] f[6]^2 f[9]^2+f[2] f[4] f[6]^2 f[9]^2+f[1] f[2] f[4] f[6]^2 f[9]^2+f[8] f[9]^2+f[2] f[8] f[9]^2+2 f[4] f[8] f[9]^2+2 f[2] f[4] f[8] f[9]^2+2 f[1] f[2] f[4] f[8] f[9]^2+f[6] f[8] f[9]^2+2 f[2] f[6] f[8] f[9]^2+2 f[4] f[6] f[8] f[9]^2+4 f[2] f[4] f[6] f[8] f[9]^2+4 f[1] f[2] f[4] f[6] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8] f[9]^2+f[2] f[6]^2 f[8] f[9]^2+2 f[2] f[4] f[6]^2 f[8] f[9]^2+2 f[1] f[2] f[4] f[6]^2 f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6]^2 f[8] f[9]^2+f[7] f[8] f[9]^2+f[2] f[7] f[8] f[9]^2+f[4] f[7] f[8] f[9]^2+f[2] f[4] f[7] f[8] f[9]^2+f[1] f[2] f[4] f[7] f[8] f[9]^2+f[6] f[7] f[8] f[9]^2+2 f[2] f[6] f[7] f[8] f[9]^2+f[4] f[6] f[7] f[8] f[9]^2+2 f[2] f[4] f[6] f[7] f[8] f[9]^2+2 f[1] f[2] f[4] f[6] f[7] f[8] f[9]^2+f[2] f[6]^2 f[7] f[8] f[9]^2+f[2] f[4] f[6]^2 f[7] f[8] f[9]^2+f[1] f[2] f[4] f[6]^2 f[7] f[8] f[9]^2+f[4] f[8]^2 f[9]^2+f[2] f[4] f[8]^2 f[9]^2+f[1] f[2] f[4] f[8]^2 f[9]^2+f[4] f[6] f[8]^2 f[9]^2+2 f[2] f[4] f[6] f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[6] f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8]^2 f[9]^2+f[2] f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6]^2 f[8]^2 f[9]^2+f[4] f[7] f[8]^2 f[9]^2+f[2] f[4] f[7] f[8]^2 f[9]^2+f[1] f[2] f[4] f[7] f[8]^2 f[9]^2+f[4] f[6] f[7] f[8]^2 f[9]^2+2 f[2] f[4] f[6] f[7] f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[6] f[7] f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6] f[7] f[8]^2 f[9]^2+f[2] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]^2,1+2 f[2]+f[1] f[2]+f[2]^2+f[1] f[2]^2+f[4]+2 f[2] f[4]+2 f[1] f[2] f[4]+f[2]^2 f[4]+2 f[1] f[2]^2 f[4]+f[1]^2 f[2]^2 f[4]+2 f[9]+4 f[2] f[9]+2 f[1] f[2] f[9]+2 f[2]^2 f[9]+2 f[1] f[2]^2 f[9]+2 f[4] f[9]+4 f[2] f[4] f[9]+4 f[1] f[2] f[4] f[9]+2 f[2]^2 f[4] f[9]+4 f[1] f[2]^2 f[4] f[9]+2 f[1]^2 f[2]^2 f[4] f[9]+2 f[2] f[6] f[9]+f[1] f[2] f[6] f[9]+2 f[2]^2 f[6] f[9]+2 f[1] f[2]^2 f[6] f[9]+2 f[2] f[4] f[6] f[9]+2 f[1] f[2] f[4] f[6] f[9]+2 f[2]^2 f[4] f[6] f[9]+4 f[1] f[2]^2 f[4] f[6] f[9]+2 f[1]^2 f[2]^2 f[4] f[6] f[9]+f[8] f[9]+2 f[2] f[8] f[9]+f[1] f[2] f[8] f[9]+f[2]^2 f[8] f[9]+f[1] f[2]^2 f[8] f[9]+2 f[4] f[8] f[9]+4 f[2] f[4] f[8] f[9]+4 f[1] f[2] f[4] f[8] f[9]+2 f[2]^2 f[4] f[8] f[9]+4 f[1] f[2]^2 f[4] f[8] f[9]+2 f[1]^2 f[2]^2 f[4] f[8] f[9]+f[2] f[6] f[8] f[9]+f[2]^2 f[6] f[8] f[9]+f[1] f[2]^2 f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+2 f[2]^2 f[4] f[6] f[8] f[9]+4 f[1] f[2]^2 f[4] f[6] f[8] f[9]+2 f[1]^2 f[2]^2 f[4] f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[1] f[2]^2 f[4] f[5] f[6] f[8] f[9]+f[1]^2 f[2]^2 f[4] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+2 f[2] f[7] f[8] f[9]+f[1] f[2] f[7] f[8] f[9]+f[2]^2 f[7] f[8] f[9]+f[1] f[2]^2 f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+2 f[2] f[4] f[7] f[8] f[9]+2 f[1] f[2] f[4] f[7] f[8] f[9]+f[2]^2 f[4] f[7] f[8] f[9]+2 f[1] f[2]^2 f[4] f[7] f[8] f[9]+f[1]^2 f[2]^2 f[4] f[7] f[8] f[9]+f[2] f[6] f[7] f[8] f[9]+f[2]^2 f[6] f[7] f[8] f[9]+f[1] f[2]^2 f[6] f[7] f[8] f[9]+f[2] f[4] f[6] f[7] f[8] f[9]+f[1] f[2] f[4] f[6] f[7] f[8] f[9]+f[2]^2 f[4] f[6] f[7] f[8] f[9]+2 f[1] f[2]^2 f[4] f[6] f[7] f[8] f[9]+f[1]^2 f[2]^2 f[4] f[6] f[7] f[8] f[9]+f[9]^2+2 f[2] f[9]^2+f[1] f[2] f[9]^2+f[2]^2 f[9]^2+f[1] f[2]^2 f[9]^2+f[4] f[9]^2+2 f[2] f[4] f[9]^2+2 f[1] f[2] f[4] f[9]^2+f[2]^2 f[4] f[9]^2+2 f[1] f[2]^2 f[4] f[9]^2+f[1]^2 f[2]^2 f[4] f[9]^2+2 f[2] f[6] f[9]^2+f[1] f[2] f[6] f[9]^2+2 f[2]^2 f[6] f[9]^2+2 f[1] f[2]^2 f[6] f[9]^2+2 f[2] f[4] f[6] f[9]^2+2 f[1] f[2] f[4] f[6] f[9]^2+2 f[2]^2 f[4] f[6] f[9]^2+4 f[1] f[2]^2 f[4] f[6] f[9]^2+2 f[1]^2 f[2]^2 f[4] f[6] f[9]^2+f[2]^2 f[6]^2 f[9]^2+f[1] f[2]^2 f[6]^2 f[9]^2+f[2]^2 f[4] f[6]^2 f[9]^2+2 f[1] f[2]^2 f[4] f[6]^2 f[9]^2+f[1]^2 f[2]^2 f[4] f[6]^2 f[9]^2+f[8] f[9]^2+2 f[2] f[8] f[9]^2+f[1] f[2] f[8] f[9]^2+f[2]^2 f[8] f[9]^2+f[1] f[2]^2 f[8] f[9]^2+2 f[4] f[8] f[9]^2+4 f[2] f[4] f[8] f[9]^2+4 f[1] f[2] f[4] f[8] f[9]^2+2 f[2]^2 f[4] f[8] f[9]^2+4 f[1] f[2]^2 f[4] f[8] f[9]^2+2 f[1]^2 f[2]^2 f[4] f[8] f[9]^2+2 f[2] f[6] f[8] f[9]^2+f[1] f[2] f[6] f[8] f[9]^2+2 f[2]^2 f[6] f[8] f[9]^2+2 f[1] f[2]^2 f[6] f[8] f[9]^2+4 f[2] f[4] f[6] f[8] f[9]^2+4 f[1] f[2] f[4] f[6] f[8] f[9]^2+4 f[2]^2 f[4] f[6] f[8] f[9]^2+8 f[1] f[2]^2 f[4] f[6] f[8] f[9]^2+4 f[1]^2 f[2]^2 f[4] f[6] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8] f[9]^2+f[1] f[2]^2 f[4] f[5] f[6] f[8] f[9]^2+f[1]^2 f[2]^2 f[4] f[5] f[6] f[8] f[9]^2+f[2]^2 f[6]^2 f[8] f[9]^2+f[1] f[2]^2 f[6]^2 f[8] f[9]^2+2 f[2]^2 f[4] f[6]^2 f[8] f[9]^2+4 f[1] f[2]^2 f[4] f[6]^2 f[8] f[9]^2+2 f[1]^2 f[2]^2 f[4] f[6]^2 f[8] f[9]^2+f[1] f[2]^2 f[4] f[5] f[6]^2 f[8] f[9]^2+f[1]^2 f[2]^2 f[4] f[5] f[6]^2 f[8] f[9]^2+f[7] f[8] f[9]^2+2 f[2] f[7] f[8] f[9]^2+f[1] f[2] f[7] f[8] f[9]^2+f[2]^2 f[7] f[8] f[9]^2+f[1] f[2]^2 f[7] f[8] f[9]^2+f[4] f[7] f[8] f[9]^2+2 f[2] f[4] f[7] f[8] f[9]^2+2 f[1] f[2] f[4] f[7] f[8] f[9]^2+f[2]^2 f[4] f[7] f[8] f[9]^2+2 f[1] f[2]^2 f[4] f[7] f[8] f[9]^2+f[1]^2 f[2]^2 f[4] f[7] f[8] f[9]^2+2 f[2] f[6] f[7] f[8] f[9]^2+f[1] f[2] f[6] f[7] f[8] f[9]^2+2 f[2]^2 f[6] f[7] f[8] f[9]^2+2 f[1] f[2]^2 f[6] f[7] f[8] f[9]^2+2 f[2] f[4] f[6] f[7] f[8] f[9]^2+2 f[1] f[2] f[4] f[6] f[7] f[8] f[9]^2+2 f[2]^2 f[4] f[6] f[7] f[8] f[9]^2+4 f[1] f[2]^2 f[4] f[6] f[7] f[8] f[9]^2+2 f[1]^2 f[2]^2 f[4] f[6] f[7] f[8] f[9]^2+f[2]^2 f[6]^2 f[7] f[8] f[9]^2+f[1] f[2]^2 f[6]^2 f[7] f[8] f[9]^2+f[2]^2 f[4] f[6]^2 f[7] f[8] f[9]^2+2 f[1] f[2]^2 f[4] f[6]^2 f[7] f[8] f[9]^2+f[1]^2 f[2]^2 f[4] f[6]^2 f[7] f[8] f[9]^2+f[4] f[8]^2 f[9]^2+2 f[2] f[4] f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[8]^2 f[9]^2+f[2]^2 f[4] f[8]^2 f[9]^2+2 f[1] f[2]^2 f[4] f[8]^2 f[9]^2+f[1]^2 f[2]^2 f[4] f[8]^2 f[9]^2+2 f[2] f[4] f[6] f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[6] f[8]^2 f[9]^2+2 f[2]^2 f[4] f[6] f[8]^2 f[9]^2+4 f[1] f[2]^2 f[4] f[6] f[8]^2 f[9]^2+2 f[1]^2 f[2]^2 f[4] f[6] f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8]^2 f[9]^2+f[1] f[2]^2 f[4] f[5] f[6] f[8]^2 f[9]^2+f[1]^2 f[2]^2 f[4] f[5] f[6] f[8]^2 f[9]^2+f[2]^2 f[4] f[6]^2 f[8]^2 f[9]^2+2 f[1] f[2]^2 f[4] f[6]^2 f[8]^2 f[9]^2+f[1]^2 f[2]^2 f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[2]^2 f[4] f[5] f[6]^2 f[8]^2 f[9]^2+f[1]^2 f[2]^2 f[4] f[5] f[6]^2 f[8]^2 f[9]^2+f[4] f[7] f[8]^2 f[9]^2+2 f[2] f[4] f[7] f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[7] f[8]^2 f[9]^2+f[2]^2 f[4] f[7] f[8]^2 f[9]^2+2 f[1] f[2]^2 f[4] f[7] f[8]^2 f[9]^2+f[1]^2 f[2]^2 f[4] f[7] f[8]^2 f[9]^2+2 f[2] f[4] f[6] f[7] f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[6] f[7] f[8]^2 f[9]^2+2 f[2]^2 f[4] f[6] f[7] f[8]^2 f[9]^2+4 f[1] f[2]^2 f[4] f[6] f[7] f[8]^2 f[9]^2+2 f[1]^2 f[2]^2 f[4] f[6] f[7] f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6] f[7] f[8]^2 f[9]^2+f[1] f[2]^2 f[4] f[5] f[6] f[7] f[8]^2 f[9]^2+f[1]^2 f[2]^2 f[4] f[5] f[6] f[7] f[8]^2 f[9]^2+f[2]^2 f[4] f[6]^2 f[7] f[8]^2 f[9]^2+2 f[1] f[2]^2 f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1]^2 f[2]^2 f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2]^2 f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+f[1]^2 f[2]^2 f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]^2,1+f[4]+f[1] f[4]+2 f[9]+2 f[4] f[9]+2 f[1] f[4] f[9]+2 f[6] f[9]+f[3] f[6] f[9]+2 f[4] f[6] f[9]+2 f[1] f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[1] f[3] f[4] f[6] f[9]+f[8] f[9]+2 f[4] f[8] f[9]+2 f[1] f[4] f[8] f[9]+f[6] f[8] f[9]+2 f[4] f[6] f[8] f[9]+2 f[1] f[4] f[6] f[8] f[9]+f[3] f[4] f[6] f[8] f[9]+f[1] f[3] f[4] f[6] f[8] f[9]+f[1] f[4] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+f[1] f[4] f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[4] f[6] f[7] f[8] f[9]+f[1] f[4] f[6] f[7] f[8] f[9]+f[9]^2+f[4] f[9]^2+f[1] f[4] f[9]^2+2 f[6] f[9]^2+f[3] f[6] f[9]^2+2 f[4] f[6] f[9]^2+2 f[1] f[4] f[6] f[9]^2+f[3] f[4] f[6] f[9]^2+f[1] f[3] f[4] f[6] f[9]^2+f[6]^2 f[9]^2+f[3] f[6]^2 f[9]^2+f[4] f[6]^2 f[9]^2+f[1] f[4] f[6]^2 f[9]^2+f[3] f[4] f[6]^2 f[9]^2+f[1] f[3] f[4] f[6]^2 f[9]^2+f[8] f[9]^2+2 f[4] f[8] f[9]^2+2 f[1] f[4] f[8] f[9]^2+2 f[6] f[8] f[9]^2+f[3] f[6] f[8] f[9]^2+4 f[4] f[6] f[8] f[9]^2+4 f[1] f[4] f[6] f[8] f[9]^2+2 f[3] f[4] f[6] f[8] f[9]^2+2 f[1] f[3] f[4] f[6] f[8] f[9]^2+f[1] f[4] f[5] f[6] f[8] f[9]^2+f[6]^2 f[8] f[9]^2+f[3] f[6]^2 f[8] f[9]^2+2 f[4] f[6]^2 f[8] f[9]^2+2 f[1] f[4] f[6]^2 f[8] f[9]^2+2 f[3] f[4] f[6]^2 f[8] f[9]^2+2 f[1] f[3] f[4] f[6]^2 f[8] f[9]^2+f[1] f[4] f[5] f[6]^2 f[8] f[9]^2+f[1] f[3] f[4] f[5] f[6]^2 f[8] f[9]^2+f[7] f[8] f[9]^2+f[4] f[7] f[8] f[9]^2+f[1] f[4] f[7] f[8] f[9]^2+2 f[6] f[7] f[8] f[9]^2+f[3] f[6] f[7] f[8] f[9]^2+2 f[4] f[6] f[7] f[8] f[9]^2+2 f[1] f[4] f[6] f[7] f[8] f[9]^2+f[3] f[4] f[6] f[7] f[8] f[9]^2+f[1] f[3] f[4] f[6] f[7] f[8] f[9]^2+f[6]^2 f[7] f[8] f[9]^2+f[3] f[6]^2 f[7] f[8] f[9]^2+f[4] f[6]^2 f[7] f[8] f[9]^2+f[1] f[4] f[6]^2 f[7] f[8] f[9]^2+f[3] f[4] f[6]^2 f[7] f[8] f[9]^2+f[1] f[3] f[4] f[6]^2 f[7] f[8] f[9]^2+f[4] f[8]^2 f[9]^2+f[1] f[4] f[8]^2 f[9]^2+2 f[4] f[6] f[8]^2 f[9]^2+2 f[1] f[4] f[6] f[8]^2 f[9]^2+f[3] f[4] f[6] f[8]^2 f[9]^2+f[1] f[3] f[4] f[6] f[8]^2 f[9]^2+f[1] f[4] f[5] f[6] f[8]^2 f[9]^2+f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[4] f[6]^2 f[8]^2 f[9]^2+f[3] f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[3] f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[4] f[5] f[6]^2 f[8]^2 f[9]^2+f[1] f[3] f[4] f[5] f[6]^2 f[8]^2 f[9]^2+f[4] f[7] f[8]^2 f[9]^2+f[1] f[4] f[7] f[8]^2 f[9]^2+2 f[4] f[6] f[7] f[8]^2 f[9]^2+2 f[1] f[4] f[6] f[7] f[8]^2 f[9]^2+f[3] f[4] f[6] f[7] f[8]^2 f[9]^2+f[1] f[3] f[4] f[6] f[7] f[8]^2 f[9]^2+f[1] f[4] f[5] f[6] f[7] f[8]^2 f[9]^2+f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]^2,1+f[2]+f[4]+f[2] f[4]+f[1] f[2] f[4]+2 f[9]+2 f[2] f[9]+2 f[4] f[9]+2 f[2] f[4] f[9]+2 f[1] f[2] f[4] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[4] f[6] f[9]+2 f[2] f[4] f[6] f[9]+2 f[1] f[2] f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[2] f[3] f[4] f[6] f[9]+f[1] f[2] f[3] f[4] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+2 f[4] f[8] f[9]+2 f[2] f[4] f[8] f[9]+2 f[1] f[2] f[4] f[8] f[9]+f[2] f[6] f[8] f[9]+f[4] f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[8] f[9]+f[3] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[6] f[8] f[9]+f[1] f[2] f[3] f[4] f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+f[2] f[4] f[7] f[8] f[9]+f[1] f[2] f[4] f[7] f[8] f[9]+f[2] f[6] f[7] f[8] f[9]+f[2] f[4] f[6] f[7] f[8] f[9]+f[1] f[2] f[4] f[6] f[7] f[8] f[9]+f[9]^2+f[2] f[9]^2+f[4] f[9]^2+f[2] f[4] f[9]^2+f[1] f[2] f[4] f[9]^2+f[6] f[9]^2+2 f[2] f[6] f[9]^2+f[3] f[6] f[9]^2+f[2] f[3] f[6] f[9]^2+f[4] f[6] f[9]^2+2 f[2] f[4] f[6] f[9]^2+2 f[1] f[2] f[4] f[6] f[9]^2+f[3] f[4] f[6] f[9]^2+f[2] f[3] f[4] f[6] f[9]^2+f[1] f[2] f[3] f[4] f[6] f[9]^2+f[2] f[6]^2 f[9]^2+f[2] f[3] f[6]^2 f[9]^2+f[2] f[4] f[6]^2 f[9]^2+f[1] f[2] f[4] f[6]^2 f[9]^2+f[2] f[3] f[4] f[6]^2 f[9]^2+f[1] f[2] f[3] f[4] f[6]^2 f[9]^2+f[8] f[9]^2+f[2] f[8] f[9]^2+2 f[4] f[8] f[9]^2+2 f[2] f[4] f[8] f[9]^2+2 f[1] f[2] f[4] f[8] f[9]^2+f[6] f[8] f[9]^2+2 f[2] f[6] f[8] f[9]^2+f[3] f[6] f[8] f[9]^2+f[2] f[3] f[6] f[8] f[9]^2+2 f[4] f[6] f[8] f[9]^2+4 f[2] f[4] f[6] f[8] f[9]^2+4 f[1] f[2] f[4] f[6] f[8] f[9]^2+2 f[3] f[4] f[6] f[8] f[9]^2+2 f[2] f[3] f[4] f[6] f[8] f[9]^2+2 f[1] f[2] f[3] f[4] f[6] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8] f[9]^2+f[2] f[6]^2 f[8] f[9]^2+f[2] f[3] f[6]^2 f[8] f[9]^2+2 f[2] f[4] f[6]^2 f[8] f[9]^2+2 f[1] f[2] f[4] f[6]^2 f[8] f[9]^2+2 f[2] f[3] f[4] f[6]^2 f[8] f[9]^2+2 f[1] f[2] f[3] f[4] f[6]^2 f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6]^2 f[8] f[9]^2+f[1] f[2] f[3] f[4] f[5] f[6]^2 f[8] f[9]^2+f[7] f[8] f[9]^2+f[2] f[7] f[8] f[9]^2+f[4] f[7] f[8] f[9]^2+f[2] f[4] f[7] f[8] f[9]^2+f[1] f[2] f[4] f[7] f[8] f[9]^2+f[6] f[7] f[8] f[9]^2+2 f[2] f[6] f[7] f[8] f[9]^2+f[3] f[6] f[7] f[8] f[9]^2+f[2] f[3] f[6] f[7] f[8] f[9]^2+f[4] f[6] f[7] f[8] f[9]^2+2 f[2] f[4] f[6] f[7] f[8] f[9]^2+2 f[1] f[2] f[4] f[6] f[7] f[8] f[9]^2+f[3] f[4] f[6] f[7] f[8] f[9]^2+f[2] f[3] f[4] f[6] f[7] f[8] f[9]^2+f[1] f[2] f[3] f[4] f[6] f[7] f[8] f[9]^2+f[2] f[6]^2 f[7] f[8] f[9]^2+f[2] f[3] f[6]^2 f[7] f[8] f[9]^2+f[2] f[4] f[6]^2 f[7] f[8] f[9]^2+f[1] f[2] f[4] f[6]^2 f[7] f[8] f[9]^2+f[2] f[3] f[4] f[6]^2 f[7] f[8] f[9]^2+f[1] f[2] f[3] f[4] f[6]^2 f[7] f[8] f[9]^2+f[4] f[8]^2 f[9]^2+f[2] f[4] f[8]^2 f[9]^2+f[1] f[2] f[4] f[8]^2 f[9]^2+f[4] f[6] f[8]^2 f[9]^2+2 f[2] f[4] f[6] f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[6] f[8]^2 f[9]^2+f[3] f[4] f[6] f[8]^2 f[9]^2+f[2] f[3] f[4] f[6] f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[6] f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8]^2 f[9]^2+f[2] f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[4] f[6]^2 f[8]^2 f[9]^2+f[2] f[3] f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[5] f[6]^2 f[8]^2 f[9]^2+f[4] f[7] f[8]^2 f[9]^2+f[2] f[4] f[7] f[8]^2 f[9]^2+f[1] f[2] f[4] f[7] f[8]^2 f[9]^2+f[4] f[6] f[7] f[8]^2 f[9]^2+2 f[2] f[4] f[6] f[7] f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[6] f[7] f[8]^2 f[9]^2+f[3] f[4] f[6] f[7] f[8]^2 f[9]^2+f[2] f[3] f[4] f[6] f[7] f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[6] f[7] f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6] f[7] f[8]^2 f[9]^2+f[2] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[2] f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]^2,1+f[2]+f[1] f[2]+f[4]+f[1] f[4]+f[2] f[4]+2 f[1] f[2] f[4]+f[1]^2 f[2] f[4]+2 f[9]+2 f[2] f[9]+2 f[1] f[2] f[9]+2 f[4] f[9]+2 f[1] f[4] f[9]+2 f[2] f[4] f[9]+4 f[1] f[2] f[4] f[9]+2 f[1]^2 f[2] f[4] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+2 f[1] f[2] f[6] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[1] f[2] f[3] f[6] f[9]+f[4] f[6] f[9]+f[1] f[4] f[6] f[9]+2 f[2] f[4] f[6] f[9]+4 f[1] f[2] f[4] f[6] f[9]+2 f[1]^2 f[2] f[4] f[6] f[9]+f[3] f[4] f[6] f[9]+f[1] f[3] f[4] f[6] f[9]+f[2] f[3] f[4] f[6] f[9]+2 f[1] f[2] f[3] f[4] f[6] f[9]+f[1]^2 f[2] f[3] f[4] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+f[1] f[2] f[8] f[9]+2 f[4] f[8] f[9]+2 f[1] f[4] f[8] f[9]+2 f[2] f[4] f[8] f[9]+4 f[1] f[2] f[4] f[8] f[9]+2 f[1]^2 f[2] f[4] f[8] f[9]+f[2] f[6] f[8] f[9]+f[1] f[2] f[6] f[8] f[9]+f[4] f[6] f[8] f[9]+f[1] f[4] f[6] f[8] f[9]+2 f[2] f[4] f[6] f[8] f[9]+4 f[1] f[2] f[4] f[6] f[8] f[9]+2 f[1]^2 f[2] f[4] f[6] f[8] f[9]+f[3] f[4] f[6] f[8] f[9]+f[1] f[3] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[6] f[8] f[9]+2 f[1] f[2] f[3] f[4] f[6] f[8] f[9]+f[1]^2 f[2] f[3] f[4] f[6] f[8] f[9]+f[1] f[2] f[4] f[5] f[6] f[8] f[9]+f[1]^2 f[2] f[4] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[2] f[7] f[8] f[9]+f[1] f[2] f[7] f[8] f[9]+f[4] f[7] f[8] f[9]+f[1] f[4] f[7] f[8] f[9]+f[2] f[4] f[7] f[8] f[9]+2 f[1] f[2] f[4] f[7] f[8] f[9]+f[1]^2 f[2] f[4] f[7] f[8] f[9]+f[2] f[6] f[7] f[8] f[9]+f[1] f[2] f[6] f[7] f[8] f[9]+f[2] f[4] f[6] f[7] f[8] f[9]+2 f[1] f[2] f[4] f[6] f[7] f[8] f[9]+f[1]^2 f[2] f[4] f[6] f[7] f[8] f[9]+f[9]^2+f[2] f[9]^2+f[1] f[2] f[9]^2+f[4] f[9]^2+f[1] f[4] f[9]^2+f[2] f[4] f[9]^2+2 f[1] f[2] f[4] f[9]^2+f[1]^2 f[2] f[4] f[9]^2+f[6] f[9]^2+2 f[2] f[6] f[9]^2+2 f[1] f[2] f[6] f[9]^2+f[3] f[6] f[9]^2+f[2] f[3] f[6] f[9]^2+f[1] f[2] f[3] f[6] f[9]^2+f[4] f[6] f[9]^2+f[1] f[4] f[6] f[9]^2+2 f[2] f[4] f[6] f[9]^2+4 f[1] f[2] f[4] f[6] f[9]^2+2 f[1]^2 f[2] f[4] f[6] f[9]^2+f[3] f[4] f[6] f[9]^2+f[1] f[3] f[4] f[6] f[9]^2+f[2] f[3] f[4] f[6] f[9]^2+2 f[1] f[2] f[3] f[4] f[6] f[9]^2+f[1]^2 f[2] f[3] f[4] f[6] f[9]^2+f[2] f[6]^2 f[9]^2+f[1] f[2] f[6]^2 f[9]^2+f[2] f[3] f[6]^2 f[9]^2+f[1] f[2] f[3] f[6]^2 f[9]^2+f[2] f[4] f[6]^2 f[9]^2+2 f[1] f[2] f[4] f[6]^2 f[9]^2+f[1]^2 f[2] f[4] f[6]^2 f[9]^2+f[2] f[3] f[4] f[6]^2 f[9]^2+2 f[1] f[2] f[3] f[4] f[6]^2 f[9]^2+f[1]^2 f[2] f[3] f[4] f[6]^2 f[9]^2+f[8] f[9]^2+f[2] f[8] f[9]^2+f[1] f[2] f[8] f[9]^2+2 f[4] f[8] f[9]^2+2 f[1] f[4] f[8] f[9]^2+2 f[2] f[4] f[8] f[9]^2+4 f[1] f[2] f[4] f[8] f[9]^2+2 f[1]^2 f[2] f[4] f[8] f[9]^2+f[6] f[8] f[9]^2+2 f[2] f[6] f[8] f[9]^2+2 f[1] f[2] f[6] f[8] f[9]^2+f[3] f[6] f[8] f[9]^2+f[2] f[3] f[6] f[8] f[9]^2+f[1] f[2] f[3] f[6] f[8] f[9]^2+2 f[4] f[6] f[8] f[9]^2+2 f[1] f[4] f[6] f[8] f[9]^2+4 f[2] f[4] f[6] f[8] f[9]^2+8 f[1] f[2] f[4] f[6] f[8] f[9]^2+4 f[1]^2 f[2] f[4] f[6] f[8] f[9]^2+2 f[3] f[4] f[6] f[8] f[9]^2+2 f[1] f[3] f[4] f[6] f[8] f[9]^2+2 f[2] f[3] f[4] f[6] f[8] f[9]^2+4 f[1] f[2] f[3] f[4] f[6] f[8] f[9]^2+2 f[1]^2 f[2] f[3] f[4] f[6] f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8] f[9]^2+f[1]^2 f[2] f[4] f[5] f[6] f[8] f[9]^2+f[2] f[6]^2 f[8] f[9]^2+f[1] f[2] f[6]^2 f[8] f[9]^2+f[2] f[3] f[6]^2 f[8] f[9]^2+f[1] f[2] f[3] f[6]^2 f[8] f[9]^2+2 f[2] f[4] f[6]^2 f[8] f[9]^2+4 f[1] f[2] f[4] f[6]^2 f[8] f[9]^2+2 f[1]^2 f[2] f[4] f[6]^2 f[8] f[9]^2+2 f[2] f[3] f[4] f[6]^2 f[8] f[9]^2+4 f[1] f[2] f[3] f[4] f[6]^2 f[8] f[9]^2+2 f[1]^2 f[2] f[3] f[4] f[6]^2 f[8] f[9]^2+f[1] f[2] f[4] f[5] f[6]^2 f[8] f[9]^2+f[1]^2 f[2] f[4] f[5] f[6]^2 f[8] f[9]^2+f[1] f[2] f[3] f[4] f[5] f[6]^2 f[8] f[9]^2+f[1]^2 f[2] f[3] f[4] f[5] f[6]^2 f[8] f[9]^2+f[7] f[8] f[9]^2+f[2] f[7] f[8] f[9]^2+f[1] f[2] f[7] f[8] f[9]^2+f[4] f[7] f[8] f[9]^2+f[1] f[4] f[7] f[8] f[9]^2+f[2] f[4] f[7] f[8] f[9]^2+2 f[1] f[2] f[4] f[7] f[8] f[9]^2+f[1]^2 f[2] f[4] f[7] f[8] f[9]^2+f[6] f[7] f[8] f[9]^2+2 f[2] f[6] f[7] f[8] f[9]^2+2 f[1] f[2] f[6] f[7] f[8] f[9]^2+f[3] f[6] f[7] f[8] f[9]^2+f[2] f[3] f[6] f[7] f[8] f[9]^2+f[1] f[2] f[3] f[6] f[7] f[8] f[9]^2+f[4] f[6] f[7] f[8] f[9]^2+f[1] f[4] f[6] f[7] f[8] f[9]^2+2 f[2] f[4] f[6] f[7] f[8] f[9]^2+4 f[1] f[2] f[4] f[6] f[7] f[8] f[9]^2+2 f[1]^2 f[2] f[4] f[6] f[7] f[8] f[9]^2+f[3] f[4] f[6] f[7] f[8] f[9]^2+f[1] f[3] f[4] f[6] f[7] f[8] f[9]^2+f[2] f[3] f[4] f[6] f[7] f[8] f[9]^2+2 f[1] f[2] f[3] f[4] f[6] f[7] f[8] f[9]^2+f[1]^2 f[2] f[3] f[4] f[6] f[7] f[8] f[9]^2+f[2] f[6]^2 f[7] f[8] f[9]^2+f[1] f[2] f[6]^2 f[7] f[8] f[9]^2+f[2] f[3] f[6]^2 f[7] f[8] f[9]^2+f[1] f[2] f[3] f[6]^2 f[7] f[8] f[9]^2+f[2] f[4] f[6]^2 f[7] f[8] f[9]^2+2 f[1] f[2] f[4] f[6]^2 f[7] f[8] f[9]^2+f[1]^2 f[2] f[4] f[6]^2 f[7] f[8] f[9]^2+f[2] f[3] f[4] f[6]^2 f[7] f[8] f[9]^2+2 f[1] f[2] f[3] f[4] f[6]^2 f[7] f[8] f[9]^2+f[1]^2 f[2] f[3] f[4] f[6]^2 f[7] f[8] f[9]^2+f[4] f[8]^2 f[9]^2+f[1] f[4] f[8]^2 f[9]^2+f[2] f[4] f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[8]^2 f[9]^2+f[1]^2 f[2] f[4] f[8]^2 f[9]^2+f[4] f[6] f[8]^2 f[9]^2+f[1] f[4] f[6] f[8]^2 f[9]^2+2 f[2] f[4] f[6] f[8]^2 f[9]^2+4 f[1] f[2] f[4] f[6] f[8]^2 f[9]^2+2 f[1]^2 f[2] f[4] f[6] f[8]^2 f[9]^2+f[3] f[4] f[6] f[8]^2 f[9]^2+f[1] f[3] f[4] f[6] f[8]^2 f[9]^2+f[2] f[3] f[4] f[6] f[8]^2 f[9]^2+2 f[1] f[2] f[3] f[4] f[6] f[8]^2 f[9]^2+f[1]^2 f[2] f[3] f[4] f[6] f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6] f[8]^2 f[9]^2+f[1]^2 f[2] f[4] f[5] f[6] f[8]^2 f[9]^2+f[2] f[4] f[6]^2 f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[6]^2 f[8]^2 f[9]^2+f[1]^2 f[2] f[4] f[6]^2 f[8]^2 f[9]^2+f[2] f[3] f[4] f[6]^2 f[8]^2 f[9]^2+2 f[1] f[2] f[3] f[4] f[6]^2 f[8]^2 f[9]^2+f[1]^2 f[2] f[3] f[4] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6]^2 f[8]^2 f[9]^2+f[1]^2 f[2] f[4] f[5] f[6]^2 f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[5] f[6]^2 f[8]^2 f[9]^2+f[1]^2 f[2] f[3] f[4] f[5] f[6]^2 f[8]^2 f[9]^2+f[4] f[7] f[8]^2 f[9]^2+f[1] f[4] f[7] f[8]^2 f[9]^2+f[2] f[4] f[7] f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[7] f[8]^2 f[9]^2+f[1]^2 f[2] f[4] f[7] f[8]^2 f[9]^2+f[4] f[6] f[7] f[8]^2 f[9]^2+f[1] f[4] f[6] f[7] f[8]^2 f[9]^2+2 f[2] f[4] f[6] f[7] f[8]^2 f[9]^2+4 f[1] f[2] f[4] f[6] f[7] f[8]^2 f[9]^2+2 f[1]^2 f[2] f[4] f[6] f[7] f[8]^2 f[9]^2+f[3] f[4] f[6] f[7] f[8]^2 f[9]^2+f[1] f[3] f[4] f[6] f[7] f[8]^2 f[9]^2+f[2] f[3] f[4] f[6] f[7] f[8]^2 f[9]^2+2 f[1] f[2] f[3] f[4] f[6] f[7] f[8]^2 f[9]^2+f[1]^2 f[2] f[3] f[4] f[6] f[7] f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6] f[7] f[8]^2 f[9]^2+f[1]^2 f[2] f[4] f[5] f[6] f[7] f[8]^2 f[9]^2+f[2] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+2 f[1] f[2] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1]^2 f[2] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[2] f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+2 f[1] f[2] f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1]^2 f[2] f[3] f[4] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+f[1]^2 f[2] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[2] f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+f[1]^2 f[2] f[3] f[4] f[5] f[6]^2 f[7] f[8]^2 f[9]^2,1+f[1]+2 f[9]+2 f[1] f[9]+2 f[6] f[9]+2 f[1] f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+2 f[8] f[9]+2 f[1] f[8] f[9]+2 f[6] f[8] f[9]+2 f[1] f[6] f[8] f[9]+f[3] f[6] f[8] f[9]+f[1] f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+2 f[1] f[5] f[6] f[8] f[9]+f[1] f[3] f[5] f[6] f[8] f[9]+f[7] f[8] f[9]+f[1] f[7] f[8] f[9]+f[6] f[7] f[8] f[9]+f[1] f[6] f[7] f[8] f[9]+f[1] f[5] f[6] f[7] f[8] f[9]+f[9]^2+f[1] f[9]^2+2 f[6] f[9]^2+2 f[1] f[6] f[9]^2+f[3] f[6] f[9]^2+f[1] f[3] f[6] f[9]^2+f[6]^2 f[9]^2+f[1] f[6]^2 f[9]^2+f[3] f[6]^2 f[9]^2+f[1] f[3] f[6]^2 f[9]^2+2 f[8] f[9]^2+2 f[1] f[8] f[9]^2+4 f[6] f[8] f[9]^2+4 f[1] f[6] f[8] f[9]^2+2 f[3] f[6] f[8] f[9]^2+2 f[1] f[3] f[6] f[8] f[9]^2+f[5] f[6] f[8] f[9]^2+2 f[1] f[5] f[6] f[8] f[9]^2+f[1] f[3] f[5] f[6] f[8] f[9]^2+2 f[6]^2 f[8] f[9]^2+2 f[1] f[6]^2 f[8] f[9]^2+2 f[3] f[6]^2 f[8] f[9]^2+2 f[1] f[3] f[6]^2 f[8] f[9]^2+f[5] f[6]^2 f[8] f[9]^2+2 f[1] f[5] f[6]^2 f[8] f[9]^2+f[3] f[5] f[6]^2 f[8] f[9]^2+2 f[1] f[3] f[5] f[6]^2 f[8] f[9]^2+f[7] f[8] f[9]^2+f[1] f[7] f[8] f[9]^2+2 f[6] f[7] f[8] f[9]^2+2 f[1] f[6] f[7] f[8] f[9]^2+f[3] f[6] f[7] f[8] f[9]^2+f[1] f[3] f[6] f[7] f[8] f[9]^2+f[1] f[5] f[6] f[7] f[8] f[9]^2+f[6]^2 f[7] f[8] f[9]^2+f[1] f[6]^2 f[7] f[8] f[9]^2+f[3] f[6]^2 f[7] f[8] f[9]^2+f[1] f[3] f[6]^2 f[7] f[8] f[9]^2+f[1] f[5] f[6]^2 f[7] f[8] f[9]^2+f[1] f[3] f[5] f[6]^2 f[7] f[8] f[9]^2+f[8]^2 f[9]^2+f[1] f[8]^2 f[9]^2+2 f[6] f[8]^2 f[9]^2+2 f[1] f[6] f[8]^2 f[9]^2+f[3] f[6] f[8]^2 f[9]^2+f[1] f[3] f[6] f[8]^2 f[9]^2+f[5] f[6] f[8]^2 f[9]^2+2 f[1] f[5] f[6] f[8]^2 f[9]^2+f[1] f[3] f[5] f[6] f[8]^2 f[9]^2+f[6]^2 f[8]^2 f[9]^2+f[1] f[6]^2 f[8]^2 f[9]^2+f[3] f[6]^2 f[8]^2 f[9]^2+f[1] f[3] f[6]^2 f[8]^2 f[9]^2+f[5] f[6]^2 f[8]^2 f[9]^2+2 f[1] f[5] f[6]^2 f[8]^2 f[9]^2+f[3] f[5] f[6]^2 f[8]^2 f[9]^2+2 f[1] f[3] f[5] f[6]^2 f[8]^2 f[9]^2+f[1] f[5]^2 f[6]^2 f[8]^2 f[9]^2+f[1] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]^2+f[7] f[8]^2 f[9]^2+f[1] f[7] f[8]^2 f[9]^2+2 f[6] f[7] f[8]^2 f[9]^2+2 f[1] f[6] f[7] f[8]^2 f[9]^2+f[3] f[6] f[7] f[8]^2 f[9]^2+f[1] f[3] f[6] f[7] f[8]^2 f[9]^2+f[5] f[6] f[7] f[8]^2 f[9]^2+2 f[1] f[5] f[6] f[7] f[8]^2 f[9]^2+f[1] f[3] f[5] f[6] f[7] f[8]^2 f[9]^2+f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[6]^2 f[7] f[8]^2 f[9]^2+f[3] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[3] f[6]^2 f[7] f[8]^2 f[9]^2+f[5] f[6]^2 f[7] f[8]^2 f[9]^2+2 f[1] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+2 f[1] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]^2,1+f[1]+f[6]+f[1] f[6]+2 f[9]+2 f[1] f[9]+4 f[6] f[9]+4 f[1] f[6] f[9]+2 f[3] f[6] f[9]+2 f[1] f[3] f[6] f[9]+2 f[6]^2 f[9]+2 f[1] f[6]^2 f[9]+2 f[3] f[6]^2 f[9]+2 f[1] f[3] f[6]^2 f[9]+2 f[8] f[9]+2 f[1] f[8] f[9]+4 f[6] f[8] f[9]+4 f[1] f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[1] f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+2 f[1] f[5] f[6] f[8] f[9]+f[1] f[3] f[5] f[6] f[8] f[9]+2 f[6]^2 f[8] f[9]+2 f[1] f[6]^2 f[8] f[9]+2 f[3] f[6]^2 f[8] f[9]+2 f[1] f[3] f[6]^2 f[8] f[9]+f[5] f[6]^2 f[8] f[9]+2 f[1] f[5] f[6]^2 f[8] f[9]+f[3] f[5] f[6]^2 f[8] f[9]+2 f[1] f[3] f[5] f[6]^2 f[8] f[9]+f[7] f[8] f[9]+f[1] f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+2 f[1] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[1] f[3] f[6] f[7] f[8] f[9]+f[1] f[5] f[6] f[7] f[8] f[9]+f[6]^2 f[7] f[8] f[9]+f[1] f[6]^2 f[7] f[8] f[9]+f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[6]^2 f[7] f[8] f[9]+f[1] f[5] f[6]^2 f[7] f[8] f[9]+f[1] f[3] f[5] f[6]^2 f[7] f[8] f[9]+f[9]^2+f[1] f[9]^2+3 f[6] f[9]^2+3 f[1] f[6] f[9]^2+2 f[3] f[6] f[9]^2+2 f[1] f[3] f[6] f[9]^2+3 f[6]^2 f[9]^2+3 f[1] f[6]^2 f[9]^2+4 f[3] f[6]^2 f[9]^2+4 f[1] f[3] f[6]^2 f[9]^2+f[3]^2 f[6]^2 f[9]^2+f[1] f[3]^2 f[6]^2 f[9]^2+f[6]^3 f[9]^2+f[1] f[6]^3 f[9]^2+2 f[3] f[6]^3 f[9]^2+2 f[1] f[3] f[6]^3 f[9]^2+f[3]^2 f[6]^3 f[9]^2+f[1] f[3]^2 f[6]^3 f[9]^2+2 f[8] f[9]^2+2 f[1] f[8] f[9]^2+6 f[6] f[8] f[9]^2+6 f[1] f[6] f[8] f[9]^2+4 f[3] f[6] f[8] f[9]^2+4 f[1] f[3] f[6] f[8] f[9]^2+f[5] f[6] f[8] f[9]^2+2 f[1] f[5] f[6] f[8] f[9]^2+f[1] f[3] f[5] f[6] f[8] f[9]^2+6 f[6]^2 f[8] f[9]^2+6 f[1] f[6]^2 f[8] f[9]^2+8 f[3] f[6]^2 f[8] f[9]^2+8 f[1] f[3] f[6]^2 f[8] f[9]^2+2 f[3]^2 f[6]^2 f[8] f[9]^2+2 f[1] f[3]^2 f[6]^2 f[8] f[9]^2+2 f[5] f[6]^2 f[8] f[9]^2+4 f[1] f[5] f[6]^2 f[8] f[9]^2+2 f[3] f[5] f[6]^2 f[8] f[9]^2+5 f[1] f[3] f[5] f[6]^2 f[8] f[9]^2+f[1] f[3]^2 f[5] f[6]^2 f[8] f[9]^2+2 f[6]^3 f[8] f[9]^2+2 f[1] f[6]^3 f[8] f[9]^2+4 f[3] f[6]^3 f[8] f[9]^2+4 f[1] f[3] f[6]^3 f[8] f[9]^2+2 f[3]^2 f[6]^3 f[8] f[9]^2+2 f[1] f[3]^2 f[6]^3 f[8] f[9]^2+f[5] f[6]^3 f[8] f[9]^2+2 f[1] f[5] f[6]^3 f[8] f[9]^2+2 f[3] f[5] f[6]^3 f[8] f[9]^2+4 f[1] f[3] f[5] f[6]^3 f[8] f[9]^2+f[3]^2 f[5] f[6]^3 f[8] f[9]^2+2 f[1] f[3]^2 f[5] f[6]^3 f[8] f[9]^2+f[7] f[8] f[9]^2+f[1] f[7] f[8] f[9]^2+3 f[6] f[7] f[8] f[9]^2+3 f[1] f[6] f[7] f[8] f[9]^2+2 f[3] f[6] f[7] f[8] f[9]^2+2 f[1] f[3] f[6] f[7] f[8] f[9]^2+f[1] f[5] f[6] f[7] f[8] f[9]^2+3 f[6]^2 f[7] f[8] f[9]^2+3 f[1] f[6]^2 f[7] f[8] f[9]^2+4 f[3] f[6]^2 f[7] f[8] f[9]^2+4 f[1] f[3] f[6]^2 f[7] f[8] f[9]^2+f[3]^2 f[6]^2 f[7] f[8] f[9]^2+f[1] f[3]^2 f[6]^2 f[7] f[8] f[9]^2+2 f[1] f[5] f[6]^2 f[7] f[8] f[9]^2+2 f[1] f[3] f[5] f[6]^2 f[7] f[8] f[9]^2+f[6]^3 f[7] f[8] f[9]^2+f[1] f[6]^3 f[7] f[8] f[9]^2+2 f[3] f[6]^3 f[7] f[8] f[9]^2+2 f[1] f[3] f[6]^3 f[7] f[8] f[9]^2+f[3]^2 f[6]^3 f[7] f[8] f[9]^2+f[1] f[3]^2 f[6]^3 f[7] f[8] f[9]^2+f[1] f[5] f[6]^3 f[7] f[8] f[9]^2+2 f[1] f[3] f[5] f[6]^3 f[7] f[8] f[9]^2+f[1] f[3]^2 f[5] f[6]^3 f[7] f[8] f[9]^2+f[8]^2 f[9]^2+f[1] f[8]^2 f[9]^2+3 f[6] f[8]^2 f[9]^2+3 f[1] f[6] f[8]^2 f[9]^2+2 f[3] f[6] f[8]^2 f[9]^2+2 f[1] f[3] f[6] f[8]^2 f[9]^2+f[5] f[6] f[8]^2 f[9]^2+2 f[1] f[5] f[6] f[8]^2 f[9]^2+f[1] f[3] f[5] f[6] f[8]^2 f[9]^2+3 f[6]^2 f[8]^2 f[9]^2+3 f[1] f[6]^2 f[8]^2 f[9]^2+4 f[3] f[6]^2 f[8]^2 f[9]^2+4 f[1] f[3] f[6]^2 f[8]^2 f[9]^2+f[3]^2 f[6]^2 f[8]^2 f[9]^2+f[1] f[3]^2 f[6]^2 f[8]^2 f[9]^2+2 f[5] f[6]^2 f[8]^2 f[9]^2+4 f[1] f[5] f[6]^2 f[8]^2 f[9]^2+2 f[3] f[5] f[6]^2 f[8]^2 f[9]^2+5 f[1] f[3] f[5] f[6]^2 f[8]^2 f[9]^2+f[1] f[3]^2 f[5] f[6]^2 f[8]^2 f[9]^2+f[1] f[5]^2 f[6]^2 f[8]^2 f[9]^2+f[1] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]^2+f[6]^3 f[8]^2 f[9]^2+f[1] f[6]^3 f[8]^2 f[9]^2+2 f[3] f[6]^3 f[8]^2 f[9]^2+2 f[1] f[3] f[6]^3 f[8]^2 f[9]^2+f[3]^2 f[6]^3 f[8]^2 f[9]^2+f[1] f[3]^2 f[6]^3 f[8]^2 f[9]^2+f[5] f[6]^3 f[8]^2 f[9]^2+2 f[1] f[5] f[6]^3 f[8]^2 f[9]^2+2 f[3] f[5] f[6]^3 f[8]^2 f[9]^2+4 f[1] f[3] f[5] f[6]^3 f[8]^2 f[9]^2+f[3]^2 f[5] f[6]^3 f[8]^2 f[9]^2+2 f[1] f[3]^2 f[5] f[6]^3 f[8]^2 f[9]^2+f[1] f[5]^2 f[6]^3 f[8]^2 f[9]^2+2 f[1] f[3] f[5]^2 f[6]^3 f[8]^2 f[9]^2+f[1] f[3]^2 f[5]^2 f[6]^3 f[8]^2 f[9]^2+f[7] f[8]^2 f[9]^2+f[1] f[7] f[8]^2 f[9]^2+3 f[6] f[7] f[8]^2 f[9]^2+3 f[1] f[6] f[7] f[8]^2 f[9]^2+2 f[3] f[6] f[7] f[8]^2 f[9]^2+2 f[1] f[3] f[6] f[7] f[8]^2 f[9]^2+f[5] f[6] f[7] f[8]^2 f[9]^2+2 f[1] f[5] f[6] f[7] f[8]^2 f[9]^2+f[1] f[3] f[5] f[6] f[7] f[8]^2 f[9]^2+3 f[6]^2 f[7] f[8]^2 f[9]^2+3 f[1] f[6]^2 f[7] f[8]^2 f[9]^2+4 f[3] f[6]^2 f[7] f[8]^2 f[9]^2+4 f[1] f[3] f[6]^2 f[7] f[8]^2 f[9]^2+f[3]^2 f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[3]^2 f[6]^2 f[7] f[8]^2 f[9]^2+2 f[5] f[6]^2 f[7] f[8]^2 f[9]^2+4 f[1] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+2 f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+5 f[1] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[3]^2 f[5] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]^2+f[6]^3 f[7] f[8]^2 f[9]^2+f[1] f[6]^3 f[7] f[8]^2 f[9]^2+2 f[3] f[6]^3 f[7] f[8]^2 f[9]^2+2 f[1] f[3] f[6]^3 f[7] f[8]^2 f[9]^2+f[3]^2 f[6]^3 f[7] f[8]^2 f[9]^2+f[1] f[3]^2 f[6]^3 f[7] f[8]^2 f[9]^2+f[5] f[6]^3 f[7] f[8]^2 f[9]^2+2 f[1] f[5] f[6]^3 f[7] f[8]^2 f[9]^2+2 f[3] f[5] f[6]^3 f[7] f[8]^2 f[9]^2+4 f[1] f[3] f[5] f[6]^3 f[7] f[8]^2 f[9]^2+f[3]^2 f[5] f[6]^3 f[7] f[8]^2 f[9]^2+2 f[1] f[3]^2 f[5] f[6]^3 f[7] f[8]^2 f[9]^2+f[1] f[5]^2 f[6]^3 f[7] f[8]^2 f[9]^2+2 f[1] f[3] f[5]^2 f[6]^3 f[7] f[8]^2 f[9]^2+f[1] f[3]^2 f[5]^2 f[6]^3 f[7] f[8]^2 f[9]^2,1+f[1]+f[8]+f[1] f[8]+2 f[9]+2 f[1] f[9]+2 f[6] f[9]+2 f[1] f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+4 f[8] f[9]+4 f[1] f[8] f[9]+4 f[6] f[8] f[9]+4 f[1] f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[1] f[3] f[6] f[8] f[9]+f[5] f[6] f[8] f[9]+2 f[1] f[5] f[6] f[8] f[9]+f[1] f[3] f[5] f[6] f[8] f[9]+2 f[7] f[8] f[9]+2 f[1] f[7] f[8] f[9]+2 f[6] f[7] f[8] f[9]+2 f[1] f[6] f[7] f[8] f[9]+f[3] f[6] f[7] f[8] f[9]+f[1] f[3] f[6] f[7] f[8] f[9]+f[1] f[5] f[6] f[7] f[8] f[9]+2 f[8]^2 f[9]+2 f[1] f[8]^2 f[9]+2 f[6] f[8]^2 f[9]+2 f[1] f[6] f[8]^2 f[9]+f[3] f[6] f[8]^2 f[9]+f[1] f[3] f[6] f[8]^2 f[9]+f[5] f[6] f[8]^2 f[9]+2 f[1] f[5] f[6] f[8]^2 f[9]+f[1] f[3] f[5] f[6] f[8]^2 f[9]+2 f[7] f[8]^2 f[9]+2 f[1] f[7] f[8]^2 f[9]+2 f[6] f[7] f[8]^2 f[9]+2 f[1] f[6] f[7] f[8]^2 f[9]+f[3] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[6] f[7] f[8]^2 f[9]+f[5] f[6] f[7] f[8]^2 f[9]+2 f[1] f[5] f[6] f[7] f[8]^2 f[9]+f[1] f[3] f[5] f[6] f[7] f[8]^2 f[9]+f[9]^2+f[1] f[9]^2+2 f[6] f[9]^2+2 f[1] f[6] f[9]^2+f[3] f[6] f[9]^2+f[1] f[3] f[6] f[9]^2+f[6]^2 f[9]^2+f[1] f[6]^2 f[9]^2+f[3] f[6]^2 f[9]^2+f[1] f[3] f[6]^2 f[9]^2+3 f[8] f[9]^2+3 f[1] f[8] f[9]^2+6 f[6] f[8] f[9]^2+6 f[1] f[6] f[8] f[9]^2+3 f[3] f[6] f[8] f[9]^2+3 f[1] f[3] f[6] f[8] f[9]^2+f[5] f[6] f[8] f[9]^2+2 f[1] f[5] f[6] f[8] f[9]^2+f[1] f[3] f[5] f[6] f[8] f[9]^2+3 f[6]^2 f[8] f[9]^2+3 f[1] f[6]^2 f[8] f[9]^2+3 f[3] f[6]^2 f[8] f[9]^2+3 f[1] f[3] f[6]^2 f[8] f[9]^2+f[5] f[6]^2 f[8] f[9]^2+2 f[1] f[5] f[6]^2 f[8] f[9]^2+f[3] f[5] f[6]^2 f[8] f[9]^2+2 f[1] f[3] f[5] f[6]^2 f[8] f[9]^2+2 f[7] f[8] f[9]^2+2 f[1] f[7] f[8] f[9]^2+4 f[6] f[7] f[8] f[9]^2+4 f[1] f[6] f[7] f[8] f[9]^2+2 f[3] f[6] f[7] f[8] f[9]^2+2 f[1] f[3] f[6] f[7] f[8] f[9]^2+f[1] f[5] f[6] f[7] f[8] f[9]^2+2 f[6]^2 f[7] f[8] f[9]^2+2 f[1] f[6]^2 f[7] f[8] f[9]^2+2 f[3] f[6]^2 f[7] f[8] f[9]^2+2 f[1] f[3] f[6]^2 f[7] f[8] f[9]^2+f[1] f[5] f[6]^2 f[7] f[8] f[9]^2+f[1] f[3] f[5] f[6]^2 f[7] f[8] f[9]^2+3 f[8]^2 f[9]^2+3 f[1] f[8]^2 f[9]^2+6 f[6] f[8]^2 f[9]^2+6 f[1] f[6] f[8]^2 f[9]^2+3 f[3] f[6] f[8]^2 f[9]^2+3 f[1] f[3] f[6] f[8]^2 f[9]^2+2 f[5] f[6] f[8]^2 f[9]^2+4 f[1] f[5] f[6] f[8]^2 f[9]^2+2 f[1] f[3] f[5] f[6] f[8]^2 f[9]^2+3 f[6]^2 f[8]^2 f[9]^2+3 f[1] f[6]^2 f[8]^2 f[9]^2+3 f[3] f[6]^2 f[8]^2 f[9]^2+3 f[1] f[3] f[6]^2 f[8]^2 f[9]^2+2 f[5] f[6]^2 f[8]^2 f[9]^2+4 f[1] f[5] f[6]^2 f[8]^2 f[9]^2+2 f[3] f[5] f[6]^2 f[8]^2 f[9]^2+4 f[1] f[3] f[5] f[6]^2 f[8]^2 f[9]^2+f[1] f[5]^2 f[6]^2 f[8]^2 f[9]^2+f[1] f[3] f[5]^2 f[6]^2 f[8]^2 f[9]^2+4 f[7] f[8]^2 f[9]^2+4 f[1] f[7] f[8]^2 f[9]^2+8 f[6] f[7] f[8]^2 f[9]^2+8 f[1] f[6] f[7] f[8]^2 f[9]^2+4 f[3] f[6] f[7] f[8]^2 f[9]^2+4 f[1] f[3] f[6] f[7] f[8]^2 f[9]^2+2 f[5] f[6] f[7] f[8]^2 f[9]^2+5 f[1] f[5] f[6] f[7] f[8]^2 f[9]^2+2 f[1] f[3] f[5] f[6] f[7] f[8]^2 f[9]^2+4 f[6]^2 f[7] f[8]^2 f[9]^2+4 f[1] f[6]^2 f[7] f[8]^2 f[9]^2+4 f[3] f[6]^2 f[7] f[8]^2 f[9]^2+4 f[1] f[3] f[6]^2 f[7] f[8]^2 f[9]^2+2 f[5] f[6]^2 f[7] f[8]^2 f[9]^2+5 f[1] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+2 f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+5 f[1] f[3] f[5] f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]^2+f[1] f[3] f[5]^2 f[6]^2 f[7] f[8]^2 f[9]^2+f[7]^2 f[8]^2 f[9]^2+f[1] f[7]^2 f[8]^2 f[9]^2+2 f[6] f[7]^2 f[8]^2 f[9]^2+2 f[1] f[6] f[7]^2 f[8]^2 f[9]^2+f[3] f[6] f[7]^2 f[8]^2 f[9]^2+f[1] f[3] f[6] f[7]^2 f[8]^2 f[9]^2+f[1] f[5] f[6] f[7]^2 f[8]^2 f[9]^2+f[6]^2 f[7]^2 f[8]^2 f[9]^2+f[1] f[6]^2 f[7]^2 f[8]^2 f[9]^2+f[3] f[6]^2 f[7]^2 f[8]^2 f[9]^2+f[1] f[3] f[6]^2 f[7]^2 f[8]^2 f[9]^2+f[1] f[5] f[6]^2 f[7]^2 f[8]^2 f[9]^2+f[1] f[3] f[5] f[6]^2 f[7]^2 f[8]^2 f[9]^2+f[8]^3 f[9]^2+f[1] f[8]^3 f[9]^2+2 f[6] f[8]^3 f[9]^2+2 f[1] f[6] f[8]^3 f[9]^2+f[3] f[6] f[8]^3 f[9]^2+f[1] f[3] f[6] f[8]^3 f[9]^2+f[5] f[6] f[8]^3 f[9]^2+2 f[1] f[5] f[6] f[8]^3 f[9]^2+f[1] f[3] f[5] f[6] f[8]^3 f[9]^2+f[6]^2 f[8]^3 f[9]^2+f[1] f[6]^2 f[8]^3 f[9]^2+f[3] f[6]^2 f[8]^3 f[9]^2+f[1] f[3] f[6]^2 f[8]^3 f[9]^2+f[5] f[6]^2 f[8]^3 f[9]^2+2 f[1] f[5] f[6]^2 f[8]^3 f[9]^2+f[3] f[5] f[6]^2 f[8]^3 f[9]^2+2 f[1] f[3] f[5] f[6]^2 f[8]^3 f[9]^2+f[1] f[5]^2 f[6]^2 f[8]^3 f[9]^2+f[1] f[3] f[5]^2 f[6]^2 f[8]^3 f[9]^2+2 f[7] f[8]^3 f[9]^2+2 f[1] f[7] f[8]^3 f[9]^2+4 f[6] f[7] f[8]^3 f[9]^2+4 f[1] f[6] f[7] f[8]^3 f[9]^2+2 f[3] f[6] f[7] f[8]^3 f[9]^2+2 f[1] f[3] f[6] f[7] f[8]^3 f[9]^2+2 f[5] f[6] f[7] f[8]^3 f[9]^2+4 f[1] f[5] f[6] f[7] f[8]^3 f[9]^2+2 f[1] f[3] f[5] f[6] f[7] f[8]^3 f[9]^2+2 f[6]^2 f[7] f[8]^3 f[9]^2+2 f[1] f[6]^2 f[7] f[8]^3 f[9]^2+2 f[3] f[6]^2 f[7] f[8]^3 f[9]^2+2 f[1] f[3] f[6]^2 f[7] f[8]^3 f[9]^2+2 f[5] f[6]^2 f[7] f[8]^3 f[9]^2+4 f[1] f[5] f[6]^2 f[7] f[8]^3 f[9]^2+2 f[3] f[5] f[6]^2 f[7] f[8]^3 f[9]^2+4 f[1] f[3] f[5] f[6]^2 f[7] f[8]^3 f[9]^2+2 f[1] f[5]^2 f[6]^2 f[7] f[8]^3 f[9]^2+2 f[1] f[3] f[5]^2 f[6]^2 f[7] f[8]^3 f[9]^2+f[7]^2 f[8]^3 f[9]^2+f[1] f[7]^2 f[8]^3 f[9]^2+2 f[6] f[7]^2 f[8]^3 f[9]^2+2 f[1] f[6] f[7]^2 f[8]^3 f[9]^2+f[3] f[6] f[7]^2 f[8]^3 f[9]^2+f[1] f[3] f[6] f[7]^2 f[8]^3 f[9]^2+f[5] f[6] f[7]^2 f[8]^3 f[9]^2+2 f[1] f[5] f[6] f[7]^2 f[8]^3 f[9]^2+f[1] f[3] f[5] f[6] f[7]^2 f[8]^3 f[9]^2+f[6]^2 f[7]^2 f[8]^3 f[9]^2+f[1] f[6]^2 f[7]^2 f[8]^3 f[9]^2+f[3] f[6]^2 f[7]^2 f[8]^3 f[9]^2+f[1] f[3] f[6]^2 f[7]^2 f[8]^3 f[9]^2+f[5] f[6]^2 f[7]^2 f[8]^3 f[9]^2+2 f[1] f[5] f[6]^2 f[7]^2 f[8]^3 f[9]^2+f[3] f[5] f[6]^2 f[7]^2 f[8]^3 f[9]^2+2 f[1] f[3] f[5] f[6]^2 f[7]^2 f[8]^3 f[9]^2+f[1] f[5]^2 f[6]^2 f[7]^2 f[8]^3 f[9]^2+f[1] f[3] f[5]^2 f[6]^2 f[7]^2 f[8]^3 f[9]^2};


algebraicE711a={(-((ab[1,2,3,6] ab[8,5,6,7])/(ab[1,2,5,6] ab[8,3,6,7]))+zz[2,4,6,8])/(-((ab[1,2,3,6] ab[8,5,6,7])/(ab[1,2,5,6] ab[8,3,6,7]))+zzb[2,4,6,8]),(-((ab[2,7,8,1] ab[3,4,5,8])/(ab[2,5,8,1] ab[3,4,7,8]))+zz[4,6,8,2])/(-((ab[2,7,8,1] ab[3,4,5,8])/(ab[2,5,8,1] ab[3,4,7,8]))+zzb[4,6,8,2]),(-((ab[4,1,2,3] ab[5,6,7,2])/(ab[4,7,2,3] ab[5,6,1,2]))+zz[6,8,2,4])/(-((ab[4,1,2,3] ab[5,6,7,2])/(ab[4,7,2,3] ab[5,6,1,2]))+zzb[6,8,2,4]),(-((ab[6,3,4,5] ab[7,8,1,4])/(ab[6,1,4,5] ab[7,8,3,4]))+zz[8,2,4,6])/(-((ab[6,3,4,5] ab[7,8,1,4])/(ab[6,1,4,5] ab[7,8,3,4]))+zzb[8,2,4,6]),(-((ab[1,2,4,6] ab[8,5,6,7])/(ab[1,2,5,6] ab[8,4,6,7]))+zz[2,4,6,8])/(-((ab[1,2,4,6] ab[8,5,6,7])/(ab[1,2,5,6] ab[8,4,6,7]))+zzb[2,4,6,8]),(-((ab[2,7,8,1] ab[3,4,6,8])/(ab[2,6,8,1] ab[3,4,7,8]))+zz[4,6,8,2])/(-((ab[2,7,8,1] ab[3,4,6,8])/(ab[2,6,8,1] ab[3,4,7,8]))+zzb[4,6,8,2]),(-((ab[4,1,2,3] ab[5,6,8,2])/(ab[4,8,2,3] ab[5,6,1,2]))+zz[6,8,2,4])/(-((ab[4,1,2,3] ab[5,6,8,2])/(ab[4,8,2,3] ab[5,6,1,2]))+zzb[6,8,2,4]),zz[2,4,6,8]/zzb[2,4,6,8],zz[4,6,8,2]/zzb[4,6,8,2]};
algebraicE711b={(-((ab[7,4,5,6] ab[8,1,2,5])/(ab[7,2,5,6] ab[8,1,4,5]))+zz[1,3,5,7])/(-((ab[7,4,5,6] ab[8,1,2,5])/(ab[7,2,5,6] ab[8,1,4,5]))+zzb[1,3,5,7]),(-((ab[1,6,7,8] ab[2,3,4,7])/(ab[1,4,7,8] ab[2,3,6,7]))+zz[3,5,7,1])/(-((ab[1,6,7,8] ab[2,3,4,7])/(ab[1,4,7,8] ab[2,3,6,7]))+zzb[3,5,7,1]),(-((ab[3,8,1,2] ab[4,5,6,1])/(ab[3,6,1,2] ab[4,5,8,1]))+zz[5,7,1,3])/(-((ab[3,8,1,2] ab[4,5,6,1])/(ab[3,6,1,2] ab[4,5,8,1]))+zzb[5,7,1,3]),(-((ab[5,2,3,4] ab[6,7,8,3])/(ab[5,8,3,4] ab[6,7,2,3]))+zz[7,1,3,5])/(-((ab[5,2,3,4] ab[6,7,8,3])/(ab[5,8,3,4] ab[6,7,2,3]))+zzb[7,1,3,5]),(-((ab[7,4,5,6] ab[8,1,3,5])/(ab[7,3,5,6] ab[8,1,4,5]))+zz[1,3,5,7])/(-((ab[7,4,5,6] ab[8,1,3,5])/(ab[7,3,5,6] ab[8,1,4,5]))+zzb[1,3,5,7]),(-((ab[1,6,7,8] ab[2,3,5,7])/(ab[1,5,7,8] ab[2,3,6,7]))+zz[3,5,7,1])/(-((ab[1,6,7,8] ab[2,3,5,7])/(ab[1,5,7,8] ab[2,3,6,7]))+zzb[3,5,7,1]),(-((ab[3,8,1,2] ab[4,5,7,1])/(ab[3,7,1,2] ab[4,5,8,1]))+zz[5,7,1,3])/(-((ab[3,8,1,2] ab[4,5,7,1])/(ab[3,7,1,2] ab[4,5,8,1]))+zzb[5,7,1,3]),zz[1,3,5,7]/zzb[1,3,5,7],zz[3,5,7,1]/zzb[3,5,7,1]};
algebraicE711=Union[algebraicE711a,algebraicE711b];


(* ::Input:: *)
(**)


(* ::Input:: *)
(*(*3.2. (8,7), E_{6,1} *)*)


fdefE61={f[1]->(ab[1,2,3,4] ab[1,2,5,8])/(ab[1,2,3,8] ab[1,2,4,5]),f[2]->(ab[1,2,4,5] ab[1,2,6,8])/(ab[1,2,4,8] ab[1,2,5,6]),f[3]->(ab[1,2,5,6] ab[1,2,7,8])/(ab[1,2,5,8] ab[1,2,6,7]),f[4]->(ab[1,2,4,8] ab[1,2,5,6] ab[1,3,4,5])/(ab[1,2,3,4] ab[1,2,5,8] ab[1,4,5,6]),f[5]->(ab[1,2,5,8] ab[1,2,6,7] ab[1,4,5,6])/(ab[1,2,4,5] ab[1,2,6,8] ab[1,5,6,7]),f[6]->(ab[1,2,6,8] ab[1,5,6,7])/(ab[1,2,5,6] ab[1,6,7,8]),f[7]->(ab[1,4,5,6] ab[2,3,4,5])/(ab[1,2,4,5] ab[3,4,5,6]),f[8]->(ab[1,2,4,5] ab[1,5,6,7] ab[3,4,5,6])/(ab[1,2,5,6] ab[1,3,4,5] ab[4,5,6,7]),f[9]->(ab[1,2,5,6] ab[1,6,7,8] ab[4,5,6,7])/(ab[1,2,6,7] ab[1,4,5,6] ab[5,6,7,8])};
MatE61={{1,0,0,0},{(1+f[9]+f[8] f[9]+f[7] f[8] f[9])/(f[7] f[8] f[9]),1,0,0},{(1+f[2]+f[1] f[2]+f[2] f[5]+f[1] f[2] f[5]+f[1] f[2] f[4] f[5]+f[2] f[5] f[9]+f[1] f[2] f[5] f[9]+f[1] f[2] f[4] f[5] f[9]+f[1] f[2] f[4] f[5] f[8] f[9])/(f[1] f[2] f[4] f[5] f[7] f[8] f[9]),1/(f[1] f[2] f[3] f[4] f[5] f[6]) (1+f[3]+f[2] f[3]+f[1] f[2] f[3]+f[3] f[6]+f[2] f[3] f[6]+f[1] f[2] f[3] f[6]+f[2] f[3] f[5] f[6]+f[1] f[2] f[3] f[5] f[6]+f[1] f[2] f[3] f[4] f[5] f[6]),1,0},{((1+f[1]) (1+f[2]+f[2] f[5]+f[2] f[5] f[9]))/(f[1] f[2] f[4] f[5] f[7] f[8] f[9]),((1+f[1]) (1+f[3]+f[2] f[3]+f[3] f[6]+f[2] f[3] f[6]+f[2] f[3] f[5] f[6]))/(f[1] f[2] f[3] f[4] f[5] f[6]),1+f[1],1},{1/(f[2] f[4] f[5] f[7] f[8] f[9]),(1+f[3]+f[3] f[6])/(f[2] f[3] f[4] f[5] f[6]),f[1],1},{0,(1+f[1])/((1+f[2]+f[1] f[2]) f[3] f[4] f[5] f[6]),(f[1] (1+f[1]) f[2])/(1+f[2]+f[1] f[2]),1},{0,0,(f[1] (1+f[1]) f[2] f[3])/(1+f[3]+f[2] f[3]+f[1] f[2] f[3]),1},{0,0,0,1}};


rationalE61={f[2],1+f[2],f[3],1+f[3],1+f[3]+f[2] f[3],f[4],1+f[4],1+f[4]+f[2] f[4],1+f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4],f[5],1+f[5],1+f[2]+f[2] f[5],1+f[5]+f[3] f[5],1+f[5]+f[4] f[5],1+f[5]+f[3] f[5]+f[4] f[5]+f[3] f[4] f[5],1+f[5]+f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5],f[6],1+f[6],1+f[3]+f[3] f[6],1+f[3]+f[2] f[3]+f[3] f[6]+f[2] f[3] f[6],1+f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[3] f[6]+f[3] f[4] f[6]+f[2] f[3] f[4] f[6],1+f[6]+f[5] f[6],1+f[2]+f[6]+f[2] f[6]+f[2] f[5] f[6],1+f[3]+f[2] f[3]+f[3] f[6]+f[2] f[3] f[6]+f[2] f[3] f[5] f[6],1+f[6]+f[5] f[6]+f[4] f[5] f[6],f[8],1+f[8],1+f[4]+f[4] f[8],1+f[4]+f[2] f[4]+f[4] f[8]+f[2] f[4] f[8],1+f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[4] f[8]+f[3] f[4] f[8]+f[2] f[3] f[4] f[8],1+f[8]+f[5] f[8],1+f[2]+f[8]+f[2] f[8]+f[2] f[5] f[8],1+f[8]+f[5] f[8]+f[3] f[5] f[8],1+f[4]+f[2] f[4]+f[4] f[8]+f[2] f[4] f[8]+f[2] f[4] f[5] f[8],1+f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[3] f[6]+f[3] f[4] f[6]+f[2] f[3] f[4] f[6]+f[4] f[8]+f[3] f[4] f[8]+f[2] f[3] f[4] f[8]+f[3] f[4] f[6] f[8]+f[2] f[3] f[4] f[6] f[8],1+f[6]+f[8]+f[6] f[8]+f[5] f[6] f[8],1+f[2]+f[6]+f[2] f[6]+f[8]+f[2] f[8]+f[6] f[8]+f[2] f[6] f[8]+f[2] f[5] f[6] f[8],1+f[3]+f[2] f[3]+f[3] f[6]+f[2] f[3] f[6]+f[8]+f[3] f[8]+f[2] f[3] f[8]+f[3] f[6] f[8]+f[2] f[3] f[6] f[8]+f[2] f[3] f[5] f[6] f[8],1+f[4]+f[2] f[4]+f[6]+f[4] f[6]+f[2] f[4] f[6]+f[4] f[8]+f[2] f[4] f[8]+f[4] f[6] f[8]+f[2] f[4] f[6] f[8]+f[2] f[4] f[5] f[6] f[8],1+f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[3] f[6]+f[3] f[4] f[6]+f[2] f[3] f[4] f[6]+f[4] f[8]+f[3] f[4] f[8]+f[2] f[3] f[4] f[8]+f[3] f[4] f[6] f[8]+f[2] f[3] f[4] f[6] f[8]+f[2] f[3] f[4] f[5] f[6] f[8],1+f[3]+f[2] f[3]+f[4]+f[2] f[4]+f[3] f[4]+2 f[2] f[3] f[4]+f[2]^2 f[3] f[4]+f[3] f[6]+f[2] f[3] f[6]+f[3] f[4] f[6]+2 f[2] f[3] f[4] f[6]+f[2]^2 f[3] f[4] f[6]+f[4] f[8]+f[2] f[4] f[8]+f[3] f[4] f[8]+2 f[2] f[3] f[4] f[8]+f[2]^2 f[3] f[4] f[8]+f[3] f[4] f[6] f[8]+2 f[2] f[3] f[4] f[6] f[8]+f[2]^2 f[3] f[4] f[6] f[8]+f[2] f[3] f[4] f[5] f[6] f[8]+f[2]^2 f[3] f[4] f[5] f[6] f[8],1+f[2]+f[6]+f[2] f[6]+f[2] f[5] f[6]+f[8]+f[2] f[8]+f[2] f[5] f[8]+f[6] f[8]+f[2] f[6] f[8]+f[5] f[6] f[8]+2 f[2] f[5] f[6] f[8]+f[2] f[5]^2 f[6] f[8],f[9],1+f[9],1+f[5]+f[5] f[9],1+f[2]+f[2] f[5]+f[2] f[5] f[9],1+f[5]+f[3] f[5]+f[5] f[9]+f[3] f[5] f[9],1+f[5]+f[4] f[5]+f[5] f[9]+f[4] f[5] f[9],1+2 f[5]+f[3] f[5]+f[4] f[5]+f[5]^2+f[3] f[5]^2+f[4] f[5]^2+f[3] f[4] f[5]^2+f[5] f[9]+f[5]^2 f[9]+f[3] f[5]^2 f[9]+f[4] f[5]^2 f[9]+f[3] f[4] f[5]^2 f[9],1+f[9]+f[6] f[9],1+f[3]+f[9]+f[3] f[9]+f[3] f[6] f[9],1+f[3]+f[2] f[3]+f[9]+f[3] f[9]+f[2] f[3] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9],1+f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[9]+f[3] f[9]+f[4] f[9]+f[3] f[4] f[9]+f[2] f[3] f[4] f[9]+f[3] f[6] f[9]+f[3] f[4] f[6] f[9]+f[2] f[3] f[4] f[6] f[9],1+f[5]+f[3] f[5]+f[5] f[9]+f[3] f[5] f[9]+f[3] f[5] f[6] f[9],1+f[5]+f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[5] f[9]+f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[3] f[5] f[6] f[9]+f[3] f[4] f[5] f[6] f[9],1+f[5]+f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[5] f[9]+f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9]+f[3] f[5] f[6] f[9]+f[3] f[4] f[5] f[6] f[9]+f[2] f[3] f[4] f[5] f[6] f[9],1+f[9]+f[8] f[9],1+f[4]+f[9]+f[4] f[9]+f[4] f[8] f[9],1+f[4]+f[2] f[4]+f[9]+f[4] f[9]+f[2] f[4] f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9],1+f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[9]+f[3] f[9]+f[4] f[9]+f[3] f[4] f[9]+f[2] f[3] f[4] f[9]+f[4] f[8] f[9]+f[3] f[4] f[8] f[9]+f[2] f[3] f[4] f[8] f[9],1+f[5]+f[4] f[5]+f[5] f[9]+f[4] f[5] f[9]+f[4] f[5] f[8] f[9],1+f[5]+f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[5] f[9]+f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9],1+f[5]+f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[5] f[9]+f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9]+f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+f[2] f[3] f[4] f[5] f[8] f[9],1+f[9]+f[6] f[9]+f[8] f[9]+f[6] f[8] f[9],1+f[3]+f[9]+f[3] f[9]+f[3] f[6] f[9]+f[8] f[9]+f[3] f[8] f[9]+f[3] f[6] f[8] f[9],1+f[3]+f[2] f[3]+f[9]+f[3] f[9]+f[2] f[3] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[8] f[9]+f[3] f[8] f[9]+f[2] f[3] f[8] f[9]+f[3] f[6] f[8] f[9]+f[2] f[3] f[6] f[8] f[9],1+f[4]+f[9]+f[4] f[9]+f[6] f[9]+f[4] f[6] f[9]+f[4] f[8] f[9]+f[4] f[6] f[8] f[9],1+f[4]+f[2] f[4]+f[9]+f[4] f[9]+f[2] f[4] f[9]+f[6] f[9]+f[4] f[6] f[9]+f[2] f[4] f[6] f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+f[2] f[4] f[6] f[8] f[9],1+f[3]+f[4]+f[3] f[4]+f[9]+f[3] f[9]+f[4] f[9]+f[3] f[4] f[9]+f[3] f[6] f[9]+f[3] f[4] f[6] f[9]+f[4] f[8] f[9]+f[3] f[4] f[8] f[9]+f[3] f[4] f[6] f[8] f[9],1+f[3]+f[2] f[3]+f[4]+f[2] f[4]+f[3] f[4]+2 f[2] f[3] f[4]+f[2]^2 f[3] f[4]+f[9]+f[3] f[9]+f[2] f[3] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[3] f[4] f[9]+2 f[2] f[3] f[4] f[9]+f[2]^2 f[3] f[4] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[3] f[4] f[6] f[9]+2 f[2] f[3] f[4] f[6] f[9]+f[2]^2 f[3] f[4] f[6] f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+f[3] f[4] f[8] f[9]+2 f[2] f[3] f[4] f[8] f[9]+f[2]^2 f[3] f[4] f[8] f[9]+f[3] f[4] f[6] f[8] f[9]+2 f[2] f[3] f[4] f[6] f[8] f[9]+f[2]^2 f[3] f[4] f[6] f[8] f[9],1+f[9]+f[6] f[9]+f[8] f[9]+f[6] f[8] f[9]+f[5] f[6] f[8] f[9],1+f[2]+f[9]+f[2] f[9]+f[6] f[9]+f[2] f[6] f[9]+f[8] f[9]+f[2] f[8] f[9]+f[6] f[8] f[9]+f[2] f[6] f[8] f[9]+f[2] f[5] f[6] f[8] f[9],1+f[3]+f[2] f[3]+f[9]+f[3] f[9]+f[2] f[3] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[8] f[9]+f[3] f[8] f[9]+f[2] f[3] f[8] f[9]+f[3] f[6] f[8] f[9]+f[2] f[3] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9],1+f[4]+f[2] f[4]+f[9]+f[4] f[9]+f[2] f[4] f[9]+f[6] f[9]+f[4] f[6] f[9]+f[2] f[4] f[6] f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+f[2] f[4] f[6] f[8] f[9]+f[2] f[4] f[5] f[6] f[8] f[9],1+f[5]+f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[5] f[9]+f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[3] f[5] f[6] f[9]+f[3] f[4] f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[6] f[8] f[9],1+f[3]+f[2] f[3]+f[4]+f[2] f[4]+f[3] f[4]+2 f[2] f[3] f[4]+f[2]^2 f[3] f[4]+f[9]+f[3] f[9]+f[2] f[3] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[3] f[4] f[9]+2 f[2] f[3] f[4] f[9]+f[2]^2 f[3] f[4] f[9]+f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+f[3] f[4] f[6] f[9]+2 f[2] f[3] f[4] f[6] f[9]+f[2]^2 f[3] f[4] f[6] f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+f[3] f[4] f[8] f[9]+2 f[2] f[3] f[4] f[8] f[9]+f[2]^2 f[3] f[4] f[8] f[9]+f[3] f[4] f[6] f[8] f[9]+2 f[2] f[3] f[4] f[6] f[8] f[9]+f[2]^2 f[3] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9],1+f[3]+f[5]+2 f[3] f[5]+f[3]^2 f[5]+f[4] f[5]+2 f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[3]^2 f[4] f[5]+f[2] f[3]^2 f[4] f[5]+f[5] f[9]+2 f[3] f[5] f[9]+f[3]^2 f[5] f[9]+f[4] f[5] f[9]+2 f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9]+f[3]^2 f[4] f[5] f[9]+f[2] f[3]^2 f[4] f[5] f[9]+f[3] f[5] f[6] f[9]+f[3]^2 f[5] f[6] f[9]+f[3] f[4] f[5] f[6] f[9]+f[3]^2 f[4] f[5] f[6] f[9]+f[2] f[3]^2 f[4] f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+2 f[3] f[4] f[5] f[8] f[9]+f[2] f[3] f[4] f[5] f[8] f[9]+f[3]^2 f[4] f[5] f[8] f[9]+f[2] f[3]^2 f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[6] f[8] f[9]+f[3]^2 f[4] f[5] f[6] f[8] f[9]+f[2] f[3]^2 f[4] f[5] f[6] f[8] f[9],1+f[4]+f[5]+f[3] f[5]+2 f[4] f[5]+2 f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[4]^2 f[5]+f[3] f[4]^2 f[5]+f[2] f[3] f[4]^2 f[5]+f[5] f[9]+f[3] f[5] f[9]+2 f[4] f[5] f[9]+2 f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9]+f[4]^2 f[5] f[9]+f[3] f[4]^2 f[5] f[9]+f[2] f[3] f[4]^2 f[5] f[9]+f[3] f[5] f[6] f[9]+2 f[3] f[4] f[5] f[6] f[9]+f[2] f[3] f[4] f[5] f[6] f[9]+f[3] f[4]^2 f[5] f[6] f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+f[4]^2 f[5] f[8] f[9]+f[3] f[4]^2 f[5] f[8] f[9]+f[2] f[3] f[4]^2 f[5] f[8] f[9]+f[3] f[4] f[5] f[6] f[8] f[9]+f[3] f[4]^2 f[5] f[6] f[8] f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[8] f[9],1+f[5]+f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[5] f[9]+f[3] f[5] f[9]+f[4] f[5] f[9]+f[3] f[4] f[5] f[9]+f[2] f[3] f[4] f[5] f[9]+f[3] f[5] f[6] f[9]+f[3] f[4] f[5] f[6] f[9]+f[2] f[3] f[4] f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+f[2] f[3] f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[6] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[2] f[3] f[4] f[5]^2 f[6] f[8] f[9],1+f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[3] f[6]+f[3] f[4] f[6]+f[2] f[3] f[4] f[6]+f[9]+f[3] f[9]+f[4] f[9]+f[3] f[4] f[9]+f[2] f[3] f[4] f[9]+f[6] f[9]+2 f[3] f[6] f[9]+f[4] f[6] f[9]+2 f[3] f[4] f[6] f[9]+2 f[2] f[3] f[4] f[6] f[9]+f[3] f[6]^2 f[9]+f[3] f[4] f[6]^2 f[9]+f[2] f[3] f[4] f[6]^2 f[9]+f[4] f[8] f[9]+f[3] f[4] f[8] f[9]+f[2] f[3] f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+2 f[3] f[4] f[6] f[8] f[9]+2 f[2] f[3] f[4] f[6] f[8] f[9]+f[3] f[4] f[6]^2 f[8] f[9]+f[2] f[3] f[4] f[6]^2 f[8] f[9],1+f[3]+f[2] f[3]+f[3] f[6]+f[2] f[3] f[6]+f[9]+f[3] f[9]+f[2] f[3] f[9]+f[6] f[9]+2 f[3] f[6] f[9]+2 f[2] f[3] f[6] f[9]+f[3] f[6]^2 f[9]+f[2] f[3] f[6]^2 f[9]+f[8] f[9]+f[3] f[8] f[9]+f[2] f[3] f[8] f[9]+f[6] f[8] f[9]+2 f[3] f[6] f[8] f[9]+2 f[2] f[3] f[6] f[8] f[9]+f[2] f[3] f[5] f[6] f[8] f[9]+f[3] f[6]^2 f[8] f[9]+f[2] f[3] f[6]^2 f[8] f[9]+f[2] f[3] f[5] f[6]^2 f[8] f[9],1+f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[3] f[6]+f[3] f[4] f[6]+f[2] f[3] f[4] f[6]+f[9]+f[3] f[9]+f[4] f[9]+f[3] f[4] f[9]+f[2] f[3] f[4] f[9]+f[6] f[9]+2 f[3] f[6] f[9]+f[4] f[6] f[9]+2 f[3] f[4] f[6] f[9]+2 f[2] f[3] f[4] f[6] f[9]+f[3] f[6]^2 f[9]+f[3] f[4] f[6]^2 f[9]+f[2] f[3] f[4] f[6]^2 f[9]+f[4] f[8] f[9]+f[3] f[4] f[8] f[9]+f[2] f[3] f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+2 f[3] f[4] f[6] f[8] f[9]+2 f[2] f[3] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[3] f[4] f[6]^2 f[8] f[9]+f[2] f[3] f[4] f[6]^2 f[8] f[9]+f[2] f[3] f[4] f[5] f[6]^2 f[8] f[9],1+f[3]+f[2] f[3]+f[4]+f[2] f[4]+f[3] f[4]+2 f[2] f[3] f[4]+f[2]^2 f[3] f[4]+f[3] f[6]+f[2] f[3] f[6]+f[3] f[4] f[6]+2 f[2] f[3] f[4] f[6]+f[2]^2 f[3] f[4] f[6]+f[9]+f[3] f[9]+f[2] f[3] f[9]+f[4] f[9]+f[2] f[4] f[9]+f[3] f[4] f[9]+2 f[2] f[3] f[4] f[9]+f[2]^2 f[3] f[4] f[9]+f[6] f[9]+2 f[3] f[6] f[9]+2 f[2] f[3] f[6] f[9]+f[4] f[6] f[9]+f[2] f[4] f[6] f[9]+2 f[3] f[4] f[6] f[9]+4 f[2] f[3] f[4] f[6] f[9]+2 f[2]^2 f[3] f[4] f[6] f[9]+f[3] f[6]^2 f[9]+f[2] f[3] f[6]^2 f[9]+f[3] f[4] f[6]^2 f[9]+2 f[2] f[3] f[4] f[6]^2 f[9]+f[2]^2 f[3] f[4] f[6]^2 f[9]+f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+f[3] f[4] f[8] f[9]+2 f[2] f[3] f[4] f[8] f[9]+f[2]^2 f[3] f[4] f[8] f[9]+f[4] f[6] f[8] f[9]+f[2] f[4] f[6] f[8] f[9]+2 f[3] f[4] f[6] f[8] f[9]+4 f[2] f[3] f[4] f[6] f[8] f[9]+2 f[2]^2 f[3] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[6] f[8] f[9]+f[3] f[4] f[6]^2 f[8] f[9]+2 f[2] f[3] f[4] f[6]^2 f[8] f[9]+f[2]^2 f[3] f[4] f[6]^2 f[8] f[9]+f[2] f[3] f[4] f[5] f[6]^2 f[8] f[9]+f[2]^2 f[3] f[4] f[5] f[6]^2 f[8] f[9],1+2 f[3]+f[2] f[3]+f[3]^2+f[2] f[3]^2+f[4]+2 f[3] f[4]+2 f[2] f[3] f[4]+f[3]^2 f[4]+2 f[2] f[3]^2 f[4]+f[2]^2 f[3]^2 f[4]+f[3] f[6]+f[3]^2 f[6]+f[2] f[3]^2 f[6]+f[3] f[4] f[6]+f[2] f[3] f[4] f[6]+f[3]^2 f[4] f[6]+2 f[2] f[3]^2 f[4] f[6]+f[2]^2 f[3]^2 f[4] f[6]+f[9]+2 f[3] f[9]+f[2] f[3] f[9]+f[3]^2 f[9]+f[2] f[3]^2 f[9]+f[4] f[9]+2 f[3] f[4] f[9]+2 f[2] f[3] f[4] f[9]+f[3]^2 f[4] f[9]+2 f[2] f[3]^2 f[4] f[9]+f[2]^2 f[3]^2 f[4] f[9]+2 f[3] f[6] f[9]+f[2] f[3] f[6] f[9]+2 f[3]^2 f[6] f[9]+2 f[2] f[3]^2 f[6] f[9]+2 f[3] f[4] f[6] f[9]+2 f[2] f[3] f[4] f[6] f[9]+2 f[3]^2 f[4] f[6] f[9]+4 f[2] f[3]^2 f[4] f[6] f[9]+2 f[2]^2 f[3]^2 f[4] f[6] f[9]+f[3]^2 f[6]^2 f[9]+f[2] f[3]^2 f[6]^2 f[9]+f[3]^2 f[4] f[6]^2 f[9]+2 f[2] f[3]^2 f[4] f[6]^2 f[9]+f[2]^2 f[3]^2 f[4] f[6]^2 f[9]+f[4] f[8] f[9]+2 f[3] f[4] f[8] f[9]+2 f[2] f[3] f[4] f[8] f[9]+f[3]^2 f[4] f[8] f[9]+2 f[2] f[3]^2 f[4] f[8] f[9]+f[2]^2 f[3]^2 f[4] f[8] f[9]+2 f[3] f[4] f[6] f[8] f[9]+2 f[2] f[3] f[4] f[6] f[8] f[9]+2 f[3]^2 f[4] f[6] f[8] f[9]+4 f[2] f[3]^2 f[4] f[6] f[8] f[9]+2 f[2]^2 f[3]^2 f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[2] f[3]^2 f[4] f[5] f[6] f[8] f[9]+f[2]^2 f[3]^2 f[4] f[5] f[6] f[8] f[9]+f[3]^2 f[4] f[6]^2 f[8] f[9]+2 f[2] f[3]^2 f[4] f[6]^2 f[8] f[9]+f[2]^2 f[3]^2 f[4] f[6]^2 f[8] f[9]+f[2] f[3]^2 f[4] f[5] f[6]^2 f[8] f[9]+f[2]^2 f[3]^2 f[4] f[5] f[6]^2 f[8] f[9],1+f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+f[4] f[8]+f[3] f[4] f[8]+f[2] f[3] f[4] f[8]+f[9]+f[3] f[9]+f[4] f[9]+f[3] f[4] f[9]+f[2] f[3] f[4] f[9]+f[3] f[6] f[9]+f[3] f[4] f[6] f[9]+f[2] f[3] f[4] f[6] f[9]+f[8] f[9]+f[3] f[8] f[9]+2 f[4] f[8] f[9]+2 f[3] f[4] f[8] f[9]+2 f[2] f[3] f[4] f[8] f[9]+f[3] f[6] f[8] f[9]+2 f[3] f[4] f[6] f[8] f[9]+2 f[2] f[3] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[4] f[8]^2 f[9]+f[3] f[4] f[8]^2 f[9]+f[2] f[3] f[4] f[8]^2 f[9]+f[3] f[4] f[6] f[8]^2 f[9]+f[2] f[3] f[4] f[6] f[8]^2 f[9]+f[2] f[3] f[4] f[5] f[6] f[8]^2 f[9],1+f[3]+2 f[4]+f[2] f[4]+2 f[3] f[4]+2 f[2] f[3] f[4]+f[4]^2+f[2] f[4]^2+f[3] f[4]^2+2 f[2] f[3] f[4]^2+f[2]^2 f[3] f[4]^2+f[4] f[8]+f[3] f[4] f[8]+f[2] f[3] f[4] f[8]+f[4]^2 f[8]+f[2] f[4]^2 f[8]+f[3] f[4]^2 f[8]+2 f[2] f[3] f[4]^2 f[8]+f[2]^2 f[3] f[4]^2 f[8]+f[9]+f[3] f[9]+2 f[4] f[9]+f[2] f[4] f[9]+2 f[3] f[4] f[9]+2 f[2] f[3] f[4] f[9]+f[4]^2 f[9]+f[2] f[4]^2 f[9]+f[3] f[4]^2 f[9]+2 f[2] f[3] f[4]^2 f[9]+f[2]^2 f[3] f[4]^2 f[9]+f[3] f[6] f[9]+2 f[3] f[4] f[6] f[9]+2 f[2] f[3] f[4] f[6] f[9]+f[3] f[4]^2 f[6] f[9]+2 f[2] f[3] f[4]^2 f[6] f[9]+f[2]^2 f[3] f[4]^2 f[6] f[9]+2 f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+2 f[3] f[4] f[8] f[9]+2 f[2] f[3] f[4] f[8] f[9]+2 f[4]^2 f[8] f[9]+2 f[2] f[4]^2 f[8] f[9]+2 f[3] f[4]^2 f[8] f[9]+4 f[2] f[3] f[4]^2 f[8] f[9]+2 f[2]^2 f[3] f[4]^2 f[8] f[9]+2 f[3] f[4] f[6] f[8] f[9]+2 f[2] f[3] f[4] f[6] f[8] f[9]+2 f[3] f[4]^2 f[6] f[8] f[9]+4 f[2] f[3] f[4]^2 f[6] f[8] f[9]+2 f[2]^2 f[3] f[4]^2 f[6] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[6] f[8] f[9]+f[4]^2 f[8]^2 f[9]+f[2] f[4]^2 f[8]^2 f[9]+f[3] f[4]^2 f[8]^2 f[9]+2 f[2] f[3] f[4]^2 f[8]^2 f[9]+f[2]^2 f[3] f[4]^2 f[8]^2 f[9]+f[3] f[4]^2 f[6] f[8]^2 f[9]+2 f[2] f[3] f[4]^2 f[6] f[8]^2 f[9]+f[2]^2 f[3] f[4]^2 f[6] f[8]^2 f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[8]^2 f[9]+f[2]^2 f[3] f[4]^2 f[5] f[6] f[8]^2 f[9],1+f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+2 f[9]+2 f[3] f[9]+2 f[4] f[9]+2 f[3] f[4] f[9]+2 f[2] f[3] f[4] f[9]+f[3] f[6] f[9]+f[3] f[4] f[6] f[9]+f[2] f[3] f[4] f[6] f[9]+f[4] f[8] f[9]+f[3] f[4] f[8] f[9]+f[2] f[3] f[4] f[8] f[9]+f[9]^2+f[3] f[9]^2+f[4] f[9]^2+f[3] f[4] f[9]^2+f[2] f[3] f[4] f[9]^2+f[3] f[6] f[9]^2+f[3] f[4] f[6] f[9]^2+f[2] f[3] f[4] f[6] f[9]^2+f[4] f[8] f[9]^2+f[3] f[4] f[8] f[9]^2+f[2] f[3] f[4] f[8] f[9]^2+f[3] f[4] f[6] f[8] f[9]^2+f[2] f[3] f[4] f[6] f[8] f[9]^2,1+f[5]+f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[9]+2 f[5] f[9]+2 f[3] f[5] f[9]+2 f[4] f[5] f[9]+2 f[3] f[4] f[5] f[9]+f[3] f[5] f[6] f[9]+f[3] f[4] f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+f[5] f[9]^2+f[3] f[5] f[9]^2+f[4] f[5] f[9]^2+f[3] f[4] f[5] f[9]^2+f[3] f[5] f[6] f[9]^2+f[3] f[4] f[5] f[6] f[9]^2+f[4] f[5] f[8] f[9]^2+f[3] f[4] f[5] f[8] f[9]^2+f[3] f[4] f[5] f[6] f[8] f[9]^2,1+f[5]+f[3] f[5]+f[4] f[5]+f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[9]+2 f[5] f[9]+2 f[3] f[5] f[9]+2 f[4] f[5] f[9]+2 f[3] f[4] f[5] f[9]+2 f[2] f[3] f[4] f[5] f[9]+f[3] f[5] f[6] f[9]+f[3] f[4] f[5] f[6] f[9]+f[2] f[3] f[4] f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[8] f[9]+f[2] f[3] f[4] f[5] f[8] f[9]+f[5] f[9]^2+f[3] f[5] f[9]^2+f[4] f[5] f[9]^2+f[3] f[4] f[5] f[9]^2+f[2] f[3] f[4] f[5] f[9]^2+f[3] f[5] f[6] f[9]^2+f[3] f[4] f[5] f[6] f[9]^2+f[2] f[3] f[4] f[5] f[6] f[9]^2+f[4] f[5] f[8] f[9]^2+f[3] f[4] f[5] f[8] f[9]^2+f[2] f[3] f[4] f[5] f[8] f[9]^2+f[3] f[4] f[5] f[6] f[8] f[9]^2+f[2] f[3] f[4] f[5] f[6] f[8] f[9]^2,1+f[3]+f[5]+2 f[3] f[5]+f[3]^2 f[5]+f[4] f[5]+2 f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[3]^2 f[4] f[5]+f[2] f[3]^2 f[4] f[5]+f[9]+f[3] f[9]+2 f[5] f[9]+4 f[3] f[5] f[9]+2 f[3]^2 f[5] f[9]+2 f[4] f[5] f[9]+4 f[3] f[4] f[5] f[9]+2 f[2] f[3] f[4] f[5] f[9]+2 f[3]^2 f[4] f[5] f[9]+2 f[2] f[3]^2 f[4] f[5] f[9]+f[3] f[6] f[9]+2 f[3] f[5] f[6] f[9]+2 f[3]^2 f[5] f[6] f[9]+2 f[3] f[4] f[5] f[6] f[9]+f[2] f[3] f[4] f[5] f[6] f[9]+2 f[3]^2 f[4] f[5] f[6] f[9]+2 f[2] f[3]^2 f[4] f[5] f[6] f[9]+f[4] f[5] f[8] f[9]+2 f[3] f[4] f[5] f[8] f[9]+f[2] f[3] f[4] f[5] f[8] f[9]+f[3]^2 f[4] f[5] f[8] f[9]+f[2] f[3]^2 f[4] f[5] f[8] f[9]+f[3] f[4] f[5] f[6] f[8] f[9]+f[3]^2 f[4] f[5] f[6] f[8] f[9]+f[2] f[3]^2 f[4] f[5] f[6] f[8] f[9]+f[5] f[9]^2+2 f[3] f[5] f[9]^2+f[3]^2 f[5] f[9]^2+f[4] f[5] f[9]^2+2 f[3] f[4] f[5] f[9]^2+f[2] f[3] f[4] f[5] f[9]^2+f[3]^2 f[4] f[5] f[9]^2+f[2] f[3]^2 f[4] f[5] f[9]^2+2 f[3] f[5] f[6] f[9]^2+2 f[3]^2 f[5] f[6] f[9]^2+2 f[3] f[4] f[5] f[6] f[9]^2+f[2] f[3] f[4] f[5] f[6] f[9]^2+2 f[3]^2 f[4] f[5] f[6] f[9]^2+2 f[2] f[3]^2 f[4] f[5] f[6] f[9]^2+f[3]^2 f[5] f[6]^2 f[9]^2+f[3]^2 f[4] f[5] f[6]^2 f[9]^2+f[2] f[3]^2 f[4] f[5] f[6]^2 f[9]^2+f[4] f[5] f[8] f[9]^2+2 f[3] f[4] f[5] f[8] f[9]^2+f[2] f[3] f[4] f[5] f[8] f[9]^2+f[3]^2 f[4] f[5] f[8] f[9]^2+f[2] f[3]^2 f[4] f[5] f[8] f[9]^2+2 f[3] f[4] f[5] f[6] f[8] f[9]^2+f[2] f[3] f[4] f[5] f[6] f[8] f[9]^2+2 f[3]^2 f[4] f[5] f[6] f[8] f[9]^2+2 f[2] f[3]^2 f[4] f[5] f[6] f[8] f[9]^2+f[3]^2 f[4] f[5] f[6]^2 f[8] f[9]^2+f[2] f[3]^2 f[4] f[5] f[6]^2 f[8] f[9]^2,1+f[4]+f[5]+f[3] f[5]+2 f[4] f[5]+2 f[3] f[4] f[5]+f[2] f[3] f[4] f[5]+f[4]^2 f[5]+f[3] f[4]^2 f[5]+f[2] f[3] f[4]^2 f[5]+f[9]+f[4] f[9]+2 f[5] f[9]+2 f[3] f[5] f[9]+4 f[4] f[5] f[9]+4 f[3] f[4] f[5] f[9]+2 f[2] f[3] f[4] f[5] f[9]+2 f[4]^2 f[5] f[9]+2 f[3] f[4]^2 f[5] f[9]+2 f[2] f[3] f[4]^2 f[5] f[9]+f[3] f[5] f[6] f[9]+2 f[3] f[4] f[5] f[6] f[9]+f[2] f[3] f[4] f[5] f[6] f[9]+f[3] f[4]^2 f[5] f[6] f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[9]+f[4] f[8] f[9]+2 f[4] f[5] f[8] f[9]+2 f[3] f[4] f[5] f[8] f[9]+f[2] f[3] f[4] f[5] f[8] f[9]+2 f[4]^2 f[5] f[8] f[9]+2 f[3] f[4]^2 f[5] f[8] f[9]+2 f[2] f[3] f[4]^2 f[5] f[8] f[9]+f[3] f[4] f[5] f[6] f[8] f[9]+f[3] f[4]^2 f[5] f[6] f[8] f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[8] f[9]+f[5] f[9]^2+f[3] f[5] f[9]^2+2 f[4] f[5] f[9]^2+2 f[3] f[4] f[5] f[9]^2+f[2] f[3] f[4] f[5] f[9]^2+f[4]^2 f[5] f[9]^2+f[3] f[4]^2 f[5] f[9]^2+f[2] f[3] f[4]^2 f[5] f[9]^2+f[3] f[5] f[6] f[9]^2+2 f[3] f[4] f[5] f[6] f[9]^2+f[2] f[3] f[4] f[5] f[6] f[9]^2+f[3] f[4]^2 f[5] f[6] f[9]^2+f[2] f[3] f[4]^2 f[5] f[6] f[9]^2+2 f[4] f[5] f[8] f[9]^2+2 f[3] f[4] f[5] f[8] f[9]^2+f[2] f[3] f[4] f[5] f[8] f[9]^2+2 f[4]^2 f[5] f[8] f[9]^2+2 f[3] f[4]^2 f[5] f[8] f[9]^2+2 f[2] f[3] f[4]^2 f[5] f[8] f[9]^2+2 f[3] f[4] f[5] f[6] f[8] f[9]^2+f[2] f[3] f[4] f[5] f[6] f[8] f[9]^2+2 f[3] f[4]^2 f[5] f[6] f[8] f[9]^2+2 f[2] f[3] f[4]^2 f[5] f[6] f[8] f[9]^2+f[4]^2 f[5] f[8]^2 f[9]^2+f[3] f[4]^2 f[5] f[8]^2 f[9]^2+f[2] f[3] f[4]^2 f[5] f[8]^2 f[9]^2+f[3] f[4]^2 f[5] f[6] f[8]^2 f[9]^2+f[2] f[3] f[4]^2 f[5] f[6] f[8]^2 f[9]^2,1+f[3]+f[4]+f[3] f[4]+f[2] f[3] f[4]+2 f[9]+2 f[3] f[9]+2 f[4] f[9]+2 f[3] f[4] f[9]+2 f[2] f[3] f[4] f[9]+f[6] f[9]+2 f[3] f[6] f[9]+f[4] f[6] f[9]+2 f[3] f[4] f[6] f[9]+2 f[2] f[3] f[4] f[6] f[9]+f[8] f[9]+f[3] f[8] f[9]+2 f[4] f[8] f[9]+2 f[3] f[4] f[8] f[9]+2 f[2] f[3] f[4] f[8] f[9]+f[3] f[6] f[8] f[9]+f[4] f[6] f[8] f[9]+2 f[3] f[4] f[6] f[8] f[9]+2 f[2] f[3] f[4] f[6] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[9]^2+f[3] f[9]^2+f[4] f[9]^2+f[3] f[4] f[9]^2+f[2] f[3] f[4] f[9]^2+f[6] f[9]^2+2 f[3] f[6] f[9]^2+f[4] f[6] f[9]^2+2 f[3] f[4] f[6] f[9]^2+2 f[2] f[3] f[4] f[6] f[9]^2+f[3] f[6]^2 f[9]^2+f[3] f[4] f[6]^2 f[9]^2+f[2] f[3] f[4] f[6]^2 f[9]^2+f[8] f[9]^2+f[3] f[8] f[9]^2+2 f[4] f[8] f[9]^2+2 f[3] f[4] f[8] f[9]^2+2 f[2] f[3] f[4] f[8] f[9]^2+f[6] f[8] f[9]^2+2 f[3] f[6] f[8] f[9]^2+2 f[4] f[6] f[8] f[9]^2+4 f[3] f[4] f[6] f[8] f[9]^2+4 f[2] f[3] f[4] f[6] f[8] f[9]^2+f[2] f[3] f[4] f[5] f[6] f[8] f[9]^2+f[3] f[6]^2 f[8] f[9]^2+2 f[3] f[4] f[6]^2 f[8] f[9]^2+2 f[2] f[3] f[4] f[6]^2 f[8] f[9]^2+f[2] f[3] f[4] f[5] f[6]^2 f[8] f[9]^2+f[4] f[8]^2 f[9]^2+f[3] f[4] f[8]^2 f[9]^2+f[2] f[3] f[4] f[8]^2 f[9]^2+f[4] f[6] f[8]^2 f[9]^2+2 f[3] f[4] f[6] f[8]^2 f[9]^2+2 f[2] f[3] f[4] f[6] f[8]^2 f[9]^2+f[2] f[3] f[4] f[5] f[6] f[8]^2 f[9]^2+f[3] f[4] f[6]^2 f[8]^2 f[9]^2+f[2] f[3] f[4] f[6]^2 f[8]^2 f[9]^2+f[2] f[3] f[4] f[5] f[6]^2 f[8]^2 f[9]^2,1+f[3]+2 f[4]+f[2] f[4]+2 f[3] f[4]+2 f[2] f[3] f[4]+f[4]^2+f[2] f[4]^2+f[3] f[4]^2+2 f[2] f[3] f[4]^2+f[2]^2 f[3] f[4]^2+2 f[9]+2 f[3] f[9]+4 f[4] f[9]+2 f[2] f[4] f[9]+4 f[3] f[4] f[9]+4 f[2] f[3] f[4] f[9]+2 f[4]^2 f[9]+2 f[2] f[4]^2 f[9]+2 f[3] f[4]^2 f[9]+4 f[2] f[3] f[4]^2 f[9]+2 f[2]^2 f[3] f[4]^2 f[9]+f[6] f[9]+2 f[3] f[6] f[9]+2 f[4] f[6] f[9]+f[2] f[4] f[6] f[9]+4 f[3] f[4] f[6] f[9]+4 f[2] f[3] f[4] f[6] f[9]+f[4]^2 f[6] f[9]+f[2] f[4]^2 f[6] f[9]+2 f[3] f[4]^2 f[6] f[9]+4 f[2] f[3] f[4]^2 f[6] f[9]+2 f[2]^2 f[3] f[4]^2 f[6] f[9]+2 f[4] f[8] f[9]+f[2] f[4] f[8] f[9]+2 f[3] f[4] f[8] f[9]+2 f[2] f[3] f[4] f[8] f[9]+2 f[4]^2 f[8] f[9]+2 f[2] f[4]^2 f[8] f[9]+2 f[3] f[4]^2 f[8] f[9]+4 f[2] f[3] f[4]^2 f[8] f[9]+2 f[2]^2 f[3] f[4]^2 f[8] f[9]+f[4] f[6] f[8] f[9]+2 f[3] f[4] f[6] f[8] f[9]+2 f[2] f[3] f[4] f[6] f[8] f[9]+f[4]^2 f[6] f[8] f[9]+f[2] f[4]^2 f[6] f[8] f[9]+2 f[3] f[4]^2 f[6] f[8] f[9]+4 f[2] f[3] f[4]^2 f[6] f[8] f[9]+2 f[2]^2 f[3] f[4]^2 f[6] f[8] f[9]+f[2] f[3] f[4] f[5] f[6] f[8] f[9]+f[2] f[3] f[4]^2 f[5] f[6] f[8] f[9]+f[2]^2 f[3] f[4]^2 f[5] f[6] f[8] f[9]+f[9]^2+f[3] f[9]^2+2 f[4] f[9]^2+f[2] f[4] f[9]^2+2 f[3] f[4] f[9]^2+2 f[2] f[3] f[4] f[9]^2+f[4]^2 f[9]^2+f[2] f[4]^2 f[9]^2+f[3] f[4]^2 f[9]^2+2 f[2] f[3] f[4]^2 f[9]^2+f[2]^2 f[3] f[4]^2 f[9]^2+f[6] f[9]^2+2 f[3] f[6] f[9]^2+2 f[4] f[6] f[9]^2+f[2] f[4] f[6] f[9]^2+4 f[3] f[4] f[6] f[9]^2+4 f[2] f[3] f[4] f[6] f[9]^2+f[4]^2 f[6] f[9]^2+f[2] f[4]^2 f[6] f[9]^2+2 f[3] f[4]^2 f[6] f[9]^2+4 f[2] f[3] f[4]^2 f[6] f[9]^2+2 f[2]^2 f[3] f[4]^2 f[6] f[9]^2+f[3] f[6]^2 f[9]^2+2 f[3] f[4] f[6]^2 f[9]^2+2 f[2] f[3] f[4] f[6]^2 f[9]^2+f[3] f[4]^2 f[6]^2 f[9]^2+2 f[2] f[3] f[4]^2 f[6]^2 f[9]^2+f[2]^2 f[3] f[4]^2 f[6]^2 f[9]^2+2 f[4] f[8] f[9]^2+f[2] f[4] f[8] f[9]^2+2 f[3] f[4] f[8] f[9]^2+2 f[2] f[3] f[4] f[8] f[9]^2+2 f[4]^2 f[8] f[9]^2+2 f[2] f[4]^2 f[8] f[9]^2+2 f[3] f[4]^2 f[8] f[9]^2+4 f[2] f[3] f[4]^2 f[8] f[9]^2+2 f[2]^2 f[3] f[4]^2 f[8] f[9]^2+2 f[4] f[6] f[8] f[9]^2+f[2] f[4] f[6] f[8] f[9]^2+4 f[3] f[4] f[6] f[8] f[9]^2+4 f[2] f[3] f[4] f[6] f[8] f[9]^2+2 f[4]^2 f[6] f[8] f[9]^2+2 f[2] f[4]^2 f[6] f[8] f[9]^2+4 f[3] f[4]^2 f[6] f[8] f[9]^2+8 f[2] f[3] f[4]^2 f[6] f[8] f[9]^2+4 f[2]^2 f[3] f[4]^2 f[6] f[8] f[9]^2+f[2] f[3] f[4] f[5] f[6] f[8] f[9]^2+f[2] f[3] f[4]^2 f[5] f[6] f[8] f[9]^2+f[2]^2 f[3] f[4]^2 f[5] f[6] f[8] f[9]^2+2 f[3] f[4] f[6]^2 f[8] f[9]^2+2 f[2] f[3] f[4] f[6]^2 f[8] f[9]^2+2 f[3] f[4]^2 f[6]^2 f[8] f[9]^2+4 f[2] f[3] f[4]^2 f[6]^2 f[8] f[9]^2+2 f[2]^2 f[3] f[4]^2 f[6]^2 f[8] f[9]^2+f[2] f[3] f[4] f[5] f[6]^2 f[8] f[9]^2+f[2] f[3] f[4]^2 f[5] f[6]^2 f[8] f[9]^2+f[2]^2 f[3] f[4]^2 f[5] f[6]^2 f[8] f[9]^2+f[4]^2 f[8]^2 f[9]^2+f[2] f[4]^2 f[8]^2 f[9]^2+f[3] f[4]^2 f[8]^2 f[9]^2+2 f[2] f[3] f[4]^2 f[8]^2 f[9]^2+f[2]^2 f[3] f[4]^2 f[8]^2 f[9]^2+f[4]^2 f[6] f[8]^2 f[9]^2+f[2] f[4]^2 f[6] f[8]^2 f[9]^2+2 f[3] f[4]^2 f[6] f[8]^2 f[9]^2+4 f[2] f[3] f[4]^2 f[6] f[8]^2 f[9]^2+2 f[2]^2 f[3] f[4]^2 f[6] f[8]^2 f[9]^2+f[2] f[3] f[4]^2 f[5] f[6] f[8]^2 f[9]^2+f[2]^2 f[3] f[4]^2 f[5] f[6] f[8]^2 f[9]^2+f[3] f[4]^2 f[6]^2 f[8]^2 f[9]^2+2 f[2] f[3] f[4]^2 f[6]^2 f[8]^2 f[9]^2+f[2]^2 f[3] f[4]^2 f[6]^2 f[8]^2 f[9]^2+f[2] f[3] f[4]^2 f[5] f[6]^2 f[8]^2 f[9]^2+f[2]^2 f[3] f[4]^2 f[5] f[6]^2 f[8]^2 f[9]^2};


algebraicE61={algebraicE711a[[2]],algebraicE711a[[3]]/algebraicE711a[[7]],algebraicE711a[[4]],algebraicE711a[[5]],algebraicE711a[[6]],algebraicE711a[[8]],algebraicE711a[[9]]};


(* ::Input:: *)
(*(*3.3. (8,6)A, D_{4,1}  &  (8,5)B, A_{2,1}*)*)


fdefD41a={f[1]->ab[8,cap1[{1,2},{3,4},{5,6}]]/(ab[1,2,3,8] ab[4,5,6,8]),f[2]->(ab[1,3,4,5] ab[1,6,7,8])/ab[1,cap1[{3,4},{5,6},{7,8}]],f[3]->-((ab[1,cap1[{2,8},{3,4},{5,6}]] ab[1,5,7,8])/(ab[1,2,7,8] ab[1,3,4,5] ab[1,5,6,8])),f[4]->(ab[1,2,3,4] ab[1,2,7,8] ab[1,5,6,8]^2 ab[3,4,5,6])/(ab[1,cap1[{3,4},{5,6},{7,8}]] ab[8,cap1[{1,2},{3,4},{5,6}]] ab[1,2,5,6]),f[5]->-(ab[1,cap1[{2,8},{3,4},{5,6}]]/(ab[1,2,3,4] ab[1,5,6,8])),f[6]->(ab[1,cap1[{3,4},{5,6},{7,8}]] ab[8,cap1[{1,2},{3,4},{5,6}]] ab[1,2,5,6])/(ab[1,cap1[{2,8},{3,4},{5,6}]]^2 ab[5,6,7,8]),f[7]->(ab[1,cap1[{3,4},{5,6},{7,8}]] ab[2,3,4,5])/(ab[1,2,3,4] ab[1,5,7,8] ab[3,4,5,6]),f[8]->-((ab[1,cap1[{2,8},{3,4},{5,6}]] ab[4,5,6,8])/(ab[1,2,4,8] ab[1,5,6,8] ab[3,4,5,6])),f[9]->(ab[1,2,4,8] ab[3,4,5,6] ab[5,6,7,8])/(ab[8,cap1[{1,2},{3,4},{5,6}]] ab[4,5,6,7])};
MatD41a={{1,0,0,0},{(1+f[2]+f[2] f[3]+f[2] f[3] f[6]+f[2] f[3] f[4] f[6]+f[2] f[3]^2 f[4] f[6]+f[2] f[3]^2 f[4] f[6] f[7])/(f[2] f[3]^2 f[4] f[6] f[7]),1,0,0},{((1+f[4]+f[3] f[4]+f[4] f[8]+f[3] f[4] f[8]) (1+f[2]+f[4]+f[2] f[4]+f[2] f[3] f[4]+f[4] f[5]+f[2] f[4] f[5]+f[2] f[3] f[4] f[5]+f[4] f[8]+f[1] f[4] f[8]+f[2] f[4] f[8]+f[1] f[2] f[4] f[8]+f[2] f[3] f[4] f[8]+f[1] f[2] f[3] f[4] f[8]+f[4] f[5] f[8]+f[1] f[4] f[5] f[8]+f[2] f[4] f[5] f[8]+f[1] f[2] f[4] f[5] f[8]+f[2] f[3] f[4] f[5] f[8]+f[1] f[2] f[3] f[4] f[5] f[8]+f[2] f[3] f[4] f[5] f[6] f[8]+f[1] f[2] f[3] f[4] f[5] f[6] f[8]))/(f[1] f[2] f[3]^2 f[4]^2 f[5] f[6] f[7] f[8]),1/(f[1] f[4] f[5] f[8]) (1+f[4]+f[3] f[4]+f[4] f[8]+f[3] f[4] f[8]) (1+f[4]+f[4] f[5]+f[4] f[8]+f[1] f[4] f[8]+f[4] f[5] f[8]+f[1] f[4] f[5] f[8]),1,0},{((1+f[4]+f[3] f[4]+f[4] f[8]+f[1] f[4] f[8]+f[3] f[4] f[8]+f[1] f[3] f[4] f[8]) (1+f[2]+f[4]+f[2] f[4]+f[2] f[3] f[4]+f[4] f[5]+f[2] f[4] f[5]+f[2] f[3] f[4] f[5]+f[4] f[8]+f[2] f[4] f[8]+f[2] f[3] f[4] f[8]+f[4] f[5] f[8]+f[2] f[4] f[5] f[8]+f[2] f[3] f[4] f[5] f[8]+f[2] f[3] f[4] f[5] f[6] f[8]))/(f[1] f[2] f[3]^2 f[4]^2 f[5] f[6] f[7] f[8]),1/(f[1] f[4] f[5] f[8]) (1+f[4]+f[3] f[4]+f[4] f[8]+f[1] f[4] f[8]+f[3] f[4] f[8]+f[1] f[3] f[4] f[8]) (1+f[4]+f[4] f[5]+f[4] f[8]+f[4] f[5] f[8]),(1+f[4]+f[3] f[4]+f[4] f[8]+f[1] f[4] f[8]+f[3] f[4] f[8]+f[1] f[3] f[4] f[8])/(1+f[4]+f[3] f[4]+f[4] f[8]+f[3] f[4] f[8]),1},{1/(f[2] f[3] f[4] f[5] f[6] f[7]),f[3]/f[5],(f[1] (1+f[3]) f[4] f[8])/(1+f[4]+f[3] f[4]+f[4] f[8]+f[3] f[4] f[8]),1},{0,(f[2] f[3] (1+f[4]+f[3] f[4]+f[4] f[8]+f[1] f[4] f[8]+f[3] f[4] f[8]+f[1] f[3] f[4] f[8]))/(f[5] (1+f[2]+f[4]+f[2] f[4]+f[2] f[3] f[4]+f[4] f[8]+f[1] f[4] f[8]+f[2] f[4] f[8]+f[1] f[2] f[4] f[8]+f[2] f[3] f[4] f[8]+f[1] f[2] f[3] f[4] f[8])),(f[1] (1+f[2]+f[2] f[3]) f[4] f[8] (1+f[4]+f[3] f[4]+f[4] f[8]+f[1] f[4] f[8]+f[3] f[4] f[8]+f[1] f[3] f[4] f[8]))/((1+f[4]+f[3] f[4]+f[4] f[8]+f[3] f[4] f[8]) (1+f[2]+f[4]+f[2] f[4]+f[2] f[3] f[4]+f[4] f[8]+f[1] f[4] f[8]+f[2] f[4] f[8]+f[1] f[2] f[4] f[8]+f[2] f[3] f[4] f[8]+f[1] f[2] f[3] f[4] f[8])),1},{0,0,(f[1] f[4] f[6] f[8]^2 (1+f[4]+f[3] f[4]+f[4] f[8]+f[1] f[4] f[8]+f[3] f[4] f[8]+f[1] f[3] f[4] f[8]) f[9])/((1+f[4]+f[3] f[4]+f[4] f[8]+f[3] f[4] f[8]) (1+f[9]+f[8] f[9]+f[6] f[8] f[9]+f[4] f[6] f[8] f[9]+f[4] f[6] f[8]^2 f[9]+f[1] f[4] f[6] f[8]^2 f[9])),1},{0,0,0,1}};


(* ::InheritFromParent:: *)
(**)


(* ::Input:: *)
(*(*alphabet for D_{4,1}(A)*)*)


rationalD41a={f[3],1+f[3],f[4],1+f[4],1+f[4]+f[3] f[4],f[5],1+f[5],1+f[4]+f[4] f[5],1+f[4]+f[3] f[4]+f[4] f[5]+f[3] f[4] f[5],f[6],1+f[3]+f[3] f[6],1+f[3]+f[3] f[6]+f[3] f[4] f[6]+f[3]^2 f[4] f[6],1+f[5]+f[5] f[6],1+f[3]+f[5]+f[3] f[5]+f[3] f[5] f[6],1+f[6]+2 f[4] f[6]+f[3] f[4] f[6]+f[4]^2 f[6]+f[3] f[4]^2 f[6]+f[4] f[5] f[6]+f[4]^2 f[5] f[6]+f[3] f[4]^2 f[5] f[6],1+f[5]+f[5] f[6]+f[4] f[5] f[6]+f[4] f[5]^2 f[6],f[8],1+f[8],1+f[4]+f[4] f[8],1+f[4]+f[3] f[4]+f[4] f[8]+f[3] f[4] f[8],1+f[4]+f[4] f[5]+f[4] f[8]+f[4] f[5] f[8],1+f[4]+f[3] f[4]+f[4] f[5]+f[3] f[4] f[5]+f[4] f[8]+f[3] f[4] f[8]+f[4] f[5] f[8]+f[3] f[4] f[5] f[8],1+2 f[4]+f[3] f[4]+f[4]^2+f[3] f[4]^2+f[4] f[5]+f[4]^2 f[5]+f[3] f[4]^2 f[5]+f[4] f[8]+f[4]^2 f[8]+f[3] f[4]^2 f[8]+f[4]^2 f[5] f[8]+f[3] f[4]^2 f[5] f[8],1+f[8]+f[6] f[8],1+f[3]+f[8]+f[3] f[8]+f[3] f[6] f[8],1+f[6]+2 f[4] f[6]+f[3] f[4] f[6]+f[4]^2 f[6]+f[3] f[4]^2 f[6]+f[4] f[6] f[8]+f[4]^2 f[6] f[8]+f[3] f[4]^2 f[6] f[8],1+f[5]+f[8]+f[5] f[8]+f[5] f[6] f[8],1+f[3]+f[5]+f[3] f[5]+f[8]+f[3] f[8]+f[5] f[8]+f[3] f[5] f[8]+f[3] f[5] f[6] f[8],1+f[4]+f[3] f[4]+f[4] f[5]+f[3] f[4] f[5]+f[4] f[8]+f[3] f[4] f[8]+f[4] f[5] f[8]+f[3] f[4] f[5] f[8]+f[3] f[4] f[5] f[6] f[8],1+f[6]+2 f[4] f[6]+f[4]^2 f[6]+f[4] f[5] f[6]+f[4]^2 f[5] f[6]+f[4] f[6] f[8]+f[4]^2 f[6] f[8]+f[4]^2 f[5] f[6] f[8],1+f[6]+2 f[4] f[6]+f[3] f[4] f[6]+f[4]^2 f[6]+f[3] f[4]^2 f[6]+f[4] f[5] f[6]+f[4]^2 f[5] f[6]+f[3] f[4]^2 f[5] f[6]+f[4] f[6] f[8]+f[4]^2 f[6] f[8]+f[3] f[4]^2 f[6] f[8]+f[4]^2 f[5] f[6] f[8]+f[3] f[4]^2 f[5] f[6] f[8],1+f[3]+f[5]+f[3] f[5]+f[3] f[5] f[6]+f[8]+f[3] f[8]+f[5] f[8]+f[3] f[5] f[8]+f[3] f[6] f[8]+f[5] f[6] f[8]+2 f[3] f[5] f[6] f[8]+f[3] f[5] f[6]^2 f[8]+f[3] f[4] f[5] f[6]^2 f[8],1+f[8]+f[6] f[8]+f[4] f[6] f[8]+f[4] f[6] f[8]^2};


algebraicD41a={algebraicE61[[1]],algebraicE61[[3]],algebraicE61[[4]]/algebraicE61[[5]],algebraicE61[[6]],algebraicE61[[7]]};


(* ::Input:: *)
(*(*alphabet for A_{2,1}*)*)


rationalA21={f[4],1+f[4],f[5],1+f[5],1+f[4]+f[4] f[5],f[6],1+f[5]+f[5] f[6],1+f[5]+f[5] f[6]+f[4] f[5] f[6]+f[4] f[5]^2 f[6]};


algebraicA21={algebraicD41a[[4]],algebraicD41a[[5]],algebraicD41a[[2]]algebraicD41a[[4]]/(algebraicD41a[[3]]algebraicD41a[[5]])};


(* ::Input:: *)
(*(*3.4. (8,6)B, D_5*)*)


fdefD5={f[1]->-((ab[7,cap1[{1,2},{4,5},{6,8}]] ab[1,2,4,8])/(ab[1,2,4,5] ab[1,2,7,8] ab[4,6,7,8])),f[2]->-((ab[1,2,4,5] ab[1,6,7,8] ab[3,4,5,7])/(ab[7,cap1[{1,2},{4,5},{6,8}]] ab[1,3,4,5])),f[3]->(ab[1,2,3,4] ab[1,2,7,8])/(ab[1,2,3,8] ab[1,2,4,7]),f[4]->(ab[1,2,4,7] ab[1,3,4,5])/(ab[1,2,3,4] ab[1,4,5,7]),f[5]->-((ab[1,2,4,7] ab[5,6,7,8])/ab[7,cap1[{1,2},{4,5},{6,8}]]),f[6]->-((ab[1,2,7,8] ab[4,5,6,7])/ab[7,cap1[{1,2},{4,5},{6,8}]]),f[7]->(ab[1,4,5,7] ab[2,3,4,5])/(ab[1,2,4,5] ab[3,4,5,7]),f[8]->(ab[1,3,4,5] ab[4,5,6,7])/(ab[1,4,5,7] ab[3,4,5,6]),f[9]->(ab[1,2,6,7] ab[1,4,5,7] ab[4,6,7,8])/(ab[1,2,4,7] ab[1,6,7,8] ab[4,5,6,7])};
MatD5={{1,0,0,0},{(1+f[2]+f[2] f[7])/(f[2] f[7]),1,0,0},{(1+f[3]+f[1] f[3]+f[1] f[3] f[4]+f[1] f[2] f[3] f[4])/(f[1] f[2] f[3] f[4] f[7]),(1+f[3]+f[6]+f[3] f[6]+f[6] f[9]+f[3] f[6] f[9]+f[1] f[3] f[6] f[9]+f[1] f[3] f[4] f[6] f[9])/(f[1] f[3] f[4] f[6] f[9]),1,0},{(1+f[3]+f[1] f[3]+f[1] f[3] f[5])/(f[1] f[2] f[3] f[4] f[7]),((1+f[3]+f[1] f[3]+f[1] f[3] f[5]) (1+f[6]+f[6] f[9]))/(f[1] f[3] f[4] f[6] f[9]),1+f[3]+f[1] f[3]+f[1] f[3] f[5],1},{f[5]/(f[2] f[4] f[7]),(1+f[5]+f[6]+f[5] f[6]+f[5] f[6] f[9])/(f[4] f[6] f[9]),f[3] (1+f[1]+f[1] f[5]),1},{0,(f[2] (1+f[3]+f[1] f[3]+f[1] f[3] f[5]) f[8])/(f[4] f[6] (1+f[3]+f[8]+f[2] f[8]+f[3] f[8]+f[2] f[3] f[8]+f[2] f[8] f[9]+f[2] f[3] f[8] f[9]+f[1] f[2] f[3] f[8] f[9])),(f[3] (1+f[3]+f[1] f[3]+f[1] f[3] f[5]) (1+f[8]+f[2] f[8]+f[2] f[8] f[9]+f[1] f[2] f[8] f[9]))/(1+f[3]+f[8]+f[2] f[8]+f[3] f[8]+f[2] f[3] f[8]+f[2] f[8] f[9]+f[2] f[3] f[8] f[9]+f[1] f[2] f[3] f[8] f[9]),1},{0,0,(f[3] (1+f[3]+f[1] f[3]+f[1] f[3] f[5]))/(1+f[3]),1},{0,0,0,1}};


(* ::Input:: *)
(*(*alphabet for D_Subscript[5,  ]*)*)


alphabetD5={f[1],1+f[1],f[2],1+f[2],f[4],1+f[4],1+f[1]+f[1] f[4],1+f[4]+f[2] f[4],1+f[1]+f[1] f[4]+f[1] f[2] f[4],f[6],1+f[6],f[9],1+f[9],1+f[9]+f[1] f[9],1+f[2]+f[2] f[9],1+f[2]+f[2] f[9]+f[1] f[2] f[9],1+f[9]+f[1] f[9]+f[1] f[4] f[9],1+f[4]+f[2] f[4]+f[2] f[4] f[9],1+f[6]+f[6] f[9],1+f[6]+f[6] f[9]+f[1] f[6] f[9],1+f[2]+f[6]+f[2] f[6]+f[2] f[6] f[9],1+f[2]+f[6]+f[2] f[6]+f[2] f[6] f[9]+f[1] f[2] f[6] f[9],1+f[6]+f[6] f[9]+f[1] f[6] f[9]+f[1] f[4] f[6] f[9],1+f[4]+f[2] f[4]+f[6]+f[4] f[6]+f[2] f[4] f[6]+f[2] f[4] f[6] f[9],1+f[2]+f[6]+f[2] f[6]+f[2] f[9]+f[6] f[9]+2 f[2] f[6] f[9]+f[1] f[2] f[6] f[9]+f[2] f[6] f[9]^2+f[1] f[2] f[6] f[9]^2};


(* ::Input:: *)
(*(*3.5. (8,6)C,  D_{4,1}  & (8,5)A,  D_3*)*)


fdefD41c={f[1]->(ab[1,2,4,5] ab[1,4,6,7] ab[cap[{6,7},{1,2,8}],3,4,5])/(ab[1,2,4,8] ab[1,2,6,7] ab[1,3,4,5] ab[4,5,6,7]),f[2]->-((ab[1,cap1[{2,8},{4,5},{6,7}]] ab[1,2,3,4])/(ab[1,2,3,8] ab[1,2,4,5] ab[1,4,6,7])),f[3]->(ab[1,2,7,8] ab[3,4,5,6])/ab[cap[{6,7},{1,2,8}],3,4,5],f[4]->-((ab[1,2,4,8] ab[1,2,6,7] ab[1,3,4,5])/(ab[1,cap1[{2,8},{4,5},{6,7}]] ab[1,2,3,4])),f[5]->-((ab[1,2,4,8] ab[1,5,6,7])/ab[1,cap1[{2,8},{4,5},{6,7}]]),f[6]->-(ab[1,cap1[{2,8},{4,5},{6,7}]]/(ab[1,2,4,5] ab[1,6,7,8])),f[7]->-((ab[1,cap1[{2,8},{4,5},{6,7}]] ab[2,3,4,5])/(ab[1,2,4,5] ab[cap[{6,7},{1,2,8}],3,4,5])),f[8]->-((ab[1,2,6,8] ab[1,3,4,5] ab[4,5,6,7])/(ab[1,cap1[{2,8},{4,5},{6,7}]] ab[3,4,5,6])),f[9]->(ab[1,6,7,8] ab[4,5,6,7])/(ab[1,4,6,7] ab[5,6,7,8])};
MatD41c={{1,0,0,0},{(1+f[9]+f[5] f[9]+f[1] f[5] f[9]+f[1] f[5] f[7] f[9])/(f[1] f[5] f[7] f[9]),1,0,0},{(1+f[2]+f[2] f[4]+f[9]+f[2] f[9]+f[2] f[4] f[9]+f[2] f[5] f[9]+f[2] f[4] f[5] f[9]+f[1] f[2] f[4] f[5] f[9])/(f[1] f[2] f[4] f[5] f[7] f[9]),1/(f[1] f[2] f[3] f[4] f[6] f[8]) (1+f[3]+f[3] f[8]+f[1] f[3] f[8]+f[1] f[2] f[3] f[8]+f[1] f[3] f[6] f[8]+f[1] f[2] f[3] f[6] f[8]+f[1] f[2] f[3] f[4] f[6] f[8]),1,0},{((1+f[2]+f[2] f[5]) (1+f[9]))/(f[1] f[2] f[4] f[5] f[7] f[9]),((1+f[2]+f[2] f[5]) (1+f[3]+f[3] f[8]+f[1] f[3] f[8]+f[1] f[3] f[6] f[8]))/(f[1] f[2] f[3] f[4] f[6] f[8]),1+f[2]+f[2] f[5],1},{1/(f[1] f[4] f[7] f[9]),(1+f[3]+f[5]+f[3] f[5]+f[3] f[8]+f[3] f[5] f[8]+f[1] f[3] f[5] f[8]+f[1] f[3] f[5] f[6] f[8])/(f[1] f[3] f[4] f[6] f[8]),f[2] (1+f[5]),1},{0,(1+f[2]+f[2] f[5])/(f[3] f[4] f[6] (1+f[8]+f[1] f[8]+f[1] f[2] f[8])),(f[1] f[2] (1+f[2]+f[2] f[5]) f[8])/(1+f[8]+f[1] f[8]+f[1] f[2] f[8]),1},{0,0,(f[1] f[2] f[3] (1+f[2]+f[2] f[5]) f[8])/(1+f[3]+f[3] f[8]+f[1] f[3] f[8]+f[1] f[2] f[3] f[8]),1},{0,0,0,1}};


(* ::InheritFromParent:: *)
(**)


(* ::Input:: *)
(*(*rational alphabet for D_{4,1}(C) *)*)


rationalD41c={f[1],1+f[1],f[2],1+f[2],1+f[1]+f[1] f[2],f[4],1+f[4],1+f[4]+f[1] f[4],1+f[2]+f[2] f[4],f[6],1+f[6],1+f[1]+f[1] f[6],1+f[1]+f[1] f[2]+f[1] f[6]+f[1] f[2] f[6],1+f[6]+f[4] f[6],1+f[2]+f[6]+f[2] f[6]+f[2] f[4] f[6],1+f[1]+f[1] f[2]+f[1] f[6]+f[1] f[2] f[6]+f[1] f[2] f[4] f[6],f[7],1+f[7],1+f[1]+f[1] f[7],1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7],1+f[7]+f[4] f[7],1+f[2]+f[7]+f[2] f[7]+f[2] f[4] f[7],1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7],1+f[1]+f[1] f[6]+f[1] f[7]+f[1] f[6] f[7],1+f[1]+f[1] f[2]+f[1] f[6]+f[1] f[2] f[6]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[6] f[7]+f[1] f[2] f[6] f[7],1+f[6]+f[7]+f[6] f[7]+f[4] f[6] f[7],1+f[1]+f[1] f[6]+f[1] f[7]+f[1] f[6] f[7]+f[1] f[4] f[6] f[7],1+2 f[1]+f[1]^2+f[1] f[2]+f[1]^2 f[2]+f[1] f[6]+f[1]^2 f[6]+f[1]^2 f[2] f[6]+f[1] f[7]+f[1]^2 f[7]+f[1]^2 f[2] f[7]+f[1]^2 f[6] f[7]+f[1]^2 f[2] f[6] f[7]+f[1]^2 f[2] f[4] f[6] f[7],1+2 f[1]+f[1]^2+2 f[1] f[2]+2 f[1]^2 f[2]+f[1]^2 f[2]^2+f[1] f[6]+f[1]^2 f[6]+f[1] f[2] f[6]+2 f[1]^2 f[2] f[6]+f[1]^2 f[2]^2 f[6]+f[1] f[7]+f[1]^2 f[7]+f[1] f[2] f[7]+2 f[1]^2 f[2] f[7]+f[1]^2 f[2]^2 f[7]+f[1]^2 f[6] f[7]+2 f[1]^2 f[2] f[6] f[7]+f[1]^2 f[2]^2 f[6] f[7]+f[1]^2 f[2] f[4] f[6] f[7]+f[1]^2 f[2]^2 f[4] f[6] f[7],1+f[1]+f[1] f[2]+f[1] f[6]+f[1] f[2] f[6]+f[1] f[2] f[4] f[6]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7]+f[1] f[6] f[7]+f[1] f[2] f[6] f[7]+f[1] f[4] f[6] f[7]+2 f[1] f[2] f[4] f[6] f[7]+f[1] f[2] f[4]^2 f[6] f[7],1+f[1]+f[2]+2 f[1] f[2]+f[1] f[2]^2+f[1] f[6]+2 f[1] f[2] f[6]+f[1] f[2]^2 f[6]+f[1] f[2] f[4] f[6]+f[1] f[2]^2 f[4] f[6]+f[1] f[7]+2 f[1] f[2] f[7]+f[1] f[2]^2 f[7]+f[1] f[2] f[4] f[7]+f[1] f[2]^2 f[4] f[7]+f[1] f[6] f[7]+2 f[1] f[2] f[6] f[7]+f[1] f[2]^2 f[6] f[7]+2 f[1] f[2] f[4] f[6] f[7]+2 f[1] f[2]^2 f[4] f[6] f[7]+f[1] f[2]^2 f[4]^2 f[6] f[7],1+f[1]+f[1] f[2]+f[6]+2 f[1] f[6]+2 f[1] f[2] f[6]+f[1] f[2] f[4] f[6]+f[1] f[6]^2+f[1] f[2] f[6]^2+f[1] f[2] f[4] f[6]^2+f[1] f[7]+f[1] f[2] f[7]+2 f[1] f[6] f[7]+2 f[1] f[2] f[6] f[7]+f[1] f[4] f[6] f[7]+2 f[1] f[2] f[4] f[6] f[7]+f[1] f[6]^2 f[7]+f[1] f[2] f[6]^2 f[7]+f[1] f[4] f[6]^2 f[7]+2 f[1] f[2] f[4] f[6]^2 f[7]+f[1] f[2] f[4]^2 f[6]^2 f[7]};


algebraicD41c={algebraicE711b[[1]]/algebraicE711b[[5]],algebraicE711b[[2]]/algebraicE711b[[7]],algebraicE711b[[6]]/(algebraicE711b[[1]]algebraicE711b[[2]]),algebraicE711b[[8]],algebraicE711b[[9]]};


(* ::Input:: *)
(*(*rational alphabet for D_3*)*)


rationalD3={f[1],1+f[1],f[4],1+f[4],1+f[4]+f[1] f[4],f[6],1+f[6],1+f[1]+f[1] f[6],1+f[6]+f[4] f[6]};


(* ::Input:: *)
(*(**)*)
(*(**)*)
(*(**)*)
(**)
(**)


(* ::Input:: *)
(*(*49 relevant letters of non-conformal one-mass pentagon kinematics parametried by f_i of (8,5) C, after setting m1^2\[Rule]1*)*)
(**)


(* ::Input:: *)
(*(*40 rational letters, note that tr5 is rational under the f_i variables*)*)


Wtofpenta1={W[1]->1,W[2]->1/(1+f[6]),W[3]->f[6]/((1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),W[4]->1/((1+f[4]+f[1] f[4]) (1+f[6])),W[5]->(f[1] f[2] f[4] f[7])/((1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),W[6]->(1+f[6]+f[4] f[6])/((1+f[4]+f[1] f[4]) (1+f[6])),W[7]->(f[1] f[4] f[6])/((1+f[4]+f[1] f[4]) (1+f[6])),W[8]->-(f[6]/(1+f[6])),W[9]->-((f[4] (1+f[1]+f[1] f[6]))/((1+f[4]+f[1] f[4]) (1+f[6]))),W[10]->-((1+f[1]+f[1] f[2]+f[6]+f[1] f[7]+f[1] f[2] f[7])/((1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7]))),W[11]->-((1+f[1]+f[1] f[2]+f[1] f[6]+f[1] f[2] f[6]+f[1] f[2] f[4] f[6]+f[1] f[7]+f[1] f[2] f[7]+2 f[1] f[2] f[4] f[7]+f[1] f[2] f[4]^2 f[7]+f[1]^2 f[2] f[4]^2 f[7]+f[1] f[6] f[7]+f[1] f[2] f[6] f[7]+f[1] f[4] f[6] f[7]+2 f[1] f[2] f[4] f[6] f[7]+f[1] f[2] f[4]^2 f[6] f[7])/((1+f[4]+f[1] f[4]) (1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7]))),W[12]->(f[1] (1+f[2]+f[2] f[4]) f[6] (1+f[7]+f[4] f[7]))/((1+f[4]+f[1] f[4]) (1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),W[13]->((1+f[1]+f[1] f[2]) f[4] (1+f[1]+f[1] f[7]))/((1+f[4]+f[1] f[4]) (1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),W[14]->((1+f[4]) f[6])/((1+f[4]+f[1] f[4]) (1+f[6])),W[15]->((1+f[1]) f[4])/((1+f[4]+f[1] f[4]) (1+f[6])),W[16]->(f[1] f[6] (1+f[2]+f[7]+f[2] f[7]+f[2] f[4] f[7]))/((1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),W[17]->(f[4] (1+2 f[1]+f[1]^2+f[1] f[2]+f[1]^2 f[2]+f[1] f[6]+f[1]^2 f[6]+f[1]^2 f[2] f[6]+f[1] f[7]+f[1]^2 f[7]+f[1]^2 f[2] f[7]+f[1]^2 f[6] f[7]+f[1]^2 f[2] f[6] f[7]+f[1]^2 f[2] f[4] f[6] f[7]))/((1+f[4]+f[1] f[4]) (1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),W[18]->-((1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7])/((1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7]))),W[19]->-((1+f[1]+f[1] f[2]+f[1] f[6]+f[1] f[2] f[6]+f[1] f[2] f[4] f[6]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7]+f[1] f[6] f[7]+f[1] f[2] f[6] f[7]+f[1] f[4] f[6] f[7]+2 f[1] f[2] f[4] f[6] f[7]+f[1] f[2] f[4]^2 f[6] f[7])/((1+f[4]+f[1] f[4]) (1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7]))),W[20]->-((1+f[1]+f[1] f[2]+f[6]+f[4] f[6]+f[1] f[4] f[6]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])/((1+f[4]+f[1] f[4]) (1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7]))),W[21]->-((1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+2 f[1] f[2] f[4] f[7]+f[1] f[2] f[4]^2 f[7]+f[1]^2 f[2] f[4]^2 f[7])/((1+f[4]+f[1] f[4]) (1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7]))),W[22]->(f[4] f[6])/((1+f[4]+f[1] f[4]) (1+f[6])^2),W[23]->(f[1] (1+f[2]) f[6] (1+f[7]))/((1+f[6])^2 (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),W[24]->(f[4] (1+f[1]+f[1] f[2]+f[1] f[6]+f[1] f[2] f[6]+f[1] f[2] f[4] f[6]) (1+f[1]+f[1] f[6]+f[1] f[7]+f[1] f[6] f[7]+f[1] f[4] f[6] f[7]))/((1+f[4]+f[1] f[4])^2 (1+f[6])^2 (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),W[25]->((-1+f[1] f[2] f[4]) f[6] (-1+f[1] f[4] f[7]))/((1+f[4]+f[1] f[4]) (1+f[6])^2 (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),W[26]->(f[1] f[4] (-f[2]+f[6]) (f[6]-f[7]))/((1+f[4]+f[1] f[4]) (1+f[6])^2 (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),W[27]->(f[6] (1+f[1] f[2] f[4] f[7]))/((1+f[6])^2 (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),W[28]->(f[4] (f[6]+f[1] f[6]+f[1] f[6]^2+f[1] f[2] f[7]+f[1] f[2] f[6] f[7]+f[1] f[2] f[4] f[6] f[7]))/((1+f[4]+f[1] f[4]) (1+f[6])^2 (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),W[29]->-((1+f[1]+f[1] f[2]+f[6]+2 f[1] f[6]+2 f[1] f[2] f[6]+f[1] f[2] f[4] f[6]+f[1] f[6]^2+f[1] f[2] f[6]^2+f[1] f[2] f[4] f[6]^2+f[1] f[7]+f[1] f[2] f[7]+2 f[1] f[6] f[7]+2 f[1] f[2] f[6] f[7]+f[1] f[4] f[6] f[7]+2 f[1] f[2] f[4] f[6] f[7]+f[1] f[6]^2 f[7]+f[1] f[2] f[6]^2 f[7]+f[1] f[4] f[6]^2 f[7]+2 f[1] f[2] f[4] f[6]^2 f[7]+f[1] f[2] f[4]^2 f[6]^2 f[7])/((1+f[4]+f[1] f[4]) (1+f[6])^2 (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7]))),W[30]->-((1+f[1]+f[1] f[2]+f[1] f[6]+f[1] f[2] f[6]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[6] f[7]+f[1] f[2] f[6] f[7])/((1+f[6])^2 (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7]))),W[31]->(f[6] (-1+f[1] f[2] f[4]+f[1] f[4] f[7]+f[1] f[2] f[4] f[7]+f[1] f[2] f[4]^2 f[7]))/((1+f[4]+f[1] f[4]) (1+f[6])^2 (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),W[32]->(f[4] (f[6]+f[1] f[6]+f[1] f[2] f[6]-f[1] f[2] f[7]+f[1] f[6] f[7]))/((1+f[4]+f[1] f[4]) (1+f[6])^2 (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),W[40]->f[2]/f[7],W[41]->(-1+f[1] f[4] f[7])/(-1+f[1] f[2] f[4]),W[42]->((-f[2]+f[6]) f[7])/(f[2] (f[6]-f[7])),W[43]->(f[2] (1+f[7]+f[4] f[7]))/((1+f[2]+f[2] f[4]) f[7]),W[44]->(1+f[1]+f[1] f[2])/(1+f[1]+f[1] f[7]),W[45]->((1+f[2]+f[2] f[4]) (1+f[7]))/((1+f[2]) (1+f[7]+f[4] f[7])),W[46]->((1+f[1]+f[1] f[2]+f[1] f[6]+f[1] f[2] f[6]+f[1] f[2] f[4] f[6]) (1+f[1]+f[1] f[7]))/((1+f[1]+f[1] f[2]) (1+f[1]+f[1] f[6]+f[1] f[7]+f[1] f[6] f[7]+f[1] f[4] f[6] f[7])),W[49]->(f[1] f[4] f[6] (f[2]-f[7]))/((1+f[4]+f[1] f[4]) (1+f[6])^2 (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7]))};


(* ::Input:: *)
(*(*5 algebraic letters of the form (a[i]-Delta[2,4,6,8])/(a[i]+Delta[2,4,6,8])  and Delta[2,4,6,8]; 3 algebraic letters of the form (b[i]-Delta[D3])/(b[i]+Delta[D3]) and Delta[D3]*)*)


Wtofpenta2 = {W[33] -> (a[1] - Delta[2, 4, 6, 8])/(a[1] + Delta[2, 4, 6, 8]), W[34] -> (a[2] - Delta[2, 4, 6, 8])/(a[2] + Delta[2, 4, 6, 8]), 
      W[37] -> (a[3] - Delta[2, 4, 6, 8])/(a[3] + Delta[2, 4, 6, 8]), W[38] -> (a[4] - Delta[2, 4, 6, 8])/(a[4] + Delta[2, 4, 6, 8]), 
      W[47] -> (a[5] - Delta[2, 4, 6, 8])/(a[5] + Delta[2, 4, 6, 8]), W[48] -> Delta[2, 4, 6, 8]} {a[1]->(1+f[1]+f[1] f[2]+f[1] f[6]+f[1] f[2] f[6]+f[1] f[7]+f[1] f[2] f[7]+2 f[1] f[2] f[4] f[7]+f[1] f[6] f[7]+f[1] f[2] f[6] f[7]+f[1] f[2] f[4] f[6] f[7])/((1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),a[2]->(1+f[1]+f[1] f[2]+2 f[6]+f[1] f[6]+f[1] f[2] f[6]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[6] f[7]+f[1] f[2] f[6] f[7]+f[1] f[2] f[4] f[6] f[7])/((1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])),a[3]->-((-1-f[1]-f[1] f[2]+f[1] f[6]+f[1] f[2] f[6]-f[1] f[7]-f[1] f[2] f[7]+f[1] f[6] f[7]+f[1] f[2] f[6] f[7]+f[1] f[2] f[4] f[6] f[7])/((1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7]))),a[4]->-((-1-f[1]-f[1] f[2]+f[4]+2 f[1] f[4]+f[1]^2 f[4]+f[1] f[2] f[4]+f[1]^2 f[2] f[4]-f[1] f[6]-f[1] f[2] f[6]+f[1] f[4] f[6]+f[1]^2 f[4] f[6]-f[1] f[2] f[4] f[6]+f[1]^2 f[2] f[4] f[6]-f[1] f[7]-f[1] f[2] f[7]+f[1] f[4] f[7]+f[1]^2 f[4] f[7]-f[1] f[2] f[4] f[7]+f[1]^2 f[2] f[4] f[7]-f[1] f[6] f[7]-f[1] f[2] f[6] f[7]-f[1] f[4] f[6] f[7]+f[1]^2 f[4] f[6] f[7]-2 f[1] f[2] f[4] f[6] f[7]+f[1]^2 f[2] f[4] f[6] f[7]-f[1] f[2] f[4]^2 f[6] f[7]+f[1]^2 f[2] f[4]^2 f[6] f[7])/((1+f[4]+f[1] f[4]) (1+f[6]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7]))),a[5]->-((f[2]+f[1] f[2]+f[1] f[2]^2+f[1] f[2] f[6]+f[1] f[2]^2 f[6]+f[7]+f[1] f[7]+2 f[2] f[7]+2 f[1] f[2] f[7]+f[1] f[2]^2 f[7]+f[1] f[6] f[7]+2 f[1] f[2] f[6] f[7]+f[1] f[2]^2 f[6] f[7]+2 f[1] f[2] f[4] f[6] f[7]+f[1] f[2]^2 f[4] f[6] f[7]+f[1] f[7]^2+f[1] f[2] f[7]^2+f[1] f[6] f[7]^2+f[1] f[2] f[6] f[7]^2+f[1] f[2] f[4] f[6] f[7]^2)/((1+f[6]) (f[2]-f[7]) (1+f[1]+f[1] f[2]+f[1] f[7]+f[1] f[2] f[7]+f[1] f[2] f[4] f[7])))}; 
Wtofpenta3 = {W[35]->(b[1]-Delta[D3])/(b[1]+Delta[D3]),W[36]->(b[2]-Delta[D3])/(b[2]+Delta[D3]),W[39]->(b[3]-Delta[D3])/(b[3]+Delta[D3])} /. 
   {b[1]->(2+f[4]+f[1] f[4]+f[6]+f[4] f[6])/((1+f[4]+f[1] f[4]) (1+f[6])),b[2]->(f[4]+f[1] f[4]+f[6]+f[4] f[6]+2 f[1] f[4] f[6])/((1+f[4]+f[1] f[4]) (1+f[6])),b[3]->(f[4]+f[1] f[4]-f[6]-f[4] f[6])/((1+f[4]+f[1] f[4]) (1+f[6]))}; 


==> anc/wheel.m <==
(* ::Package:: *)

udefi={u->(ab[1,2,4,5] ab[1,6,7,8])/(ab[1,2,6,7] ab[1,4,5,8]),v->(ab[1,3,4,8] ab[4,5,6,7])/(ab[1,4,5,8] ab[3,4,6,7]),w->(ab[1,2,3,4] ab[1,4,5,8])/(ab[1,2,4,5] ab[1,3,4,8])};
Ldefi={L1->(u+v+Sqrt[u^2+v^2+u v (2-4 w)])/(u+v-Sqrt[u^2+v^2+u v (2-4 w)]),L2->-((-u-v+2 u w-u^2 w+u v w+Sqrt[u^2+v^2+u v (2-4 w)] (1-u w))/(u+v-2 u w+u^2 w-u v w+Sqrt[u^2+v^2+u v (2-4 w)] (1-u w))),L3->-((-u-v+2 v w+u v w-v^2 w+Sqrt[u^2+v^2+u v (2-4 w)] (1-v w))/(u+v-2 v w-u v w+v^2 w+Sqrt[u^2+v^2+u v (2-4 w)] (1-v w)))};
alphabet={u,v,w,1-u,1-v,1-w,1-u w,1-v w,1-u-v+u v w,L1,L2,L3};
firstentires={u,v,w};


(*result for symbol of 8-point 3-loop wheel *)


threeloopeightptwheel=(u v w)/Sqrt[u^2+v^2+u v (2-4 w)] (-2 Tensor[u,1-u,1-u,1-u,1-u,L1]-2 Tensor[u,1-u,1-u,1-u,1-u,L2]+Tensor[u,1-u,1-u,1-u,u,L1]+1/2 Tensor[u,1-u,1-u,1-u,u,L2]-1/2 Tensor[u,1-u,1-u,1-u,u,L3]-Tensor[u,1-u,1-u,1-u,v,L1]-1/2 Tensor[u,1-u,1-u,1-u,v,L2]+1/2 Tensor[u,1-u,1-u,1-u,v,L3]+1/2 Tensor[u,1-u,1-u,1-u,1-w,L2]+1/2 Tensor[u,1-u,1-u,1-u,1-w,L3]-Tensor[u,1-u,1-u,1-u,w,L1]-Tensor[u,1-u,1-u,1-u,w,L2]+Tensor[u,1-u,1-u,1-u,1-u-v+u v w,L1]+1/2 Tensor[u,1-u,1-u,1-u,1-u-v+u v w,L2]-1/2 Tensor[u,1-u,1-u,1-u,1-u-v+u v w,L3]+Tensor[u,1-u,1-u,u,1-u,L1]+Tensor[u,1-u,1-u,u,1-u,L2]+1/2 Tensor[u,1-u,1-u,u,u,L2]+1/2 Tensor[u,1-u,1-u,u,u,L3]+Tensor[u,1-u,1-u,u,v,L1]+Tensor[u,1-u,1-u,u,w,L1]+Tensor[u,1-u,1-u,u,w,L2]-Tensor[u,1-u,1-u,u,1-u w,L2]-Tensor[u,1-u,1-u,u,1-u-v+u v w,L1]-Tensor[u,1-u,1-u,v,1-u,L1]-Tensor[u,1-u,1-u,v,1-u,L2]+Tensor[u,1-u,1-u,v,u,L1]+1/2 Tensor[u,1-u,1-u,v,v,L2]+1/2 Tensor[u,1-u,1-u,v,v,L3]-1/2 Tensor[u,1-u,1-u,v,w,L2]+1/2 Tensor[u,1-u,1-u,v,w,L3]+Tensor[u,1-u,1-u,v,1-u w,L2]-Tensor[u,1-u,1-u,w,1-u,L1]-Tensor[u,1-u,1-u,w,1-u,L2]+Tensor[u,1-u,1-u,w,u,L1]+Tensor[u,1-u,1-u,w,u,L2]-1/2 Tensor[u,1-u,1-u,w,v,L2]+1/2 Tensor[u,1-u,1-u,w,v,L3]+1/2 Tensor[u,1-u,1-u,w,1-w,L2]+1/2 Tensor[u,1-u,1-u,w,1-w,L3]-Tensor[u,1-u,1-u,w,1-u w,L2]+1/2 Tensor[u,1-u,1-u,w,1-u-v+u v w,L2]-1/2 Tensor[u,1-u,1-u,w,1-u-v+u v w,L3]-Tensor[u,1-u,1-u,1-u w,u,L2]+Tensor[u,1-u,1-u,1-u w,v,L2]-1/2 Tensor[u,1-u,1-u,1-u w,1-w,L2]-1/2 Tensor[u,1-u,1-u,1-u w,1-w,L3]-1/2 Tensor[u,1-u,1-u,1-u w,w,L2]+1/2 Tensor[u,1-u,1-u,1-u w,w,L3]+2 Tensor[u,1-u,1-u,1-u w,1-u w,L2]-1/2 Tensor[u,1-u,1-u,1-u w,1-u-v+u v w,L2]+1/2 Tensor[u,1-u,1-u,1-u w,1-u-v+u v w,L3]+Tensor[u,1-u,1-u,1-u-v+u v w,1-u,L1]+Tensor[u,1-u,1-u,1-u-v+u v w,1-u,L2]-Tensor[u,1-u,1-u,1-u-v+u v w,u,L1]-1/2 Tensor[u,1-u,1-u,1-u-v+u v w,v,L2]-1/2 Tensor[u,1-u,1-u,1-u-v+u v w,v,L3]+1/2 Tensor[u,1-u,1-u,1-u-v+u v w,w,L2]-1/2 Tensor[u,1-u,1-u,1-u-v+u v w,w,L3]-Tensor[u,1-u,1-u,1-u-v+u v w,1-u w,L2]-Tensor[u,1-u,u,u,1-v,L1]-Tensor[u,1-u,u,u,1-v,L3]+Tensor[u,1-u,u,u,v,L1]+1/2 Tensor[u,1-u,u,u,v,L2]+1/2 Tensor[u,1-u,u,u,v,L3]+Tensor[u,1-u,u,u,1-u w,L2]-1/2 Tensor[u,1-u,u,u,1-u-v+u v w,L2]+1/2 Tensor[u,1-u,u,u,1-u-v+u v w,L3]-Tensor[u,1-u,u,1-v,u,L1]-Tensor[u,1-u,u,1-v,1-v,L1]-Tensor[u,1-u,u,1-v,1-v,L3]-1/2 Tensor[u,1-u,u,1-v,v,L2]-1/2 Tensor[u,1-u,u,1-v,v,L3]-Tensor[u,1-u,u,1-v,w,L1]-Tensor[u,1-u,u,1-v,w,L3]+Tensor[u,1-u,u,1-v,1-v w,L3]+Tensor[u,1-u,u,1-v,1-u-v+u v w,L1]+Tensor[u,1-u,u,v,u,L1]+1/2 Tensor[u,1-u,u,v,u,L2]+1/2 Tensor[u,1-u,u,v,u,L3]+Tensor[u,1-u,u,v,v,L1]+1/2 Tensor[u,1-u,u,v,v,L2]+1/2 Tensor[u,1-u,u,v,v,L3]+Tensor[u,1-u,u,v,w,L1]+1/2 Tensor[u,1-u,u,v,w,L2]+1/2 Tensor[u,1-u,u,v,w,L3]-Tensor[u,1-u,u,v,1-u-v+u v w,L1]-Tensor[u,1-u,u,w,1-v,L1]-Tensor[u,1-u,u,w,1-v,L3]+Tensor[u,1-u,u,w,v,L1]+1/2 Tensor[u,1-u,u,w,v,L2]+1/2 Tensor[u,1-u,u,w,v,L3]+Tensor[u,1-u,u,w,1-u w,L2]-1/2 Tensor[u,1-u,u,w,1-u-v+u v w,L2]+1/2 Tensor[u,1-u,u,w,1-u-v+u v w,L3]-1/2 Tensor[u,1-u,u,1-u-v+u v w,u,L2]-1/2 Tensor[u,1-u,u,1-u-v+u v w,u,L3]+Tensor[u,1-u,u,1-u-v+u v w,1-v,L1]+Tensor[u,1-u,u,1-u-v+u v w,1-v,L3]-Tensor[u,1-u,u,1-u-v+u v w,v,L1]-1/2 Tensor[u,1-u,u,1-u-v+u v w,w,L2]+1/2 Tensor[u,1-u,u,1-u-v+u v w,w,L3]-Tensor[u,1-u,u,1-u-v+u v w,1-v w,L3]-Tensor[u,1-u,v,1-u,1-u,L1]-Tensor[u,1-u,v,1-u,1-u,L2]-1/2 Tensor[u,1-u,v,1-u,u,L2]-1/2 Tensor[u,1-u,v,1-u,u,L3]-Tensor[u,1-u,v,1-u,v,L1]-Tensor[u,1-u,v,1-u,w,L1]-Tensor[u,1-u,v,1-u,w,L2]+Tensor[u,1-u,v,1-u,1-u w,L2]+Tensor[u,1-u,v,1-u,1-u-v+u v w,L1]+Tensor[u,1-u,v,u,u,L1]+1/2 Tensor[u,1-u,v,u,u,L2]+1/2 Tensor[u,1-u,v,u,u,L3]+Tensor[u,1-u,v,u,v,L1]+1/2 Tensor[u,1-u,v,u,v,L2]+1/2 Tensor[u,1-u,v,u,v,L3]+Tensor[u,1-u,v,u,w,L1]+1/2 Tensor[u,1-u,v,u,w,L2]+1/2 Tensor[u,1-u,v,u,w,L3]-Tensor[u,1-u,v,u,1-u-v+u v w,L1]-Tensor[u,1-u,v,1-v,u,L1]-Tensor[u,1-u,v,1-v,1-v,L1]-Tensor[u,1-u,v,1-v,1-v,L3]-1/2 Tensor[u,1-u,v,1-v,v,L2]-1/2 Tensor[u,1-u,v,1-v,v,L3]-Tensor[u,1-u,v,1-v,w,L1]-Tensor[u,1-u,v,1-v,w,L3]+Tensor[u,1-u,v,1-v,1-v w,L3]+Tensor[u,1-u,v,1-v,1-u-v+u v w,L1]+Tensor[u,1-u,v,v,u,L1]+1/2 Tensor[u,1-u,v,v,u,L2]+1/2 Tensor[u,1-u,v,v,u,L3]+Tensor[u,1-u,v,v,v,L1]+1/2 Tensor[u,1-u,v,v,v,L2]+1/2 Tensor[u,1-u,v,v,v,L3]+Tensor[u,1-u,v,v,w,L1]+1/2 Tensor[u,1-u,v,v,w,L2]+1/2 Tensor[u,1-u,v,v,w,L3]-Tensor[u,1-u,v,v,1-u-v+u v w,L1]+Tensor[u,1-u,v,1-w,1-u,L1]+Tensor[u,1-u,v,1-w,1-u,L2]+Tensor[u,1-u,v,1-w,1-v,L1]+Tensor[u,1-u,v,1-w,1-v,L3]+Tensor[u,1-u,v,1-w,w,L1]+1/2 Tensor[u,1-u,v,1-w,w,L2]+1/2 Tensor[u,1-u,v,1-w,w,L3]-Tensor[u,1-u,v,1-w,1-u w,L2]-Tensor[u,1-u,v,1-w,1-v w,L3]-Tensor[u,1-u,v,1-w,1-u-v+u v w,L1]-Tensor[u,1-u,v,w,1-u,L1]-Tensor[u,1-u,v,w,1-u,L2]+Tensor[u,1-u,v,w,u,L1]+1/2 Tensor[u,1-u,v,w,u,L2]+1/2 Tensor[u,1-u,v,w,u,L3]-Tensor[u,1-u,v,w,1-v,L1]-Tensor[u,1-u,v,w,1-v,L3]+Tensor[u,1-u,v,w,v,L1]+1/2 Tensor[u,1-u,v,w,v,L2]+1/2 Tensor[u,1-u,v,w,v,L3]+Tensor[u,1-u,v,w,1-u w,L2]+Tensor[u,1-u,v,w,1-v w,L3]+Tensor[u,1-u,1-w,1-u,1-u,L1]+Tensor[u,1-u,1-w,1-u,1-u,L2]-Tensor[u,1-u,1-w,1-u,u,L1]-Tensor[u,1-u,1-w,1-u,u,L2]+1/2 Tensor[u,1-u,1-w,1-u,v,L2]-1/2 Tensor[u,1-u,1-w,1-u,v,L3]-1/2 Tensor[u,1-u,1-w,1-u,1-w,L2]-1/2 Tensor[u,1-u,1-w,1-u,1-w,L3]+Tensor[u,1-u,1-w,1-u,1-u w,L2]-1/2 Tensor[u,1-u,1-w,1-u,1-u-v+u v w,L2]+1/2 Tensor[u,1-u,1-w,1-u,1-u-v+u v w,L3]-Tensor[u,1-u,1-w,1-v,u,L1]-Tensor[u,1-u,1-w,1-v,1-v,L1]-Tensor[u,1-u,1-w,1-v,1-v,L3]-1/2 Tensor[u,1-u,1-w,1-v,v,L2]-1/2 Tensor[u,1-u,1-w,1-v,v,L3]-Tensor[u,1-u,1-w,1-v,w,L1]-Tensor[u,1-u,1-w,1-v,w,L3]+Tensor[u,1-u,1-w,1-v,1-v w,L3]+Tensor[u,1-u,1-w,1-v,1-u-v+u v w,L1]+Tensor[u,1-u,1-w,v,1-u,L1]+Tensor[u,1-u,1-w,v,1-u,L2]+Tensor[u,1-u,1-w,v,1-v,L1]+Tensor[u,1-u,1-w,v,1-v,L3]+Tensor[u,1-u,1-w,v,w,L1]+1/2 Tensor[u,1-u,1-w,v,w,L2]+1/2 Tensor[u,1-u,1-w,v,w,L3]-Tensor[u,1-u,1-w,v,1-u w,L2]-Tensor[u,1-u,1-w,v,1-v w,L3]-Tensor[u,1-u,1-w,v,1-u-v+u v w,L1]+Tensor[u,1-u,1-w,1-w,1-u,L1]+Tensor[u,1-u,1-w,1-w,1-u,L2]+Tensor[u,1-u,1-w,1-w,1-v,L1]+Tensor[u,1-u,1-w,1-w,1-v,L3]+Tensor[u,1-u,1-w,1-w,w,L1]+1/2 Tensor[u,1-u,1-w,1-w,w,L2]+1/2 Tensor[u,1-u,1-w,1-w,w,L3]-Tensor[u,1-u,1-w,1-w,1-u w,L2]-Tensor[u,1-u,1-w,1-w,1-v w,L3]-Tensor[u,1-u,1-w,1-w,1-u-v+u v w,L1]-Tensor[u,1-u,1-w,w,1-v,L1]-Tensor[u,1-u,1-w,w,1-v,L3]+Tensor[u,1-u,1-w,w,v,L1]+1/2 Tensor[u,1-u,1-w,w,v,L2]+1/2 Tensor[u,1-u,1-w,w,v,L3]+Tensor[u,1-u,1-w,w,1-u w,L2]-1/2 Tensor[u,1-u,1-w,w,1-u-v+u v w,L2]+1/2 Tensor[u,1-u,1-w,w,1-u-v+u v w,L3]+Tensor[u,1-u,1-w,1-u w,u,L2]-Tensor[u,1-u,1-w,1-u w,v,L2]+1/2 Tensor[u,1-u,1-w,1-u w,1-w,L2]+1/2 Tensor[u,1-u,1-w,1-u w,1-w,L3]+1/2 Tensor[u,1-u,1-w,1-u w,w,L2]-1/2 Tensor[u,1-u,1-w,1-u w,w,L3]-2 Tensor[u,1-u,1-w,1-u w,1-u w,L2]+1/2 Tensor[u,1-u,1-w,1-u w,1-u-v+u v w,L2]-1/2 Tensor[u,1-u,1-w,1-u w,1-u-v+u v w,L3]-Tensor[u,1-u,1-w,1-u-v+u v w,1-u,L1]-Tensor[u,1-u,1-w,1-u-v+u v w,1-u,L2]+Tensor[u,1-u,1-w,1-u-v+u v w,u,L1]+1/2 Tensor[u,1-u,1-w,1-u-v+u v w,v,L2]+1/2 Tensor[u,1-u,1-w,1-u-v+u v w,v,L3]-1/2 Tensor[u,1-u,1-w,1-u-v+u v w,w,L2]+1/2 Tensor[u,1-u,1-w,1-u-v+u v w,w,L3]+Tensor[u,1-u,1-w,1-u-v+u v w,1-u w,L2]-Tensor[u,1-u,w,1-u,1-u,L1]-Tensor[u,1-u,w,1-u,1-u,L2]+Tensor[u,1-u,w,1-u,u,L1]+Tensor[u,1-u,w,1-u,u,L2]-1/2 Tensor[u,1-u,w,1-u,v,L2]+1/2 Tensor[u,1-u,w,1-u,v,L3]+1/2 Tensor[u,1-u,w,1-u,1-w,L2]+1/2 Tensor[u,1-u,w,1-u,1-w,L3]-Tensor[u,1-u,w,1-u,1-u w,L2]+1/2 Tensor[u,1-u,w,1-u,1-u-v+u v w,L2]-1/2 Tensor[u,1-u,w,1-u,1-u-v+u v w,L3]-Tensor[u,1-u,w,u,1-v,L1]-Tensor[u,1-u,w,u,1-v,L3]+Tensor[u,1-u,w,u,v,L1]+1/2 Tensor[u,1-u,w,u,v,L2]+1/2 Tensor[u,1-u,w,u,v,L3]+Tensor[u,1-u,w,u,1-u w,L2]-1/2 Tensor[u,1-u,w,u,1-u-v+u v w,L2]+1/2 Tensor[u,1-u,w,u,1-u-v+u v w,L3]-Tensor[u,1-u,w,v,1-u,L1]-Tensor[u,1-u,w,v,1-u,L2]+Tensor[u,1-u,w,v,u,L1]+1/2 Tensor[u,1-u,w,v,u,L2]+1/2 Tensor[u,1-u,w,v,u,L3]-Tensor[u,1-u,w,v,1-v,L1]-Tensor[u,1-u,w,v,1-v,L3]+Tensor[u,1-u,w,v,v,L1]+1/2 Tensor[u,1-u,w,v,v,L2]+1/2 Tensor[u,1-u,w,v,v,L3]+Tensor[u,1-u,w,v,1-u w,L2]+Tensor[u,1-u,w,v,1-v w,L3]-Tensor[u,1-u,w,1-w,1-u,L1]-Tensor[u,1-u,w,1-w,1-u,L2]-Tensor[u,1-u,w,1-w,1-v,L1]-Tensor[u,1-u,w,1-w,1-v,L3]-Tensor[u,1-u,w,1-w,w,L1]-1/2 Tensor[u,1-u,w,1-w,w,L2]-1/2 Tensor[u,1-u,w,1-w,w,L3]+Tensor[u,1-u,w,1-w,1-u w,L2]+Tensor[u,1-u,w,1-w,1-v w,L3]+Tensor[u,1-u,w,1-w,1-u-v+u v w,L1]-Tensor[u,1-u,w,1-u w,u,L2]+Tensor[u,1-u,w,1-u w,v,L2]-1/2 Tensor[u,1-u,w,1-u w,1-w,L2]-1/2 Tensor[u,1-u,w,1-u w,1-w,L3]-1/2 Tensor[u,1-u,w,1-u w,w,L2]+1/2 Tensor[u,1-u,w,1-u w,w,L3]+2 Tensor[u,1-u,w,1-u w,1-u w,L2]-1/2 Tensor[u,1-u,w,1-u w,1-u-v+u v w,L2]+1/2 Tensor[u,1-u,w,1-u w,1-u-v+u v w,L3]+Tensor[u,1-u,w,1-u-v+u v w,1-u,L1]+Tensor[u,1-u,w,1-u-v+u v w,1-u,L2]-Tensor[u,1-u,w,1-u-v+u v w,u,L1]-1/2 Tensor[u,1-u,w,1-u-v+u v w,u,L2]-1/2 Tensor[u,1-u,w,1-u-v+u v w,u,L3]+Tensor[u,1-u,w,1-u-v+u v w,1-v,L1]+Tensor[u,1-u,w,1-u-v+u v w,1-v,L3]-Tensor[u,1-u,w,1-u-v+u v w,v,L1]-1/2 Tensor[u,1-u,w,1-u-v+u v w,v,L2]-1/2 Tensor[u,1-u,w,1-u-v+u v w,v,L3]-Tensor[u,1-u,w,1-u-v+u v w,1-u w,L2]-Tensor[u,1-u,w,1-u-v+u v w,1-v w,L3]-Tensor[u,1-u,1-u w,1-u,1-u,L1]-Tensor[u,1-u,1-u w,1-u,1-u,L2]-1/2 Tensor[u,1-u,1-u w,1-u,u,L2]-1/2 Tensor[u,1-u,1-u w,1-u,u,L3]-Tensor[u,1-u,1-u w,1-u,v,L1]-Tensor[u,1-u,1-u w,1-u,w,L1]-Tensor[u,1-u,1-u w,1-u,w,L2]+Tensor[u,1-u,1-u w,1-u,1-u w,L2]+Tensor[u,1-u,1-u w,1-u,1-u-v+u v w,L1]+Tensor[u,1-u,1-u w,u,u,L1]+1/2 Tensor[u,1-u,1-u w,u,u,L2]+1/2 Tensor[u,1-u,1-u w,u,u,L3]+Tensor[u,1-u,1-u w,u,1-v,L1]+Tensor[u,1-u,1-u w,u,1-v,L3]+Tensor[u,1-u,1-u w,u,w,L1]+1/2 Tensor[u,1-u,1-u w,u,w,L2]+1/2 Tensor[u,1-u,1-u w,u,w,L3]-Tensor[u,1-u,1-u w,u,1-u w,L2]-Tensor[u,1-u,1-u w,u,1-u-v+u v w,L1]+1/2 Tensor[u,1-u,1-u w,u,1-u-v+u v w,L2]-1/2 Tensor[u,1-u,1-u w,u,1-u-v+u v w,L3]+Tensor[u,1-u,1-u w,1-w,1-u,L1]+Tensor[u,1-u,1-u w,1-w,1-u,L2]+Tensor[u,1-u,1-u w,1-w,1-v,L1]+Tensor[u,1-u,1-u w,1-w,1-v,L3]+Tensor[u,1-u,1-u w,1-w,w,L1]+1/2 Tensor[u,1-u,1-u w,1-w,w,L2]+1/2 Tensor[u,1-u,1-u w,1-w,w,L3]-Tensor[u,1-u,1-u w,1-w,1-u w,L2]-Tensor[u,1-u,1-u w,1-w,1-v w,L3]-Tensor[u,1-u,1-u w,1-w,1-u-v+u v w,L1]-Tensor[u,1-u,1-u w,w,1-u,L1]-Tensor[u,1-u,1-u w,w,1-u,L2]+Tensor[u,1-u,1-u w,w,u,L1]+1/2 Tensor[u,1-u,1-u w,w,u,L2]+1/2 Tensor[u,1-u,1-u w,w,u,L3]+Tensor[u,1-u,1-u w,w,1-v w,L3]+1/2 Tensor[u,1-u,1-u w,w,1-u-v+u v w,L2]-1/2 Tensor[u,1-u,1-u w,w,1-u-v+u v w,L3]+1/2 Tensor[u,1-u,1-u w,1-u-v+u v w,u,L2]+1/2 Tensor[u,1-u,1-u w,1-u-v+u v w,u,L3]-Tensor[u,1-u,1-u w,1-u-v+u v w,1-v,L1]-Tensor[u,1-u,1-u w,1-u-v+u v w,1-v,L3]+Tensor[u,1-u,1-u w,1-u-v+u v w,v,L1]+1/2 Tensor[u,1-u,1-u w,1-u-v+u v w,w,L2]-1/2 Tensor[u,1-u,1-u w,1-u-v+u v w,w,L3]+Tensor[u,1-u,1-u w,1-u-v+u v w,1-v w,L3]+Tensor[u,1-u,1-u-v+u v w,1-u,1-u,L1]+Tensor[u,1-u,1-u-v+u v w,1-u,1-u,L2]+1/2 Tensor[u,1-u,1-u-v+u v w,1-u,u,L2]+1/2 Tensor[u,1-u,1-u-v+u v w,1-u,u,L3]+Tensor[u,1-u,1-u-v+u v w,1-u,v,L1]+Tensor[u,1-u,1-u-v+u v w,1-u,w,L1]+Tensor[u,1-u,1-u-v+u v w,1-u,w,L2]-Tensor[u,1-u,1-u-v+u v w,1-u,1-u w,L2]-Tensor[u,1-u,1-u-v+u v w,1-u,1-u-v+u v w,L1]-Tensor[u,1-u,1-u-v+u v w,u,u,L1]-1/2 Tensor[u,1-u,1-u-v+u v w,u,u,L2]-1/2 Tensor[u,1-u,1-u-v+u v w,u,u,L3]-Tensor[u,1-u,1-u-v+u v w,u,v,L1]-1/2 Tensor[u,1-u,1-u-v+u v w,u,v,L2]-1/2 Tensor[u,1-u,1-u-v+u v w,u,v,L3]-Tensor[u,1-u,1-u-v+u v w,u,w,L1]-1/2 Tensor[u,1-u,1-u-v+u v w,u,w,L2]-1/2 Tensor[u,1-u,1-u-v+u v w,u,w,L3]+Tensor[u,1-u,1-u-v+u v w,u,1-u-v+u v w,L1]+Tensor[u,1-u,1-u-v+u v w,1-v,u,L1]+Tensor[u,1-u,1-u-v+u v w,1-v,1-v,L1]+Tensor[u,1-u,1-u-v+u v w,1-v,1-v,L3]+1/2 Tensor[u,1-u,1-u-v+u v w,1-v,v,L2]+1/2 Tensor[u,1-u,1-u-v+u v w,1-v,v,L3]+Tensor[u,1-u,1-u-v+u v w,1-v,w,L1]+Tensor[u,1-u,1-u-v+u v w,1-v,w,L3]-Tensor[u,1-u,1-u-v+u v w,1-v,1-v w,L3]-Tensor[u,1-u,1-u-v+u v w,1-v,1-u-v+u v w,L1]-Tensor[u,1-u,1-u-v+u v w,v,u,L1]-1/2 Tensor[u,1-u,1-u-v+u v w,v,u,L2]-1/2 Tensor[u,1-u,1-u-v+u v w,v,u,L3]-Tensor[u,1-u,1-u-v+u v w,v,v,L1]-1/2 Tensor[u,1-u,1-u-v+u v w,v,v,L2]-1/2 Tensor[u,1-u,1-u-v+u v w,v,v,L3]-Tensor[u,1-u,1-u-v+u v w,v,w,L1]-1/2 Tensor[u,1-u,1-u-v+u v w,v,w,L2]-1/2 Tensor[u,1-u,1-u-v+u v w,v,w,L3]+Tensor[u,1-u,1-u-v+u v w,v,1-u-v+u v w,L1]-Tensor[u,1-u,1-u-v+u v w,1-w,1-u,L1]-Tensor[u,1-u,1-u-v+u v w,1-w,1-u,L2]-Tensor[u,1-u,1-u-v+u v w,1-w,1-v,L1]-Tensor[u,1-u,1-u-v+u v w,1-w,1-v,L3]-Tensor[u,1-u,1-u-v+u v w,1-w,w,L1]-1/2 Tensor[u,1-u,1-u-v+u v w,1-w,w,L2]-1/2 Tensor[u,1-u,1-u-v+u v w,1-w,w,L3]+Tensor[u,1-u,1-u-v+u v w,1-w,1-u w,L2]+Tensor[u,1-u,1-u-v+u v w,1-w,1-v w,L3]+Tensor[u,1-u,1-u-v+u v w,1-w,1-u-v+u v w,L1]+Tensor[u,1-u,1-u-v+u v w,w,1-u,L1]+Tensor[u,1-u,1-u-v+u v w,w,1-u,L2]-Tensor[u,1-u,1-u-v+u v w,w,u,L1]-1/2 Tensor[u,1-u,1-u-v+u v w,w,u,L2]-1/2 Tensor[u,1-u,1-u-v+u v w,w,u,L3]+Tensor[u,1-u,1-u-v+u v w,w,1-v,L1]+Tensor[u,1-u,1-u-v+u v w,w,1-v,L3]-Tensor[u,1-u,1-u-v+u v w,w,v,L1]-1/2 Tensor[u,1-u,1-u-v+u v w,w,v,L2]-1/2 Tensor[u,1-u,1-u-v+u v w,w,v,L3]-Tensor[u,1-u,1-u-v+u v w,w,1-u w,L2]-Tensor[u,1-u,1-u-v+u v w,w,1-v w,L3]+Tensor[u,u,1-u,1-u,1-u,L1]+Tensor[u,u,1-u,1-u,1-u,L2]+1/2 Tensor[u,u,1-u,1-u,u,L2]+1/2 Tensor[u,u,1-u,1-u,u,L3]+Tensor[u,u,1-u,1-u,v,L1]+Tensor[u,u,1-u,1-u,w,L1]+Tensor[u,u,1-u,1-u,w,L2]-Tensor[u,u,1-u,1-u,1-u w,L2]-Tensor[u,u,1-u,1-u,1-u-v+u v w,L1]-Tensor[u,u,1-u,u,1-u,L1]-Tensor[u,u,1-u,u,1-u,L2]-1/2 Tensor[u,u,1-u,u,u,L2]-1/2 Tensor[u,u,1-u,u,u,L3]-Tensor[u,u,1-u,u,1-v,L1]-Tensor[u,u,1-u,u,1-v,L3]+1/2 Tensor[u,u,1-u,u,v,L2]+1/2 Tensor[u,u,1-u,u,v,L3]-Tensor[u,u,1-u,u,w,L1]-Tensor[u,u,1-u,u,w,L2]+2 Tensor[u,u,1-u,u,1-u w,L2]+Tensor[u,u,1-u,u,1-u-v+u v w,L1]-1/2 Tensor[u,u,1-u,u,1-u-v+u v w,L2]+1/2 Tensor[u,u,1-u,u,1-u-v+u v w,L3]+1/2 Tensor[u,u,1-u,v,u,L2]+1/2 Tensor[u,u,1-u,v,u,L3]-Tensor[u,u,1-u,v,1-v,L1]-Tensor[u,u,1-u,v,1-v,L3]+Tensor[u,u,1-u,v,v,L1]+1/2 Tensor[u,u,1-u,v,w,L2]-1/2 Tensor[u,u,1-u,v,w,L3]+Tensor[u,u,1-u,v,1-v w,L3]-Tensor[u,u,1-u,1-w,1-u,L1]-Tensor[u,u,1-u,1-w,1-u,L2]-Tensor[u,u,1-u,1-w,1-v,L1]-Tensor[u,u,1-u,1-w,1-v,L3]-Tensor[u,u,1-u,1-w,w,L1]-1/2 Tensor[u,u,1-u,1-w,w,L2]-1/2 Tensor[u,u,1-u,1-w,w,L3]+Tensor[u,u,1-u,1-w,1-u w,L2]+Tensor[u,u,1-u,1-w,1-v w,L3]+Tensor[u,u,1-u,1-w,1-u-v+u v w,L1]+Tensor[u,u,1-u,w,1-u,L1]+Tensor[u,u,1-u,w,1-u,L2]-Tensor[u,u,1-u,w,u,L1]-Tensor[u,u,1-u,w,u,L2]+1/2 Tensor[u,u,1-u,w,v,L2]-1/2 Tensor[u,u,1-u,w,v,L3]-1/2 Tensor[u,u,1-u,w,1-w,L2]-1/2 Tensor[u,u,1-u,w,1-w,L3]+Tensor[u,u,1-u,w,1-u w,L2]-1/2 Tensor[u,u,1-u,w,1-u-v+u v w,L2]+1/2 Tensor[u,u,1-u,w,1-u-v+u v w,L3]-1/2 Tensor[u,u,1-u,1-u-v+u v w,u,L2]-1/2 Tensor[u,u,1-u,1-u-v+u v w,u,L3]+Tensor[u,u,1-u,1-u-v+u v w,1-v,L1]+Tensor[u,u,1-u,1-u-v+u v w,1-v,L3]-Tensor[u,u,1-u,1-u-v+u v w,v,L1]-1/2 Tensor[u,u,1-u,1-u-v+u v w,w,L2]+1/2 Tensor[u,u,1-u,1-u-v+u v w,w,L3]-Tensor[u,u,1-u,1-u-v+u v w,1-v w,L3]+Tensor[u,u,u,1-u,1-u,L1]+Tensor[u,u,u,1-u,1-u,L2]-Tensor[u,u,u,1-u,u,L1]-Tensor[u,u,u,1-u,u,L2]+1/2 Tensor[u,u,u,1-u,v,L2]-1/2 Tensor[u,u,u,1-u,v,L3]-1/2 Tensor[u,u,u,1-u,1-w,L2]-1/2 Tensor[u,u,u,1-u,1-w,L3]+Tensor[u,u,u,1-u,1-u w,L2]-1/2 Tensor[u,u,u,1-u,1-u-v+u v w,L2]+1/2 Tensor[u,u,u,1-u,1-u-v+u v w,L3]+Tensor[u,u,u,v,1-v,L1]+Tensor[u,u,u,v,1-v,L3]-Tensor[u,u,u,v,v,L1]-1/2 Tensor[u,u,u,v,v,L2]-1/2 Tensor[u,u,u,v,v,L3]-Tensor[u,u,u,v,1-u w,L2]+1/2 Tensor[u,u,u,v,1-u-v+u v w,L2]-1/2 Tensor[u,u,u,v,1-u-v+u v w,L3]+Tensor[u,u,u,1-u w,u,L2]-Tensor[u,u,u,1-u w,v,L2]+1/2 Tensor[u,u,u,1-u w,1-w,L2]+1/2 Tensor[u,u,u,1-u w,1-w,L3]+1/2 Tensor[u,u,u,1-u w,w,L2]-1/2 Tensor[u,u,u,1-u w,w,L3]-2 Tensor[u,u,u,1-u w,1-u w,L2]+1/2 Tensor[u,u,u,1-u w,1-u-v+u v w,L2]-1/2 Tensor[u,u,u,1-u w,1-u-v+u v w,L3]+Tensor[u,u,v,u,1-v,L1]+Tensor[u,u,v,u,1-v,L3]-Tensor[u,u,v,u,v,L1]-1/2 Tensor[u,u,v,u,v,L2]-1/2 Tensor[u,u,v,u,v,L3]-Tensor[u,u,v,u,1-u w,L2]+1/2 Tensor[u,u,v,u,1-u-v+u v w,L2]-1/2 Tensor[u,u,v,u,1-u-v+u v w,L3]+Tensor[u,u,v,1-v,u,L1]+Tensor[u,u,v,1-v,1-v,L1]+Tensor[u,u,v,1-v,1-v,L3]+1/2 Tensor[u,u,v,1-v,v,L2]+1/2 Tensor[u,u,v,1-v,v,L3]+Tensor[u,u,v,1-v,w,L1]+Tensor[u,u,v,1-v,w,L3]-Tensor[u,u,v,1-v,1-v w,L3]-Tensor[u,u,v,1-v,1-u-v+u v w,L1]-Tensor[u,u,v,v,u,L1]-1/2 Tensor[u,u,v,v,u,L2]-1/2 Tensor[u,u,v,v,u,L3]-Tensor[u,u,v,v,v,L1]-1/2 Tensor[u,u,v,v,v,L2]-1/2 Tensor[u,u,v,v,v,L3]-Tensor[u,u,v,v,w,L1]-1/2 Tensor[u,u,v,v,w,L2]-1/2 Tensor[u,u,v,v,w,L3]+Tensor[u,u,v,v,1-u-v+u v w,L1]+Tensor[u,u,v,w,1-v,L1]+Tensor[u,u,v,w,1-v,L3]-Tensor[u,u,v,w,v,L1]-1/2 Tensor[u,u,v,w,v,L2]-1/2 Tensor[u,u,v,w,v,L3]-Tensor[u,u,v,w,1-u w,L2]+1/2 Tensor[u,u,v,w,1-u-v+u v w,L2]-1/2 Tensor[u,u,v,w,1-u-v+u v w,L3]+1/2 Tensor[u,u,v,1-u-v+u v w,u,L2]+1/2 Tensor[u,u,v,1-u-v+u v w,u,L3]-Tensor[u,u,v,1-u-v+u v w,1-v,L1]-Tensor[u,u,v,1-u-v+u v w,1-v,L3]+Tensor[u,u,v,1-u-v+u v w,v,L1]+1/2 Tensor[u,u,v,1-u-v+u v w,w,L2]-1/2 Tensor[u,u,v,1-u-v+u v w,w,L3]+Tensor[u,u,v,1-u-v+u v w,1-v w,L3]+Tensor[u,u,w,1-u,1-u,L1]+Tensor[u,u,w,1-u,1-u,L2]-Tensor[u,u,w,1-u,u,L1]-Tensor[u,u,w,1-u,u,L2]+1/2 Tensor[u,u,w,1-u,v,L2]-1/2 Tensor[u,u,w,1-u,v,L3]-1/2 Tensor[u,u,w,1-u,1-w,L2]-1/2 Tensor[u,u,w,1-u,1-w,L3]+Tensor[u,u,w,1-u,1-u w,L2]-1/2 Tensor[u,u,w,1-u,1-u-v+u v w,L2]+1/2 Tensor[u,u,w,1-u,1-u-v+u v w,L3]+Tensor[u,u,w,v,1-v,L1]+Tensor[u,u,w,v,1-v,L3]-Tensor[u,u,w,v,v,L1]-1/2 Tensor[u,u,w,v,v,L2]-1/2 Tensor[u,u,w,v,v,L3]-Tensor[u,u,w,v,1-u w,L2]+1/2 Tensor[u,u,w,v,1-u-v+u v w,L2]-1/2 Tensor[u,u,w,v,1-u-v+u v w,L3]+Tensor[u,u,w,1-u w,u,L2]-Tensor[u,u,w,1-u w,v,L2]+1/2 Tensor[u,u,w,1-u w,1-w,L2]+1/2 Tensor[u,u,w,1-u w,1-w,L3]+1/2 Tensor[u,u,w,1-u w,w,L2]-1/2 Tensor[u,u,w,1-u w,w,L3]-2 Tensor[u,u,w,1-u w,1-u w,L2]+1/2 Tensor[u,u,w,1-u w,1-u-v+u v w,L2]-1/2 Tensor[u,u,w,1-u w,1-u-v+u v w,L3]-Tensor[u,u,1-u w,1-u,1-u,L1]-Tensor[u,u,1-u w,1-u,1-u,L2]-1/2 Tensor[u,u,1-u w,1-u,u,L2]-1/2 Tensor[u,u,1-u w,1-u,u,L3]-Tensor[u,u,1-u w,1-u,v,L1]-Tensor[u,u,1-u w,1-u,w,L1]-Tensor[u,u,1-u w,1-u,w,L2]+Tensor[u,u,1-u w,1-u,1-u w,L2]+Tensor[u,u,1-u w,1-u,1-u-v+u v w,L1]+Tensor[u,u,1-u w,u,u,L1]+1/2 Tensor[u,u,1-u w,u,u,L2]+1/2 Tensor[u,u,1-u w,u,u,L3]+Tensor[u,u,1-u w,u,1-v,L1]+Tensor[u,u,1-u w,u,1-v,L3]+Tensor[u,u,1-u w,u,w,L1]+1/2 Tensor[u,u,1-u w,u,w,L2]+1/2 Tensor[u,u,1-u w,u,w,L3]-Tensor[u,u,1-u w,u,1-u w,L2]-Tensor[u,u,1-u w,u,1-u-v+u v w,L1]+1/2 Tensor[u,u,1-u w,u,1-u-v+u v w,L2]-1/2 Tensor[u,u,1-u w,u,1-u-v+u v w,L3]+Tensor[u,u,1-u w,1-w,1-u,L1]+Tensor[u,u,1-u w,1-w,1-u,L2]+Tensor[u,u,1-u w,1-w,1-v,L1]+Tensor[u,u,1-u w,1-w,1-v,L3]+Tensor[u,u,1-u w,1-w,w,L1]+1/2 Tensor[u,u,1-u w,1-w,w,L2]+1/2 Tensor[u,u,1-u w,1-w,w,L3]-Tensor[u,u,1-u w,1-w,1-u w,L2]-Tensor[u,u,1-u w,1-w,1-v w,L3]-Tensor[u,u,1-u w,1-w,1-u-v+u v w,L1]-Tensor[u,u,1-u w,w,1-u,L1]-Tensor[u,u,1-u w,w,1-u,L2]+Tensor[u,u,1-u w,w,u,L1]+1/2 Tensor[u,u,1-u w,w,u,L2]+1/2 Tensor[u,u,1-u w,w,u,L3]+Tensor[u,u,1-u w,w,1-v w,L3]+1/2 Tensor[u,u,1-u w,w,1-u-v+u v w,L2]-1/2 Tensor[u,u,1-u w,w,1-u-v+u v w,L3]+1/2 Tensor[u,u,1-u w,1-u-v+u v w,u,L2]+1/2 Tensor[u,u,1-u w,1-u-v+u v w,u,L3]-Tensor[u,u,1-u w,1-u-v+u v w,1-v,L1]-Tensor[u,u,1-u w,1-u-v+u v w,1-v,L3]+Tensor[u,u,1-u w,1-u-v+u v w,v,L1]+1/2 Tensor[u,u,1-u w,1-u-v+u v w,w,L2]-1/2 Tensor[u,u,1-u w,1-u-v+u v w,w,L3]+Tensor[u,u,1-u w,1-u-v+u v w,1-v w,L3]+Tensor[u,v,u,u,1-v,L1]+Tensor[u,v,u,u,1-v,L3]-Tensor[u,v,u,u,v,L1]-1/2 Tensor[u,v,u,u,v,L2]-1/2 Tensor[u,v,u,u,v,L3]-Tensor[u,v,u,u,1-u w,L2]+1/2 Tensor[u,v,u,u,1-u-v+u v w,L2]-1/2 Tensor[u,v,u,u,1-u-v+u v w,L3]+Tensor[u,v,u,1-v,u,L1]+Tensor[u,v,u,1-v,1-v,L1]+Tensor[u,v,u,1-v,1-v,L3]+1/2 Tensor[u,v,u,1-v,v,L2]+1/2 Tensor[u,v,u,1-v,v,L3]+Tensor[u,v,u,1-v,w,L1]+Tensor[u,v,u,1-v,w,L3]-Tensor[u,v,u,1-v,1-v w,L3]-Tensor[u,v,u,1-v,1-u-v+u v w,L1]-Tensor[u,v,u,v,u,L1]-1/2 Tensor[u,v,u,v,u,L2]-1/2 Tensor[u,v,u,v,u,L3]-Tensor[u,v,u,v,v,L1]-1/2 Tensor[u,v,u,v,v,L2]-1/2 Tensor[u,v,u,v,v,L3]-Tensor[u,v,u,v,w,L1]-1/2 Tensor[u,v,u,v,w,L2]-1/2 Tensor[u,v,u,v,w,L3]+Tensor[u,v,u,v,1-u-v+u v w,L1]+Tensor[u,v,u,w,1-v,L1]+Tensor[u,v,u,w,1-v,L3]-Tensor[u,v,u,w,v,L1]-1/2 Tensor[u,v,u,w,v,L2]-1/2 Tensor[u,v,u,w,v,L3]-Tensor[u,v,u,w,1-u w,L2]+1/2 Tensor[u,v,u,w,1-u-v+u v w,L2]-1/2 Tensor[u,v,u,w,1-u-v+u v w,L3]+1/2 Tensor[u,v,u,1-u-v+u v w,u,L2]+1/2 Tensor[u,v,u,1-u-v+u v w,u,L3]-Tensor[u,v,u,1-u-v+u v w,1-v,L1]-Tensor[u,v,u,1-u-v+u v w,1-v,L3]+Tensor[u,v,u,1-u-v+u v w,v,L1]+1/2 Tensor[u,v,u,1-u-v+u v w,w,L2]-1/2 Tensor[u,v,u,1-u-v+u v w,w,L3]+Tensor[u,v,u,1-u-v+u v w,1-v w,L3]+Tensor[u,v,v,1-u,1-u,L1]+Tensor[u,v,v,1-u,1-u,L2]+1/2 Tensor[u,v,v,1-u,u,L2]+1/2 Tensor[u,v,v,1-u,u,L3]+Tensor[u,v,v,1-u,v,L1]+Tensor[u,v,v,1-u,w,L1]+Tensor[u,v,v,1-u,w,L2]-Tensor[u,v,v,1-u,1-u w,L2]-Tensor[u,v,v,1-u,1-u-v+u v w,L1]-Tensor[u,v,v,u,u,L1]-1/2 Tensor[u,v,v,u,u,L2]-1/2 Tensor[u,v,v,u,u,L3]-Tensor[u,v,v,u,v,L1]-1/2 Tensor[u,v,v,u,v,L2]-1/2 Tensor[u,v,v,u,v,L3]-Tensor[u,v,v,u,w,L1]-1/2 Tensor[u,v,v,u,w,L2]-1/2 Tensor[u,v,v,u,w,L3]+Tensor[u,v,v,u,1-u-v+u v w,L1]+Tensor[u,v,v,v,1-u,L1]+Tensor[u,v,v,v,1-u,L2]-Tensor[u,v,v,v,u,L1]-1/2 Tensor[u,v,v,v,u,L2]-1/2 Tensor[u,v,v,v,u,L3]-Tensor[u,v,v,v,1-v w,L3]-1/2 Tensor[u,v,v,v,1-u-v+u v w,L2]+1/2 Tensor[u,v,v,v,1-u-v+u v w,L3]+Tensor[u,v,v,w,1-u,L1]+Tensor[u,v,v,w,1-u,L2]-Tensor[u,v,v,w,u,L1]-1/2 Tensor[u,v,v,w,u,L2]-1/2 Tensor[u,v,v,w,u,L3]-Tensor[u,v,v,w,1-v w,L3]-1/2 Tensor[u,v,v,w,1-u-v+u v w,L2]+1/2 Tensor[u,v,v,w,1-u-v+u v w,L3]-Tensor[u,v,v,1-u-v+u v w,1-u,L1]-Tensor[u,v,v,1-u-v+u v w,1-u,L2]+Tensor[u,v,v,1-u-v+u v w,u,L1]+1/2 Tensor[u,v,v,1-u-v+u v w,v,L2]+1/2 Tensor[u,v,v,1-u-v+u v w,v,L3]-1/2 Tensor[u,v,v,1-u-v+u v w,w,L2]+1/2 Tensor[u,v,v,1-u-v+u v w,w,L3]+Tensor[u,v,v,1-u-v+u v w,1-u w,L2]+Tensor[u,v,w,u,1-v,L1]+Tensor[u,v,w,u,1-v,L3]-Tensor[u,v,w,u,v,L1]-1/2 Tensor[u,v,w,u,v,L2]-1/2 Tensor[u,v,w,u,v,L3]-Tensor[u,v,w,u,1-u w,L2]+1/2 Tensor[u,v,w,u,1-u-v+u v w,L2]-1/2 Tensor[u,v,w,u,1-u-v+u v w,L3]+Tensor[u,v,w,v,1-u,L1]+Tensor[u,v,w,v,1-u,L2]-Tensor[u,v,w,v,u,L1]-1/2 Tensor[u,v,w,v,u,L2]-1/2 Tensor[u,v,w,v,u,L3]-Tensor[u,v,w,v,1-v w,L3]-1/2 Tensor[u,v,w,v,1-u-v+u v w,L2]+1/2 Tensor[u,v,w,v,1-u-v+u v w,L3]+Tensor[u,v,w,1-w,1-u,L1]+Tensor[u,v,w,1-w,1-u,L2]+Tensor[u,v,w,1-w,1-v,L1]+Tensor[u,v,w,1-w,1-v,L3]+Tensor[u,v,w,1-w,w,L1]+1/2 Tensor[u,v,w,1-w,w,L2]+1/2 Tensor[u,v,w,1-w,w,L3]-Tensor[u,v,w,1-w,1-u w,L2]-Tensor[u,v,w,1-w,1-v w,L3]-Tensor[u,v,w,1-w,1-u-v+u v w,L1]-Tensor[u,v,w,1-u-v+u v w,1-u,L1]-Tensor[u,v,w,1-u-v+u v w,1-u,L2]+Tensor[u,v,w,1-u-v+u v w,u,L1]+1/2 Tensor[u,v,w,1-u-v+u v w,u,L2]+1/2 Tensor[u,v,w,1-u-v+u v w,u,L3]-Tensor[u,v,w,1-u-v+u v w,1-v,L1]-Tensor[u,v,w,1-u-v+u v w,1-v,L3]+Tensor[u,v,w,1-u-v+u v w,v,L1]+1/2 Tensor[u,v,w,1-u-v+u v w,v,L2]+1/2 Tensor[u,v,w,1-u-v+u v w,v,L3]+Tensor[u,v,w,1-u-v+u v w,1-u w,L2]+Tensor[u,v,w,1-u-v+u v w,1-v w,L3]+Tensor[u,v,1-u w,1-u,1-u,L1]+Tensor[u,v,1-u w,1-u,1-u,L2]+1/2 Tensor[u,v,1-u w,1-u,u,L2]+1/2 Tensor[u,v,1-u w,1-u,u,L3]+Tensor[u,v,1-u w,1-u,v,L1]+Tensor[u,v,1-u w,1-u,w,L1]+Tensor[u,v,1-u w,1-u,w,L2]-Tensor[u,v,1-u w,1-u,1-u w,L2]-Tensor[u,v,1-u w,1-u,1-u-v+u v w,L1]-Tensor[u,v,1-u w,u,u,L1]-1/2 Tensor[u,v,1-u w,u,u,L2]-1/2 Tensor[u,v,1-u w,u,u,L3]-Tensor[u,v,1-u w,u,1-v,L1]-Tensor[u,v,1-u w,u,1-v,L3]-Tensor[u,v,1-u w,u,w,L1]-1/2 Tensor[u,v,1-u w,u,w,L2]-1/2 Tensor[u,v,1-u w,u,w,L3]+Tensor[u,v,1-u w,u,1-u w,L2]+Tensor[u,v,1-u w,u,1-u-v+u v w,L1]-1/2 Tensor[u,v,1-u w,u,1-u-v+u v w,L2]+1/2 Tensor[u,v,1-u w,u,1-u-v+u v w,L3]-Tensor[u,v,1-u w,1-w,1-u,L1]-Tensor[u,v,1-u w,1-w,1-u,L2]-Tensor[u,v,1-u w,1-w,1-v,L1]-Tensor[u,v,1-u w,1-w,1-v,L3]-Tensor[u,v,1-u w,1-w,w,L1]-1/2 Tensor[u,v,1-u w,1-w,w,L2]-1/2 Tensor[u,v,1-u w,1-w,w,L3]+Tensor[u,v,1-u w,1-w,1-u w,L2]+Tensor[u,v,1-u w,1-w,1-v w,L3]+Tensor[u,v,1-u w,1-w,1-u-v+u v w,L1]+Tensor[u,v,1-u w,w,1-u,L1]+Tensor[u,v,1-u w,w,1-u,L2]-Tensor[u,v,1-u w,w,u,L1]-1/2 Tensor[u,v,1-u w,w,u,L2]-1/2 Tensor[u,v,1-u w,w,u,L3]-Tensor[u,v,1-u w,w,1-v w,L3]-1/2 Tensor[u,v,1-u w,w,1-u-v+u v w,L2]+1/2 Tensor[u,v,1-u w,w,1-u-v+u v w,L3]-1/2 Tensor[u,v,1-u w,1-u-v+u v w,u,L2]-1/2 Tensor[u,v,1-u w,1-u-v+u v w,u,L3]+Tensor[u,v,1-u w,1-u-v+u v w,1-v,L1]+Tensor[u,v,1-u w,1-u-v+u v w,1-v,L3]-Tensor[u,v,1-u w,1-u-v+u v w,v,L1]-1/2 Tensor[u,v,1-u w,1-u-v+u v w,w,L2]+1/2 Tensor[u,v,1-u w,1-u-v+u v w,w,L3]-Tensor[u,v,1-u w,1-u-v+u v w,1-v w,L3]+Tensor[u,v,1-v w,1-v,u,L1]+Tensor[u,v,1-v w,1-v,1-v,L1]+Tensor[u,v,1-v w,1-v,1-v,L3]+1/2 Tensor[u,v,1-v w,1-v,v,L2]+1/2 Tensor[u,v,1-v w,1-v,v,L3]+Tensor[u,v,1-v w,1-v,w,L1]+Tensor[u,v,1-v w,1-v,w,L3]-Tensor[u,v,1-v w,1-v,1-v w,L3]-Tensor[u,v,1-v w,1-v,1-u-v+u v w,L1]-Tensor[u,v,1-v w,v,1-u,L1]-Tensor[u,v,1-v w,v,1-u,L2]-Tensor[u,v,1-v w,v,v,L1]-1/2 Tensor[u,v,1-v w,v,v,L2]-1/2 Tensor[u,v,1-v w,v,v,L3]-Tensor[u,v,1-v w,v,w,L1]-1/2 Tensor[u,v,1-v w,v,w,L2]-1/2 Tensor[u,v,1-v w,v,w,L3]+Tensor[u,v,1-v w,v,1-v w,L3]+Tensor[u,v,1-v w,v,1-u-v+u v w,L1]+1/2 Tensor[u,v,1-v w,v,1-u-v+u v w,L2]-1/2 Tensor[u,v,1-v w,v,1-u-v+u v w,L3]-Tensor[u,v,1-v w,1-w,1-u,L1]-Tensor[u,v,1-v w,1-w,1-u,L2]-Tensor[u,v,1-v w,1-w,1-v,L1]-Tensor[u,v,1-v w,1-w,1-v,L3]-Tensor[u,v,1-v w,1-w,w,L1]-1/2 Tensor[u,v,1-v w,1-w,w,L2]-1/2 Tensor[u,v,1-v w,1-w,w,L3]+Tensor[u,v,1-v w,1-w,1-u w,L2]+Tensor[u,v,1-v w,1-w,1-v w,L3]+Tensor[u,v,1-v w,1-w,1-u-v+u v w,L1]+Tensor[u,v,1-v w,w,1-v,L1]+Tensor[u,v,1-v w,w,1-v,L3]-Tensor[u,v,1-v w,w,v,L1]-1/2 Tensor[u,v,1-v w,w,v,L2]-1/2 Tensor[u,v,1-v w,w,v,L3]-Tensor[u,v,1-v w,w,1-u w,L2]+1/2 Tensor[u,v,1-v w,w,1-u-v+u v w,L2]-1/2 Tensor[u,v,1-v w,w,1-u-v+u v w,L3]+Tensor[u,v,1-v w,1-u-v+u v w,1-u,L1]+Tensor[u,v,1-v w,1-u-v+u v w,1-u,L2]-Tensor[u,v,1-v w,1-u-v+u v w,u,L1]-1/2 Tensor[u,v,1-v w,1-u-v+u v w,v,L2]-1/2 Tensor[u,v,1-v w,1-u-v+u v w,v,L3]+1/2 Tensor[u,v,1-v w,1-u-v+u v w,w,L2]-1/2 Tensor[u,v,1-v w,1-u-v+u v w,w,L3]-Tensor[u,v,1-v w,1-u-v+u v w,1-u w,L2]-Tensor[u,v,1-u-v+u v w,1-u,1-u,L1]-Tensor[u,v,1-u-v+u v w,1-u,1-u,L2]-1/2 Tensor[u,v,1-u-v+u v w,1-u,u,L2]-1/2 Tensor[u,v,1-u-v+u v w,1-u,u,L3]-Tensor[u,v,1-u-v+u v w,1-u,v,L1]-Tensor[u,v,1-u-v+u v w,1-u,w,L1]-Tensor[u,v,1-u-v+u v w,1-u,w,L2]+Tensor[u,v,1-u-v+u v w,1-u,1-u w,L2]+Tensor[u,v,1-u-v+u v w,1-u,1-u-v+u v w,L1]+Tensor[u,v,1-u-v+u v w,u,u,L1]+1/2 Tensor[u,v,1-u-v+u v w,u,u,L2]+1/2 Tensor[u,v,1-u-v+u v w,u,u,L3]+Tensor[u,v,1-u-v+u v w,u,v,L1]+1/2 Tensor[u,v,1-u-v+u v w,u,v,L2]+1/2 Tensor[u,v,1-u-v+u v w,u,v,L3]+Tensor[u,v,1-u-v+u v w,u,w,L1]+1/2 Tensor[u,v,1-u-v+u v w,u,w,L2]+1/2 Tensor[u,v,1-u-v+u v w,u,w,L3]-Tensor[u,v,1-u-v+u v w,u,1-u-v+u v w,L1]-Tensor[u,v,1-u-v+u v w,1-v,u,L1]-Tensor[u,v,1-u-v+u v w,1-v,1-v,L1]-Tensor[u,v,1-u-v+u v w,1-v,1-v,L3]-1/2 Tensor[u,v,1-u-v+u v w,1-v,v,L2]-1/2 Tensor[u,v,1-u-v+u v w,1-v,v,L3]-Tensor[u,v,1-u-v+u v w,1-v,w,L1]-Tensor[u,v,1-u-v+u v w,1-v,w,L3]+Tensor[u,v,1-u-v+u v w,1-v,1-v w,L3]+Tensor[u,v,1-u-v+u v w,1-v,1-u-v+u v w,L1]+Tensor[u,v,1-u-v+u v w,v,u,L1]+1/2 Tensor[u,v,1-u-v+u v w,v,u,L2]+1/2 Tensor[u,v,1-u-v+u v w,v,u,L3]+Tensor[u,v,1-u-v+u v w,v,v,L1]+1/2 Tensor[u,v,1-u-v+u v w,v,v,L2]+1/2 Tensor[u,v,1-u-v+u v w,v,v,L3]+Tensor[u,v,1-u-v+u v w,v,w,L1]+1/2 Tensor[u,v,1-u-v+u v w,v,w,L2]+1/2 Tensor[u,v,1-u-v+u v w,v,w,L3]-Tensor[u,v,1-u-v+u v w,v,1-u-v+u v w,L1]+Tensor[u,v,1-u-v+u v w,1-w,1-u,L1]+Tensor[u,v,1-u-v+u v w,1-w,1-u,L2]+Tensor[u,v,1-u-v+u v w,1-w,1-v,L1]+Tensor[u,v,1-u-v+u v w,1-w,1-v,L3]+Tensor[u,v,1-u-v+u v w,1-w,w,L1]+1/2 Tensor[u,v,1-u-v+u v w,1-w,w,L2]+1/2 Tensor[u,v,1-u-v+u v w,1-w,w,L3]-Tensor[u,v,1-u-v+u v w,1-w,1-u w,L2]-Tensor[u,v,1-u-v+u v w,1-w,1-v w,L3]-Tensor[u,v,1-u-v+u v w,1-w,1-u-v+u v w,L1]-Tensor[u,v,1-u-v+u v w,w,1-u,L1]-Tensor[u,v,1-u-v+u v w,w,1-u,L2]+Tensor[u,v,1-u-v+u v w,w,u,L1]+1/2 Tensor[u,v,1-u-v+u v w,w,u,L2]+1/2 Tensor[u,v,1-u-v+u v w,w,u,L3]-Tensor[u,v,1-u-v+u v w,w,1-v,L1]-Tensor[u,v,1-u-v+u v w,w,1-v,L3]+Tensor[u,v,1-u-v+u v w,w,v,L1]+1/2 Tensor[u,v,1-u-v+u v w,w,v,L2]+1/2 Tensor[u,v,1-u-v+u v w,w,v,L3]+Tensor[u,v,1-u-v+u v w,w,1-u w,L2]+Tensor[u,v,1-u-v+u v w,w,1-v w,L3]-Tensor[u,w,1-u,1-u,1-u,L1]-Tensor[u,w,1-u,1-u,1-u,L2]+Tensor[u,w,1-u,1-u,u,L1]+Tensor[u,w,1-u,1-u,u,L2]-1/2 Tensor[u,w,1-u,1-u,v,L2]+1/2 Tensor[u,w,1-u,1-u,v,L3]+1/2 Tensor[u,w,1-u,1-u,1-w,L2]+1/2 Tensor[u,w,1-u,1-u,1-w,L3]-Tensor[u,w,1-u,1-u,1-u w,L2]+1/2 Tensor[u,w,1-u,1-u,1-u-v+u v w,L2]-1/2 Tensor[u,w,1-u,1-u,1-u-v+u v w,L3]-Tensor[u,w,1-u,u,1-v,L1]-Tensor[u,w,1-u,u,1-v,L3]+Tensor[u,w,1-u,u,v,L1]+1/2 Tensor[u,w,1-u,u,v,L2]+1/2 Tensor[u,w,1-u,u,v,L3]+Tensor[u,w,1-u,u,1-u w,L2]-1/2 Tensor[u,w,1-u,u,1-u-v+u v w,L2]+1/2 Tensor[u,w,1-u,u,1-u-v+u v w,L3]-Tensor[u,w,1-u,v,1-u,L1]-Tensor[u,w,1-u,v,1-u,L2]+Tensor[u,w,1-u,v,u,L1]+1/2 Tensor[u,w,1-u,v,u,L2]+1/2 Tensor[u,w,1-u,v,u,L3]-Tensor[u,w,1-u,v,1-v,L1]-Tensor[u,w,1-u,v,1-v,L3]+Tensor[u,w,1-u,v,v,L1]+1/2 Tensor[u,w,1-u,v,v,L2]+1/2 Tensor[u,w,1-u,v,v,L3]+Tensor[u,w,1-u,v,1-u w,L2]+Tensor[u,w,1-u,v,1-v w,L3]-Tensor[u,w,1-u,1-w,1-u,L1]-Tensor[u,w,1-u,1-w,1-u,L2]-Tensor[u,w,1-u,1-w,1-v,L1]-Tensor[u,w,1-u,1-w,1-v,L3]-Tensor[u,w,1-u,1-w,w,L1]-1/2 Tensor[u,w,1-u,1-w,w,L2]-1/2 Tensor[u,w,1-u,1-w,w,L3]+Tensor[u,w,1-u,1-w,1-u w,L2]+Tensor[u,w,1-u,1-w,1-v w,L3]+Tensor[u,w,1-u,1-w,1-u-v+u v w,L1]-Tensor[u,w,1-u,1-u w,u,L2]+Tensor[u,w,1-u,1-u w,v,L2]-1/2 Tensor[u,w,1-u,1-u w,1-w,L2]-1/2 Tensor[u,w,1-u,1-u w,1-w,L3]-1/2 Tensor[u,w,1-u,1-u w,w,L2]+1/2 Tensor[u,w,1-u,1-u w,w,L3]+2 Tensor[u,w,1-u,1-u w,1-u w,L2]-1/2 Tensor[u,w,1-u,1-u w,1-u-v+u v w,L2]+1/2 Tensor[u,w,1-u,1-u w,1-u-v+u v w,L3]+Tensor[u,w,1-u,1-u-v+u v w,1-u,L1]+Tensor[u,w,1-u,1-u-v+u v w,1-u,L2]-Tensor[u,w,1-u,1-u-v+u v w,u,L1]-1/2 Tensor[u,w,1-u,1-u-v+u v w,u,L2]-1/2 Tensor[u,w,1-u,1-u-v+u v w,u,L3]+Tensor[u,w,1-u,1-u-v+u v w,1-v,L1]+Tensor[u,w,1-u,1-u-v+u v w,1-v,L3]-Tensor[u,w,1-u,1-u-v+u v w,v,L1]-1/2 Tensor[u,w,1-u,1-u-v+u v w,v,L2]-1/2 Tensor[u,w,1-u,1-u-v+u v w,v,L3]-Tensor[u,w,1-u,1-u-v+u v w,1-u w,L2]-Tensor[u,w,1-u,1-u-v+u v w,1-v w,L3]+Tensor[u,w,u,1-u,1-u,L1]+Tensor[u,w,u,1-u,1-u,L2]-Tensor[u,w,u,1-u,u,L1]-Tensor[u,w,u,1-u,u,L2]+1/2 Tensor[u,w,u,1-u,v,L2]-1/2 Tensor[u,w,u,1-u,v,L3]-1/2 Tensor[u,w,u,1-u,1-w,L2]-1/2 Tensor[u,w,u,1-u,1-w,L3]+Tensor[u,w,u,1-u,1-u w,L2]-1/2 Tensor[u,w,u,1-u,1-u-v+u v w,L2]+1/2 Tensor[u,w,u,1-u,1-u-v+u v w,L3]+Tensor[u,w,u,v,1-v,L1]+Tensor[u,w,u,v,1-v,L3]-Tensor[u,w,u,v,v,L1]-1/2 Tensor[u,w,u,v,v,L2]-1/2 Tensor[u,w,u,v,v,L3]-Tensor[u,w,u,v,1-u w,L2]+1/2 Tensor[u,w,u,v,1-u-v+u v w,L2]-1/2 Tensor[u,w,u,v,1-u-v+u v w,L3]+Tensor[u,w,u,1-u w,u,L2]-Tensor[u,w,u,1-u w,v,L2]+1/2 Tensor[u,w,u,1-u w,1-w,L2]+1/2 Tensor[u,w,u,1-u w,1-w,L3]+1/2 Tensor[u,w,u,1-u w,w,L2]-1/2 Tensor[u,w,u,1-u w,w,L3]-2 Tensor[u,w,u,1-u w,1-u w,L2]+1/2 Tensor[u,w,u,1-u w,1-u-v+u v w,L2]-1/2 Tensor[u,w,u,1-u w,1-u-v+u v w,L3]+Tensor[u,w,v,u,1-v,L1]+Tensor[u,w,v,u,1-v,L3]-Tensor[u,w,v,u,v,L1]-1/2 Tensor[u,w,v,u,v,L2]-1/2 Tensor[u,w,v,u,v,L3]-Tensor[u,w,v,u,1-u w,L2]+1/2 Tensor[u,w,v,u,1-u-v+u v w,L2]-1/2 Tensor[u,w,v,u,1-u-v+u v w,L3]+Tensor[u,w,v,v,1-u,L1]+Tensor[u,w,v,v,1-u,L2]-Tensor[u,w,v,v,u,L1]-1/2 Tensor[u,w,v,v,u,L2]-1/2 Tensor[u,w,v,v,u,L3]-Tensor[u,w,v,v,1-v w,L3]-1/2 Tensor[u,w,v,v,1-u-v+u v w,L2]+1/2 Tensor[u,w,v,v,1-u-v+u v w,L3]+Tensor[u,w,v,1-w,1-u,L1]+Tensor[u,w,v,1-w,1-u,L2]+Tensor[u,w,v,1-w,1-v,L1]+Tensor[u,w,v,1-w,1-v,L3]+Tensor[u,w,v,1-w,w,L1]+1/2 Tensor[u,w,v,1-w,w,L2]+1/2 Tensor[u,w,v,1-w,w,L3]-Tensor[u,w,v,1-w,1-u w,L2]-Tensor[u,w,v,1-w,1-v w,L3]-Tensor[u,w,v,1-w,1-u-v+u v w,L1]-Tensor[u,w,v,1-u-v+u v w,1-u,L1]-Tensor[u,w,v,1-u-v+u v w,1-u,L2]+Tensor[u,w,v,1-u-v+u v w,u,L1]+1/2 Tensor[u,w,v,1-u-v+u v w,u,L2]+1/2 Tensor[u,w,v,1-u-v+u v w,u,L3]-Tensor[u,w,v,1-u-v+u v w,1-v,L1]-Tensor[u,w,v,1-u-v+u v w,1-v,L3]+Tensor[u,w,v,1-u-v+u v w,v,L1]+1/2 Tensor[u,w,v,1-u-v+u v w,v,L2]+1/2 Tensor[u,w,v,1-u-v+u v w,v,L3]+Tensor[u,w,v,1-u-v+u v w,1-u w,L2]+Tensor[u,w,v,1-u-v+u v w,1-v w,L3]+Tensor[u,w,1-w,1-u,1-u,L1]+Tensor[u,w,1-w,1-u,1-u,L2]-Tensor[u,w,1-w,1-u,u,L1]-Tensor[u,w,1-w,1-u,u,L2]+1/2 Tensor[u,w,1-w,1-u,v,L2]-1/2 Tensor[u,w,1-w,1-u,v,L3]-1/2 Tensor[u,w,1-w,1-u,1-w,L2]-1/2 Tensor[u,w,1-w,1-u,1-w,L3]+Tensor[u,w,1-w,1-u,1-u w,L2]-1/2 Tensor[u,w,1-w,1-u,1-u-v+u v w,L2]+1/2 Tensor[u,w,1-w,1-u,1-u-v+u v w,L3]-Tensor[u,w,1-w,1-v,u,L1]-Tensor[u,w,1-w,1-v,1-v,L1]-Tensor[u,w,1-w,1-v,1-v,L3]-1/2 Tensor[u,w,1-w,1-v,v,L2]-1/2 Tensor[u,w,1-w,1-v,v,L3]-Tensor[u,w,1-w,1-v,w,L1]-Tensor[u,w,1-w,1-v,w,L3]+Tensor[u,w,1-w,1-v,1-v w,L3]+Tensor[u,w,1-w,1-v,1-u-v+u v w,L1]+Tensor[u,w,1-w,v,1-u,L1]+Tensor[u,w,1-w,v,1-u,L2]+Tensor[u,w,1-w,v,1-v,L1]+Tensor[u,w,1-w,v,1-v,L3]+Tensor[u,w,1-w,v,w,L1]+1/2 Tensor[u,w,1-w,v,w,L2]+1/2 Tensor[u,w,1-w,v,w,L3]-Tensor[u,w,1-w,v,1-u w,L2]-Tensor[u,w,1-w,v,1-v w,L3]-Tensor[u,w,1-w,v,1-u-v+u v w,L1]+Tensor[u,w,1-w,1-w,1-u,L1]+Tensor[u,w,1-w,1-w,1-u,L2]+Tensor[u,w,1-w,1-w,1-v,L1]+Tensor[u,w,1-w,1-w,1-v,L3]+Tensor[u,w,1-w,1-w,w,L1]+1/2 Tensor[u,w,1-w,1-w,w,L2]+1/2 Tensor[u,w,1-w,1-w,w,L3]-Tensor[u,w,1-w,1-w,1-u w,L2]-Tensor[u,w,1-w,1-w,1-v w,L3]-Tensor[u,w,1-w,1-w,1-u-v+u v w,L1]-Tensor[u,w,1-w,w,1-v,L1]-Tensor[u,w,1-w,w,1-v,L3]+Tensor[u,w,1-w,w,v,L1]+1/2 Tensor[u,w,1-w,w,v,L2]+1/2 Tensor[u,w,1-w,w,v,L3]+Tensor[u,w,1-w,w,1-u w,L2]-1/2 Tensor[u,w,1-w,w,1-u-v+u v w,L2]+1/2 Tensor[u,w,1-w,w,1-u-v+u v w,L3]+Tensor[u,w,1-w,1-u w,u,L2]-Tensor[u,w,1-w,1-u w,v,L2]+1/2 Tensor[u,w,1-w,1-u w,1-w,L2]+1/2 Tensor[u,w,1-w,1-u w,1-w,L3]+1/2 Tensor[u,w,1-w,1-u w,w,L2]-1/2 Tensor[u,w,1-w,1-u w,w,L3]-2 Tensor[u,w,1-w,1-u w,1-u w,L2]+1/2 Tensor[u,w,1-w,1-u w,1-u-v+u v w,L2]-1/2 Tensor[u,w,1-w,1-u w,1-u-v+u v w,L3]-Tensor[u,w,1-w,1-u-v+u v w,1-u,L1]-Tensor[u,w,1-w,1-u-v+u v w,1-u,L2]+Tensor[u,w,1-w,1-u-v+u v w,u,L1]+1/2 Tensor[u,w,1-w,1-u-v+u v w,v,L2]+1/2 Tensor[u,w,1-w,1-u-v+u v w,v,L3]-1/2 Tensor[u,w,1-w,1-u-v+u v w,w,L2]+1/2 Tensor[u,w,1-w,1-u-v+u v w,w,L3]+Tensor[u,w,1-w,1-u-v+u v w,1-u w,L2]-Tensor[u,w,1-u w,1-u,1-u,L1]-Tensor[u,w,1-u w,1-u,1-u,L2]-1/2 Tensor[u,w,1-u w,1-u,u,L2]-1/2 Tensor[u,w,1-u w,1-u,u,L3]-Tensor[u,w,1-u w,1-u,v,L1]-Tensor[u,w,1-u w,1-u,w,L1]-Tensor[u,w,1-u w,1-u,w,L2]+Tensor[u,w,1-u w,1-u,1-u w,L2]+Tensor[u,w,1-u w,1-u,1-u-v+u v w,L1]+Tensor[u,w,1-u w,u,u,L1]+1/2 Tensor[u,w,1-u w,u,u,L2]+1/2 Tensor[u,w,1-u w,u,u,L3]+Tensor[u,w,1-u w,u,1-v,L1]+Tensor[u,w,1-u w,u,1-v,L3]+Tensor[u,w,1-u w,u,w,L1]+1/2 Tensor[u,w,1-u w,u,w,L2]+1/2 Tensor[u,w,1-u w,u,w,L3]-Tensor[u,w,1-u w,u,1-u w,L2]-Tensor[u,w,1-u w,u,1-u-v+u v w,L1]+1/2 Tensor[u,w,1-u w,u,1-u-v+u v w,L2]-1/2 Tensor[u,w,1-u w,u,1-u-v+u v w,L3]+Tensor[u,w,1-u w,1-w,1-u,L1]+Tensor[u,w,1-u w,1-w,1-u,L2]+Tensor[u,w,1-u w,1-w,1-v,L1]+Tensor[u,w,1-u w,1-w,1-v,L3]+Tensor[u,w,1-u w,1-w,w,L1]+1/2 Tensor[u,w,1-u w,1-w,w,L2]+1/2 Tensor[u,w,1-u w,1-w,w,L3]-Tensor[u,w,1-u w,1-w,1-u w,L2]-Tensor[u,w,1-u w,1-w,1-v w,L3]-Tensor[u,w,1-u w,1-w,1-u-v+u v w,L1]-Tensor[u,w,1-u w,w,1-u,L1]-Tensor[u,w,1-u w,w,1-u,L2]+Tensor[u,w,1-u w,w,u,L1]+1/2 Tensor[u,w,1-u w,w,u,L2]+1/2 Tensor[u,w,1-u w,w,u,L3]+Tensor[u,w,1-u w,w,1-v w,L3]+1/2 Tensor[u,w,1-u w,w,1-u-v+u v w,L2]-1/2 Tensor[u,w,1-u w,w,1-u-v+u v w,L3]+1/2 Tensor[u,w,1-u w,1-u-v+u v w,u,L2]+1/2 Tensor[u,w,1-u w,1-u-v+u v w,u,L3]-Tensor[u,w,1-u w,1-u-v+u v w,1-v,L1]-Tensor[u,w,1-u w,1-u-v+u v w,1-v,L3]+Tensor[u,w,1-u w,1-u-v+u v w,v,L1]+1/2 Tensor[u,w,1-u w,1-u-v+u v w,w,L2]-1/2 Tensor[u,w,1-u w,1-u-v+u v w,w,L3]+Tensor[u,w,1-u w,1-u-v+u v w,1-v w,L3]+Tensor[u,w,1-v w,1-v,u,L1]+Tensor[u,w,1-v w,1-v,1-v,L1]+Tensor[u,w,1-v w,1-v,1-v,L3]+1/2 Tensor[u,w,1-v w,1-v,v,L2]+1/2 Tensor[u,w,1-v w,1-v,v,L3]+Tensor[u,w,1-v w,1-v,w,L1]+Tensor[u,w,1-v w,1-v,w,L3]-Tensor[u,w,1-v w,1-v,1-v w,L3]-Tensor[u,w,1-v w,1-v,1-u-v+u v w,L1]-Tensor[u,w,1-v w,v,1-u,L1]-Tensor[u,w,1-v w,v,1-u,L2]-Tensor[u,w,1-v w,v,v,L1]-1/2 Tensor[u,w,1-v w,v,v,L2]-1/2 Tensor[u,w,1-v w,v,v,L3]-Tensor[u,w,1-v w,v,w,L1]-1/2 Tensor[u,w,1-v w,v,w,L2]-1/2 Tensor[u,w,1-v w,v,w,L3]+Tensor[u,w,1-v w,v,1-v w,L3]+Tensor[u,w,1-v w,v,1-u-v+u v w,L1]+1/2 Tensor[u,w,1-v w,v,1-u-v+u v w,L2]-1/2 Tensor[u,w,1-v w,v,1-u-v+u v w,L3]-Tensor[u,w,1-v w,1-w,1-u,L1]-Tensor[u,w,1-v w,1-w,1-u,L2]-Tensor[u,w,1-v w,1-w,1-v,L1]-Tensor[u,w,1-v w,1-w,1-v,L3]-Tensor[u,w,1-v w,1-w,w,L1]-1/2 Tensor[u,w,1-v w,1-w,w,L2]-1/2 Tensor[u,w,1-v w,1-w,w,L3]+Tensor[u,w,1-v w,1-w,1-u w,L2]+Tensor[u,w,1-v w,1-w,1-v w,L3]+Tensor[u,w,1-v w,1-w,1-u-v+u v w,L1]+Tensor[u,w,1-v w,w,1-v,L1]+Tensor[u,w,1-v w,w,1-v,L3]-Tensor[u,w,1-v w,w,v,L1]-1/2 Tensor[u,w,1-v w,w,v,L2]-1/2 Tensor[u,w,1-v w,w,v,L3]-Tensor[u,w,1-v w,w,1-u w,L2]+1/2 Tensor[u,w,1-v w,w,1-u-v+u v w,L2]-1/2 Tensor[u,w,1-v w,w,1-u-v+u v w,L3]+Tensor[u,w,1-v w,1-u-v+u v w,1-u,L1]+Tensor[u,w,1-v w,1-u-v+u v w,1-u,L2]-Tensor[u,w,1-v w,1-u-v+u v w,u,L1]-1/2 Tensor[u,w,1-v w,1-u-v+u v w,v,L2]-1/2 Tensor[u,w,1-v w,1-u-v+u v w,v,L3]+1/2 Tensor[u,w,1-v w,1-u-v+u v w,w,L2]-1/2 Tensor[u,w,1-v w,1-u-v+u v w,w,L3]-Tensor[u,w,1-v w,1-u-v+u v w,1-u w,L2]+Tensor[u,1-u w,1-u,1-u,1-u,L1]+Tensor[u,1-u w,1-u,1-u,1-u,L2]-Tensor[u,1-u w,1-u,1-u,u,L1]-Tensor[u,1-u w,1-u,1-u,u,L2]+1/2 Tensor[u,1-u w,1-u,1-u,v,L2]-1/2 Tensor[u,1-u w,1-u,1-u,v,L3]-1/2 Tensor[u,1-u w,1-u,1-u,1-w,L2]-1/2 Tensor[u,1-u w,1-u,1-u,1-w,L3]+Tensor[u,1-u w,1-u,1-u,1-u w,L2]-1/2 Tensor[u,1-u w,1-u,1-u,1-u-v+u v w,L2]+1/2 Tensor[u,1-u w,1-u,1-u,1-u-v+u v w,L3]+Tensor[u,1-u w,1-u,u,1-v,L1]+Tensor[u,1-u w,1-u,u,1-v,L3]-Tensor[u,1-u w,1-u,u,v,L1]-1/2 Tensor[u,1-u w,1-u,u,v,L2]-1/2 Tensor[u,1-u w,1-u,u,v,L3]-Tensor[u,1-u w,1-u,u,1-u w,L2]+1/2 Tensor[u,1-u w,1-u,u,1-u-v+u v w,L2]-1/2 Tensor[u,1-u w,1-u,u,1-u-v+u v w,L3]+Tensor[u,1-u w,1-u,v,1-u,L1]+Tensor[u,1-u w,1-u,v,1-u,L2]-Tensor[u,1-u w,1-u,v,u,L1]-1/2 Tensor[u,1-u w,1-u,v,u,L2]-1/2 Tensor[u,1-u w,1-u,v,u,L3]+Tensor[u,1-u w,1-u,v,1-v,L1]+Tensor[u,1-u w,1-u,v,1-v,L3]-Tensor[u,1-u w,1-u,v,v,L1]-1/2 Tensor[u,1-u w,1-u,v,v,L2]-1/2 Tensor[u,1-u w,1-u,v,v,L3]-Tensor[u,1-u w,1-u,v,1-u w,L2]-Tensor[u,1-u w,1-u,v,1-v w,L3]+Tensor[u,1-u w,1-u,1-w,1-u,L1]+Tensor[u,1-u w,1-u,1-w,1-u,L2]+Tensor[u,1-u w,1-u,1-w,1-v,L1]+Tensor[u,1-u w,1-u,1-w,1-v,L3]+Tensor[u,1-u w,1-u,1-w,w,L1]+1/2 Tensor[u,1-u w,1-u,1-w,w,L2]+1/2 Tensor[u,1-u w,1-u,1-w,w,L3]-Tensor[u,1-u w,1-u,1-w,1-u w,L2]-Tensor[u,1-u w,1-u,1-w,1-v w,L3]-Tensor[u,1-u w,1-u,1-w,1-u-v+u v w,L1]+Tensor[u,1-u w,1-u,1-u w,u,L2]-Tensor[u,1-u w,1-u,1-u w,v,L2]+1/2 Tensor[u,1-u w,1-u,1-u w,1-w,L2]+1/2 Tensor[u,1-u w,1-u,1-u w,1-w,L3]+1/2 Tensor[u,1-u w,1-u,1-u w,w,L2]-1/2 Tensor[u,1-u w,1-u,1-u w,w,L3]-2 Tensor[u,1-u w,1-u,1-u w,1-u w,L2]+1/2 Tensor[u,1-u w,1-u,1-u w,1-u-v+u v w,L2]-1/2 Tensor[u,1-u w,1-u,1-u w,1-u-v+u v w,L3]-Tensor[u,1-u w,1-u,1-u-v+u v w,1-u,L1]-Tensor[u,1-u w,1-u,1-u-v+u v w,1-u,L2]+Tensor[u,1-u w,1-u,1-u-v+u v w,u,L1]+1/2 Tensor[u,1-u w,1-u,1-u-v+u v w,u,L2]+1/2 Tensor[u,1-u w,1-u,1-u-v+u v w,u,L3]-Tensor[u,1-u w,1-u,1-u-v+u v w,1-v,L1]-Tensor[u,1-u w,1-u,1-u-v+u v w,1-v,L3]+Tensor[u,1-u w,1-u,1-u-v+u v w,v,L1]+1/2 Tensor[u,1-u w,1-u,1-u-v+u v w,v,L2]+1/2 Tensor[u,1-u w,1-u,1-u-v+u v w,v,L3]+Tensor[u,1-u w,1-u,1-u-v+u v w,1-u w,L2]+Tensor[u,1-u w,1-u,1-u-v+u v w,1-v w,L3]-Tensor[u,1-u w,u,1-u,1-u,L1]-Tensor[u,1-u w,u,1-u,1-u,L2]+Tensor[u,1-u w,u,1-u,u,L1]+Tensor[u,1-u w,u,1-u,u,L2]-1/2 Tensor[u,1-u w,u,1-u,v,L2]+1/2 Tensor[u,1-u w,u,1-u,v,L3]+1/2 Tensor[u,1-u w,u,1-u,1-w,L2]+1/2 Tensor[u,1-u w,u,1-u,1-w,L3]-Tensor[u,1-u w,u,1-u,1-u w,L2]+1/2 Tensor[u,1-u w,u,1-u,1-u-v+u v w,L2]-1/2 Tensor[u,1-u w,u,1-u,1-u-v+u v w,L3]+Tensor[u,1-u w,u,u,1-v,L1]+Tensor[u,1-u w,u,u,1-v,L3]-Tensor[u,1-u w,u,u,v,L1]-1/2 Tensor[u,1-u w,u,u,v,L2]-1/2 Tensor[u,1-u w,u,u,v,L3]-Tensor[u,1-u w,u,u,1-u w,L2]+1/2 Tensor[u,1-u w,u,u,1-u-v+u v w,L2]-1/2 Tensor[u,1-u w,u,u,1-u-v+u v w,L3]+Tensor[u,1-u w,u,1-v,u,L1]+Tensor[u,1-u w,u,1-v,1-v,L1]+Tensor[u,1-u w,u,1-v,1-v,L3]+1/2 Tensor[u,1-u w,u,1-v,v,L2]+1/2 Tensor[u,1-u w,u,1-v,v,L3]+Tensor[u,1-u w,u,1-v,w,L1]+Tensor[u,1-u w,u,1-v,w,L3]-Tensor[u,1-u w,u,1-v,1-v w,L3]-Tensor[u,1-u w,u,1-v,1-u-v+u v w,L1]-Tensor[u,1-u w,u,v,u,L1]-1/2 Tensor[u,1-u w,u,v,u,L2]-1/2 Tensor[u,1-u w,u,v,u,L3]-Tensor[u,1-u w,u,v,1-v,L1]-Tensor[u,1-u w,u,v,1-v,L3]-Tensor[u,1-u w,u,v,w,L1]-1/2 Tensor[u,1-u w,u,v,w,L2]-1/2 Tensor[u,1-u w,u,v,w,L3]+Tensor[u,1-u w,u,v,1-u w,L2]+Tensor[u,1-u w,u,v,1-u-v+u v w,L1]-1/2 Tensor[u,1-u w,u,v,1-u-v+u v w,L2]+1/2 Tensor[u,1-u w,u,v,1-u-v+u v w,L3]+Tensor[u,1-u w,u,w,1-v,L1]+Tensor[u,1-u w,u,w,1-v,L3]-Tensor[u,1-u w,u,w,v,L1]-1/2 Tensor[u,1-u w,u,w,v,L2]-1/2 Tensor[u,1-u w,u,w,v,L3]-Tensor[u,1-u w,u,w,1-u w,L2]+1/2 Tensor[u,1-u w,u,w,1-u-v+u v w,L2]-1/2 Tensor[u,1-u w,u,w,1-u-v+u v w,L3]-Tensor[u,1-u w,u,1-u w,u,L2]+Tensor[u,1-u w,u,1-u w,v,L2]-1/2 Tensor[u,1-u w,u,1-u w,1-w,L2]-1/2 Tensor[u,1-u w,u,1-u w,1-w,L3]-1/2 Tensor[u,1-u w,u,1-u w,w,L2]+1/2 Tensor[u,1-u w,u,1-u w,w,L3]+2 Tensor[u,1-u w,u,1-u w,1-u w,L2]-1/2 Tensor[u,1-u w,u,1-u w,1-u-v+u v w,L2]+1/2 Tensor[u,1-u w,u,1-u w,1-u-v+u v w,L3]+1/2 Tensor[u,1-u w,u,1-u-v+u v w,u,L2]+1/2 Tensor[u,1-u w,u,1-u-v+u v w,u,L3]-Tensor[u,1-u w,u,1-u-v+u v w,1-v,L1]-Tensor[u,1-u w,u,1-u-v+u v w,1-v,L3]+Tensor[u,1-u w,u,1-u-v+u v w,v,L1]+1/2 Tensor[u,1-u w,u,1-u-v+u v w,w,L2]-1/2 Tensor[u,1-u w,u,1-u-v+u v w,w,L3]+Tensor[u,1-u w,u,1-u-v+u v w,1-v w,L3]+Tensor[u,1-u w,v,1-u,1-u,L1]+Tensor[u,1-u w,v,1-u,1-u,L2]+1/2 Tensor[u,1-u w,v,1-u,u,L2]+1/2 Tensor[u,1-u w,v,1-u,u,L3]+Tensor[u,1-u w,v,1-u,v,L1]+Tensor[u,1-u w,v,1-u,w,L1]+Tensor[u,1-u w,v,1-u,w,L2]-Tensor[u,1-u w,v,1-u,1-u w,L2]-Tensor[u,1-u w,v,1-u,1-u-v+u v w,L1]-Tensor[u,1-u w,v,u,u,L1]-1/2 Tensor[u,1-u w,v,u,u,L2]-1/2 Tensor[u,1-u w,v,u,u,L3]-Tensor[u,1-u w,v,u,1-v,L1]-Tensor[u,1-u w,v,u,1-v,L3]-Tensor[u,1-u w,v,u,w,L1]-1/2 Tensor[u,1-u w,v,u,w,L2]-1/2 Tensor[u,1-u w,v,u,w,L3]+Tensor[u,1-u w,v,u,1-u w,L2]+Tensor[u,1-u w,v,u,1-u-v+u v w,L1]-1/2 Tensor[u,1-u w,v,u,1-u-v+u v w,L2]+1/2 Tensor[u,1-u w,v,u,1-u-v+u v w,L3]-Tensor[u,1-u w,v,1-w,1-u,L1]-Tensor[u,1-u w,v,1-w,1-u,L2]-Tensor[u,1-u w,v,1-w,1-v,L1]-Tensor[u,1-u w,v,1-w,1-v,L3]-Tensor[u,1-u w,v,1-w,w,L1]-1/2 Tensor[u,1-u w,v,1-w,w,L2]-1/2 Tensor[u,1-u w,v,1-w,w,L3]+Tensor[u,1-u w,v,1-w,1-u w,L2]+Tensor[u,1-u w,v,1-w,1-v w,L3]+Tensor[u,1-u w,v,1-w,1-u-v+u v w,L1]+Tensor[u,1-u w,v,w,1-u,L1]+Tensor[u,1-u w,v,w,1-u,L2]-Tensor[u,1-u w,v,w,u,L1]-1/2 Tensor[u,1-u w,v,w,u,L2]-1/2 Tensor[u,1-u w,v,w,u,L3]-Tensor[u,1-u w,v,w,1-v w,L3]-1/2 Tensor[u,1-u w,v,w,1-u-v+u v w,L2]+1/2 Tensor[u,1-u w,v,w,1-u-v+u v w,L3]-1/2 Tensor[u,1-u w,v,1-u-v+u v w,u,L2]-1/2 Tensor[u,1-u w,v,1-u-v+u v w,u,L3]+Tensor[u,1-u w,v,1-u-v+u v w,1-v,L1]+Tensor[u,1-u w,v,1-u-v+u v w,1-v,L3]-Tensor[u,1-u w,v,1-u-v+u v w,v,L1]-1/2 Tensor[u,1-u w,v,1-u-v+u v w,w,L2]+1/2 Tensor[u,1-u w,v,1-u-v+u v w,w,L3]-Tensor[u,1-u w,v,1-u-v+u v w,1-v w,L3]-Tensor[u,1-u w,1-w,1-u,1-u,L1]-Tensor[u,1-u w,1-w,1-u,1-u,L2]+Tensor[u,1-u w,1-w,1-u,u,L1]+Tensor[u,1-u w,1-w,1-u,u,L2]-1/2 Tensor[u,1-u w,1-w,1-u,v,L2]+1/2 Tensor[u,1-u w,1-w,1-u,v,L3]+1/2 Tensor[u,1-u w,1-w,1-u,1-w,L2]+1/2 Tensor[u,1-u w,1-w,1-u,1-w,L3]-Tensor[u,1-u w,1-w,1-u,1-u w,L2]+1/2 Tensor[u,1-u w,1-w,1-u,1-u-v+u v w,L2]-1/2 Tensor[u,1-u w,1-w,1-u,1-u-v+u v w,L3]+Tensor[u,1-u w,1-w,1-v,u,L1]+Tensor[u,1-u w,1-w,1-v,1-v,L1]+Tensor[u,1-u w,1-w,1-v,1-v,L3]+1/2 Tensor[u,1-u w,1-w,1-v,v,L2]+1/2 Tensor[u,1-u w,1-w,1-v,v,L3]+Tensor[u,1-u w,1-w,1-v,w,L1]+Tensor[u,1-u w,1-w,1-v,w,L3]-Tensor[u,1-u w,1-w,1-v,1-v w,L3]-Tensor[u,1-u w,1-w,1-v,1-u-v+u v w,L1]-Tensor[u,1-u w,1-w,v,1-u,L1]-Tensor[u,1-u w,1-w,v,1-u,L2]-Tensor[u,1-u w,1-w,v,1-v,L1]-Tensor[u,1-u w,1-w,v,1-v,L3]-Tensor[u,1-u w,1-w,v,w,L1]-1/2 Tensor[u,1-u w,1-w,v,w,L2]-1/2 Tensor[u,1-u w,1-w,v,w,L3]+Tensor[u,1-u w,1-w,v,1-u w,L2]+Tensor[u,1-u w,1-w,v,1-v w,L3]+Tensor[u,1-u w,1-w,v,1-u-v+u v w,L1]-Tensor[u,1-u w,1-w,1-w,1-u,L1]-Tensor[u,1-u w,1-w,1-w,1-u,L2]-Tensor[u,1-u w,1-w,1-w,1-v,L1]-Tensor[u,1-u w,1-w,1-w,1-v,L3]-Tensor[u,1-u w,1-w,1-w,w,L1]-1/2 Tensor[u,1-u w,1-w,1-w,w,L2]-1/2 Tensor[u,1-u w,1-w,1-w,w,L3]+Tensor[u,1-u w,1-w,1-w,1-u w,L2]+Tensor[u,1-u w,1-w,1-w,1-v w,L3]+Tensor[u,1-u w,1-w,1-w,1-u-v+u v w,L1]+Tensor[u,1-u w,1-w,w,1-v,L1]+Tensor[u,1-u w,1-w,w,1-v,L3]-Tensor[u,1-u w,1-w,w,v,L1]-1/2 Tensor[u,1-u w,1-w,w,v,L2]-1/2 Tensor[u,1-u w,1-w,w,v,L3]-Tensor[u,1-u w,1-w,w,1-u w,L2]+1/2 Tensor[u,1-u w,1-w,w,1-u-v+u v w,L2]-1/2 Tensor[u,1-u w,1-w,w,1-u-v+u v w,L3]-Tensor[u,1-u w,1-w,1-u w,u,L2]+Tensor[u,1-u w,1-w,1-u w,v,L2]-1/2 Tensor[u,1-u w,1-w,1-u w,1-w,L2]-1/2 Tensor[u,1-u w,1-w,1-u w,1-w,L3]-1/2 Tensor[u,1-u w,1-w,1-u w,w,L2]+1/2 Tensor[u,1-u w,1-w,1-u w,w,L3]+2 Tensor[u,1-u w,1-w,1-u w,1-u w,L2]-1/2 Tensor[u,1-u w,1-w,1-u w,1-u-v+u v w,L2]+1/2 Tensor[u,1-u w,1-w,1-u w,1-u-v+u v w,L3]+Tensor[u,1-u w,1-w,1-u-v+u v w,1-u,L1]+Tensor[u,1-u w,1-w,1-u-v+u v w,1-u,L2]-Tensor[u,1-u w,1-w,1-u-v+u v w,u,L1]-1/2 Tensor[u,1-u w,1-w,1-u-v+u v w,v,L2]-1/2 Tensor[u,1-u w,1-w,1-u-v+u v w,v,L3]+1/2 Tensor[u,1-u w,1-w,1-u-v+u v w,w,L2]-1/2 Tensor[u,1-u w,1-w,1-u-v+u v w,w,L3]-Tensor[u,1-u w,1-w,1-u-v+u v w,1-u w,L2]+Tensor[u,1-u w,w,u,1-v,L1]+Tensor[u,1-u w,w,u,1-v,L3]-Tensor[u,1-u w,w,u,v,L1]-1/2 Tensor[u,1-u w,w,u,v,L2]-1/2 Tensor[u,1-u w,w,u,v,L3]-Tensor[u,1-u w,w,u,1-u w,L2]+1/2 Tensor[u,1-u w,w,u,1-u-v+u v w,L2]-1/2 Tensor[u,1-u w,w,u,1-u-v+u v w,L3]+Tensor[u,1-u w,w,v,1-u,L1]+Tensor[u,1-u w,w,v,1-u,L2]-Tensor[u,1-u w,w,v,u,L1]-1/2 Tensor[u,1-u w,w,v,u,L2]-1/2 Tensor[u,1-u w,w,v,u,L3]-Tensor[u,1-u w,w,v,1-v w,L3]-1/2 Tensor[u,1-u w,w,v,1-u-v+u v w,L2]+1/2 Tensor[u,1-u w,w,v,1-u-v+u v w,L3]+Tensor[u,1-u w,w,1-w,1-u,L1]+Tensor[u,1-u w,w,1-w,1-u,L2]+Tensor[u,1-u w,w,1-w,1-v,L1]+Tensor[u,1-u w,w,1-w,1-v,L3]+Tensor[u,1-u w,w,1-w,w,L1]+1/2 Tensor[u,1-u w,w,1-w,w,L2]+1/2 Tensor[u,1-u w,w,1-w,w,L3]-Tensor[u,1-u w,w,1-w,1-u w,L2]-Tensor[u,1-u w,w,1-w,1-v w,L3]-Tensor[u,1-u w,w,1-w,1-u-v+u v w,L1]-Tensor[u,1-u w,w,1-u-v+u v w,1-u,L1]-Tensor[u,1-u w,w,1-u-v+u v w,1-u,L2]+Tensor[u,1-u w,w,1-u-v+u v w,u,L1]+1/2 Tensor[u,1-u w,w,1-u-v+u v w,u,L2]+1/2 Tensor[u,1-u w,w,1-u-v+u v w,u,L3]-Tensor[u,1-u w,w,1-u-v+u v w,1-v,L1]-Tensor[u,1-u w,w,1-u-v+u v w,1-v,L3]+Tensor[u,1-u w,w,1-u-v+u v w,v,L1]+1/2 Tensor[u,1-u w,w,1-u-v+u v w,v,L2]+1/2 Tensor[u,1-u w,w,1-u-v+u v w,v,L3]+Tensor[u,1-u w,w,1-u-v+u v w,1-u w,L2]+Tensor[u,1-u w,w,1-u-v+u v w,1-v w,L3]+2 Tensor[u,1-u w,1-u w,1-u,1-u,L1]+2 Tensor[u,1-u w,1-u w,1-u,1-u,L2]+Tensor[u,1-u w,1-u w,1-u,u,L2]+Tensor[u,1-u w,1-u w,1-u,u,L3]+2 Tensor[u,1-u w,1-u w,1-u,v,L1]+2 Tensor[u,1-u w,1-u w,1-u,w,L1]+2 Tensor[u,1-u w,1-u w,1-u,w,L2]-2 Tensor[u,1-u w,1-u w,1-u,1-u w,L2]-2 Tensor[u,1-u w,1-u w,1-u,1-u-v+u v w,L1]-2 Tensor[u,1-u w,1-u w,u,u,L1]-Tensor[u,1-u w,1-u w,u,u,L2]-Tensor[u,1-u w,1-u w,u,u,L3]-2 Tensor[u,1-u w,1-u w,u,1-v,L1]-2 Tensor[u,1-u w,1-u w,u,1-v,L3]-2 Tensor[u,1-u w,1-u w,u,w,L1]-Tensor[u,1-u w,1-u w,u,w,L2]-Tensor[u,1-u w,1-u w,u,w,L3]+2 Tensor[u,1-u w,1-u w,u,1-u w,L2]+2 Tensor[u,1-u w,1-u w,u,1-u-v+u v w,L1]-Tensor[u,1-u w,1-u w,u,1-u-v+u v w,L2]+Tensor[u,1-u w,1-u w,u,1-u-v+u v w,L3]-2 Tensor[u,1-u w,1-u w,1-w,1-u,L1]-2 Tensor[u,1-u w,1-u w,1-w,1-u,L2]-2 Tensor[u,1-u w,1-u w,1-w,1-v,L1]-2 Tensor[u,1-u w,1-u w,1-w,1-v,L3]-2 Tensor[u,1-u w,1-u w,1-w,w,L1]-Tensor[u,1-u w,1-u w,1-w,w,L2]-Tensor[u,1-u w,1-u w,1-w,w,L3]+2 Tensor[u,1-u w,1-u w,1-w,1-u w,L2]+2 Tensor[u,1-u w,1-u w,1-w,1-v w,L3]+2 Tensor[u,1-u w,1-u w,1-w,1-u-v+u v w,L1]+2 Tensor[u,1-u w,1-u w,w,1-u,L1]+2 Tensor[u,1-u w,1-u w,w,1-u,L2]-2 Tensor[u,1-u w,1-u w,w,u,L1]-Tensor[u,1-u w,1-u w,w,u,L2]-Tensor[u,1-u w,1-u w,w,u,L3]-2 Tensor[u,1-u w,1-u w,w,1-v w,L3]-Tensor[u,1-u w,1-u w,w,1-u-v+u v w,L2]+Tensor[u,1-u w,1-u w,w,1-u-v+u v w,L3]-Tensor[u,1-u w,1-u w,1-u-v+u v w,u,L2]-Tensor[u,1-u w,1-u w,1-u-v+u v w,u,L3]+2 Tensor[u,1-u w,1-u w,1-u-v+u v w,1-v,L1]+2 Tensor[u,1-u w,1-u w,1-u-v+u v w,1-v,L3]-2 Tensor[u,1-u w,1-u w,1-u-v+u v w,v,L1]-Tensor[u,1-u w,1-u w,1-u-v+u v w,w,L2]+Tensor[u,1-u w,1-u w,1-u-v+u v w,w,L3]-2 Tensor[u,1-u w,1-u w,1-u-v+u v w,1-v w,L3]-Tensor[u,1-u w,1-u-v+u v w,1-u,1-u,L1]-Tensor[u,1-u w,1-u-v+u v w,1-u,1-u,L2]-1/2 Tensor[u,1-u w,1-u-v+u v w,1-u,u,L2]-1/2 Tensor[u,1-u w,1-u-v+u v w,1-u,u,L3]-Tensor[u,1-u w,1-u-v+u v w,1-u,v,L1]-Tensor[u,1-u w,1-u-v+u v w,1-u,w,L1]-Tensor[u,1-u w,1-u-v+u v w,1-u,w,L2]+Tensor[u,1-u w,1-u-v+u v w,1-u,1-u w,L2]+Tensor[u,1-u w,1-u-v+u v w,1-u,1-u-v+u v w,L1]+Tensor[u,1-u w,1-u-v+u v w,u,u,L1]+1/2 Tensor[u,1-u w,1-u-v+u v w,u,u,L2]+1/2 Tensor[u,1-u w,1-u-v+u v w,u,u,L3]+Tensor[u,1-u w,1-u-v+u v w,u,v,L1]+1/2 Tensor[u,1-u w,1-u-v+u v w,u,v,L2]+1/2 Tensor[u,1-u w,1-u-v+u v w,u,v,L3]+Tensor[u,1-u w,1-u-v+u v w,u,w,L1]+1/2 Tensor[u,1-u w,1-u-v+u v w,u,w,L2]+1/2 Tensor[u,1-u w,1-u-v+u v w,u,w,L3]-Tensor[u,1-u w,1-u-v+u v w,u,1-u-v+u v w,L1]-Tensor[u,1-u w,1-u-v+u v w,1-v,u,L1]-Tensor[u,1-u w,1-u-v+u v w,1-v,1-v,L1]-Tensor[u,1-u w,1-u-v+u v w,1-v,1-v,L3]-1/2 Tensor[u,1-u w,1-u-v+u v w,1-v,v,L2]-1/2 Tensor[u,1-u w,1-u-v+u v w,1-v,v,L3]-Tensor[u,1-u w,1-u-v+u v w,1-v,w,L1]-Tensor[u,1-u w,1-u-v+u v w,1-v,w,L3]+Tensor[u,1-u w,1-u-v+u v w,1-v,1-v w,L3]+Tensor[u,1-u w,1-u-v+u v w,1-v,1-u-v+u v w,L1]+Tensor[u,1-u w,1-u-v+u v w,v,u,L1]+1/2 Tensor[u,1-u w,1-u-v+u v w,v,u,L2]+1/2 Tensor[u,1-u w,1-u-v+u v w,v,u,L3]+Tensor[u,1-u w,1-u-v+u v w,v,v,L1]+1/2 Tensor[u,1-u w,1-u-v+u v w,v,v,L2]+1/2 Tensor[u,1-u w,1-u-v+u v w,v,v,L3]+Tensor[u,1-u w,1-u-v+u v w,v,w,L1]+1/2 Tensor[u,1-u w,1-u-v+u v w,v,w,L2]+1/2 Tensor[u,1-u w,1-u-v+u v w,v,w,L3]-Tensor[u,1-u w,1-u-v+u v w,v,1-u-v+u v w,L1]+Tensor[u,1-u w,1-u-v+u v w,1-w,1-u,L1]+Tensor[u,1-u w,1-u-v+u v w,1-w,1-u,L2]+Tensor[u,1-u w,1-u-v+u v w,1-w,1-v,L1]+Tensor[u,1-u w,1-u-v+u v w,1-w,1-v,L3]+Tensor[u,1-u w,1-u-v+u v w,1-w,w,L1]+1/2 Tensor[u,1-u w,1-u-v+u v w,1-w,w,L2]+1/2 Tensor[u,1-u w,1-u-v+u v w,1-w,w,L3]-Tensor[u,1-u w,1-u-v+u v w,1-w,1-u w,L2]-Tensor[u,1-u w,1-u-v+u v w,1-w,1-v w,L3]-Tensor[u,1-u w,1-u-v+u v w,1-w,1-u-v+u v w,L1]-Tensor[u,1-u w,1-u-v+u v w,w,1-u,L1]-Tensor[u,1-u w,1-u-v+u v w,w,1-u,L2]+Tensor[u,1-u w,1-u-v+u v w,w,u,L1]+1/2 Tensor[u,1-u w,1-u-v+u v w,w,u,L2]+1/2 Tensor[u,1-u w,1-u-v+u v w,w,u,L3]-Tensor[u,1-u w,1-u-v+u v w,w,1-v,L1]-Tensor[u,1-u w,1-u-v+u v w,w,1-v,L3]+Tensor[u,1-u w,1-u-v+u v w,w,v,L1]+1/2 Tensor[u,1-u w,1-u-v+u v w,w,v,L2]+1/2 Tensor[u,1-u w,1-u-v+u v w,w,v,L3]+Tensor[u,1-u w,1-u-v+u v w,w,1-u w,L2]+Tensor[u,1-u w,1-u-v+u v w,w,1-v w,L3]+Tensor[v,u,u,u,1-v,L1]+Tensor[v,u,u,u,1-v,L3]-Tensor[v,u,u,u,v,L1]-1/2 Tensor[v,u,u,u,v,L2]-1/2 Tensor[v,u,u,u,v,L3]-Tensor[v,u,u,u,1-u w,L2]+1/2 Tensor[v,u,u,u,1-u-v+u v w,L2]-1/2 Tensor[v,u,u,u,1-u-v+u v w,L3]+Tensor[v,u,u,1-v,u,L1]+Tensor[v,u,u,1-v,1-v,L1]+Tensor[v,u,u,1-v,1-v,L3]+1/2 Tensor[v,u,u,1-v,v,L2]+1/2 Tensor[v,u,u,1-v,v,L3]+Tensor[v,u,u,1-v,w,L1]+Tensor[v,u,u,1-v,w,L3]-Tensor[v,u,u,1-v,1-v w,L3]-Tensor[v,u,u,1-v,1-u-v+u v w,L1]-Tensor[v,u,u,v,u,L1]-1/2 Tensor[v,u,u,v,u,L2]-1/2 Tensor[v,u,u,v,u,L3]-Tensor[v,u,u,v,v,L1]-1/2 Tensor[v,u,u,v,v,L2]-1/2 Tensor[v,u,u,v,v,L3]-Tensor[v,u,u,v,w,L1]-1/2 Tensor[v,u,u,v,w,L2]-1/2 Tensor[v,u,u,v,w,L3]+Tensor[v,u,u,v,1-u-v+u v w,L1]+Tensor[v,u,u,w,1-v,L1]+Tensor[v,u,u,w,1-v,L3]-Tensor[v,u,u,w,v,L1]-1/2 Tensor[v,u,u,w,v,L2]-1/2 Tensor[v,u,u,w,v,L3]-Tensor[v,u,u,w,1-u w,L2]+1/2 Tensor[v,u,u,w,1-u-v+u v w,L2]-1/2 Tensor[v,u,u,w,1-u-v+u v w,L3]+1/2 Tensor[v,u,u,1-u-v+u v w,u,L2]+1/2 Tensor[v,u,u,1-u-v+u v w,u,L3]-Tensor[v,u,u,1-u-v+u v w,1-v,L1]-Tensor[v,u,u,1-u-v+u v w,1-v,L3]+Tensor[v,u,u,1-u-v+u v w,v,L1]+1/2 Tensor[v,u,u,1-u-v+u v w,w,L2]-1/2 Tensor[v,u,u,1-u-v+u v w,w,L3]+Tensor[v,u,u,1-u-v+u v w,1-v w,L3]+Tensor[v,u,v,1-u,1-u,L1]+Tensor[v,u,v,1-u,1-u,L2]+1/2 Tensor[v,u,v,1-u,u,L2]+1/2 Tensor[v,u,v,1-u,u,L3]+Tensor[v,u,v,1-u,v,L1]+Tensor[v,u,v,1-u,w,L1]+Tensor[v,u,v,1-u,w,L2]-Tensor[v,u,v,1-u,1-u w,L2]-Tensor[v,u,v,1-u,1-u-v+u v w,L1]-Tensor[v,u,v,u,u,L1]-1/2 Tensor[v,u,v,u,u,L2]-1/2 Tensor[v,u,v,u,u,L3]-Tensor[v,u,v,u,v,L1]-1/2 Tensor[v,u,v,u,v,L2]-1/2 Tensor[v,u,v,u,v,L3]-Tensor[v,u,v,u,w,L1]-1/2 Tensor[v,u,v,u,w,L2]-1/2 Tensor[v,u,v,u,w,L3]+Tensor[v,u,v,u,1-u-v+u v w,L1]+Tensor[v,u,v,v,1-u,L1]+Tensor[v,u,v,v,1-u,L2]-Tensor[v,u,v,v,u,L1]-1/2 Tensor[v,u,v,v,u,L2]-1/2 Tensor[v,u,v,v,u,L3]-Tensor[v,u,v,v,1-v w,L3]-1/2 Tensor[v,u,v,v,1-u-v+u v w,L2]+1/2 Tensor[v,u,v,v,1-u-v+u v w,L3]+Tensor[v,u,v,w,1-u,L1]+Tensor[v,u,v,w,1-u,L2]-Tensor[v,u,v,w,u,L1]-1/2 Tensor[v,u,v,w,u,L2]-1/2 Tensor[v,u,v,w,u,L3]-Tensor[v,u,v,w,1-v w,L3]-1/2 Tensor[v,u,v,w,1-u-v+u v w,L2]+1/2 Tensor[v,u,v,w,1-u-v+u v w,L3]-Tensor[v,u,v,1-u-v+u v w,1-u,L1]-Tensor[v,u,v,1-u-v+u v w,1-u,L2]+Tensor[v,u,v,1-u-v+u v w,u,L1]+1/2 Tensor[v,u,v,1-u-v+u v w,v,L2]+1/2 Tensor[v,u,v,1-u-v+u v w,v,L3]-1/2 Tensor[v,u,v,1-u-v+u v w,w,L2]+1/2 Tensor[v,u,v,1-u-v+u v w,w,L3]+Tensor[v,u,v,1-u-v+u v w,1-u w,L2]+Tensor[v,u,w,u,1-v,L1]+Tensor[v,u,w,u,1-v,L3]-Tensor[v,u,w,u,v,L1]-1/2 Tensor[v,u,w,u,v,L2]-1/2 Tensor[v,u,w,u,v,L3]-Tensor[v,u,w,u,1-u w,L2]+1/2 Tensor[v,u,w,u,1-u-v+u v w,L2]-1/2 Tensor[v,u,w,u,1-u-v+u v w,L3]+Tensor[v,u,w,v,1-u,L1]+Tensor[v,u,w,v,1-u,L2]-Tensor[v,u,w,v,u,L1]-1/2 Tensor[v,u,w,v,u,L2]-1/2 Tensor[v,u,w,v,u,L3]-Tensor[v,u,w,v,1-v w,L3]-1/2 Tensor[v,u,w,v,1-u-v+u v w,L2]+1/2 Tensor[v,u,w,v,1-u-v+u v w,L3]+Tensor[v,u,w,1-w,1-u,L1]+Tensor[v,u,w,1-w,1-u,L2]+Tensor[v,u,w,1-w,1-v,L1]+Tensor[v,u,w,1-w,1-v,L3]+Tensor[v,u,w,1-w,w,L1]+1/2 Tensor[v,u,w,1-w,w,L2]+1/2 Tensor[v,u,w,1-w,w,L3]-Tensor[v,u,w,1-w,1-u w,L2]-Tensor[v,u,w,1-w,1-v w,L3]-Tensor[v,u,w,1-w,1-u-v+u v w,L1]-Tensor[v,u,w,1-u-v+u v w,1-u,L1]-Tensor[v,u,w,1-u-v+u v w,1-u,L2]+Tensor[v,u,w,1-u-v+u v w,u,L1]+1/2 Tensor[v,u,w,1-u-v+u v w,u,L2]+1/2 Tensor[v,u,w,1-u-v+u v w,u,L3]-Tensor[v,u,w,1-u-v+u v w,1-v,L1]-Tensor[v,u,w,1-u-v+u v w,1-v,L3]+Tensor[v,u,w,1-u-v+u v w,v,L1]+1/2 Tensor[v,u,w,1-u-v+u v w,v,L2]+1/2 Tensor[v,u,w,1-u-v+u v w,v,L3]+Tensor[v,u,w,1-u-v+u v w,1-u w,L2]+Tensor[v,u,w,1-u-v+u v w,1-v w,L3]+Tensor[v,u,1-u w,1-u,1-u,L1]+Tensor[v,u,1-u w,1-u,1-u,L2]+1/2 Tensor[v,u,1-u w,1-u,u,L2]+1/2 Tensor[v,u,1-u w,1-u,u,L3]+Tensor[v,u,1-u w,1-u,v,L1]+Tensor[v,u,1-u w,1-u,w,L1]+Tensor[v,u,1-u w,1-u,w,L2]-Tensor[v,u,1-u w,1-u,1-u w,L2]-Tensor[v,u,1-u w,1-u,1-u-v+u v w,L1]-Tensor[v,u,1-u w,u,u,L1]-1/2 Tensor[v,u,1-u w,u,u,L2]-1/2 Tensor[v,u,1-u w,u,u,L3]-Tensor[v,u,1-u w,u,1-v,L1]-Tensor[v,u,1-u w,u,1-v,L3]-Tensor[v,u,1-u w,u,w,L1]-1/2 Tensor[v,u,1-u w,u,w,L2]-1/2 Tensor[v,u,1-u w,u,w,L3]+Tensor[v,u,1-u w,u,1-u w,L2]+Tensor[v,u,1-u w,u,1-u-v+u v w,L1]-1/2 Tensor[v,u,1-u w,u,1-u-v+u v w,L2]+1/2 Tensor[v,u,1-u w,u,1-u-v+u v w,L3]-Tensor[v,u,1-u w,1-w,1-u,L1]-Tensor[v,u,1-u w,1-w,1-u,L2]-Tensor[v,u,1-u w,1-w,1-v,L1]-Tensor[v,u,1-u w,1-w,1-v,L3]-Tensor[v,u,1-u w,1-w,w,L1]-1/2 Tensor[v,u,1-u w,1-w,w,L2]-1/2 Tensor[v,u,1-u w,1-w,w,L3]+Tensor[v,u,1-u w,1-w,1-u w,L2]+Tensor[v,u,1-u w,1-w,1-v w,L3]+Tensor[v,u,1-u w,1-w,1-u-v+u v w,L1]+Tensor[v,u,1-u w,w,1-u,L1]+Tensor[v,u,1-u w,w,1-u,L2]-Tensor[v,u,1-u w,w,u,L1]-1/2 Tensor[v,u,1-u w,w,u,L2]-1/2 Tensor[v,u,1-u w,w,u,L3]-Tensor[v,u,1-u w,w,1-v w,L3]-1/2 Tensor[v,u,1-u w,w,1-u-v+u v w,L2]+1/2 Tensor[v,u,1-u w,w,1-u-v+u v w,L3]-1/2 Tensor[v,u,1-u w,1-u-v+u v w,u,L2]-1/2 Tensor[v,u,1-u w,1-u-v+u v w,u,L3]+Tensor[v,u,1-u w,1-u-v+u v w,1-v,L1]+Tensor[v,u,1-u w,1-u-v+u v w,1-v,L3]-Tensor[v,u,1-u w,1-u-v+u v w,v,L1]-1/2 Tensor[v,u,1-u w,1-u-v+u v w,w,L2]+1/2 Tensor[v,u,1-u w,1-u-v+u v w,w,L3]-Tensor[v,u,1-u w,1-u-v+u v w,1-v w,L3]+Tensor[v,u,1-v w,1-v,u,L1]+Tensor[v,u,1-v w,1-v,1-v,L1]+Tensor[v,u,1-v w,1-v,1-v,L3]+1/2 Tensor[v,u,1-v w,1-v,v,L2]+1/2 Tensor[v,u,1-v w,1-v,v,L3]+Tensor[v,u,1-v w,1-v,w,L1]+Tensor[v,u,1-v w,1-v,w,L3]-Tensor[v,u,1-v w,1-v,1-v w,L3]-Tensor[v,u,1-v w,1-v,1-u-v+u v w,L1]-Tensor[v,u,1-v w,v,1-u,L1]-Tensor[v,u,1-v w,v,1-u,L2]-Tensor[v,u,1-v w,v,v,L1]-1/2 Tensor[v,u,1-v w,v,v,L2]-1/2 Tensor[v,u,1-v w,v,v,L3]-Tensor[v,u,1-v w,v,w,L1]-1/2 Tensor[v,u,1-v w,v,w,L2]-1/2 Tensor[v,u,1-v w,v,w,L3]+Tensor[v,u,1-v w,v,1-v w,L3]+Tensor[v,u,1-v w,v,1-u-v+u v w,L1]+1/2 Tensor[v,u,1-v w,v,1-u-v+u v w,L2]-1/2 Tensor[v,u,1-v w,v,1-u-v+u v w,L3]-Tensor[v,u,1-v w,1-w,1-u,L1]-Tensor[v,u,1-v w,1-w,1-u,L2]-Tensor[v,u,1-v w,1-w,1-v,L1]-Tensor[v,u,1-v w,1-w,1-v,L3]-Tensor[v,u,1-v w,1-w,w,L1]-1/2 Tensor[v,u,1-v w,1-w,w,L2]-1/2 Tensor[v,u,1-v w,1-w,w,L3]+Tensor[v,u,1-v w,1-w,1-u w,L2]+Tensor[v,u,1-v w,1-w,1-v w,L3]+Tensor[v,u,1-v w,1-w,1-u-v+u v w,L1]+Tensor[v,u,1-v w,w,1-v,L1]+Tensor[v,u,1-v w,w,1-v,L3]-Tensor[v,u,1-v w,w,v,L1]-1/2 Tensor[v,u,1-v w,w,v,L2]-1/2 Tensor[v,u,1-v w,w,v,L3]-Tensor[v,u,1-v w,w,1-u w,L2]+1/2 Tensor[v,u,1-v w,w,1-u-v+u v w,L2]-1/2 Tensor[v,u,1-v w,w,1-u-v+u v w,L3]+Tensor[v,u,1-v w,1-u-v+u v w,1-u,L1]+Tensor[v,u,1-v w,1-u-v+u v w,1-u,L2]-Tensor[v,u,1-v w,1-u-v+u v w,u,L1]-1/2 Tensor[v,u,1-v w,1-u-v+u v w,v,L2]-1/2 Tensor[v,u,1-v w,1-u-v+u v w,v,L3]+1/2 Tensor[v,u,1-v w,1-u-v+u v w,w,L2]-1/2 Tensor[v,u,1-v w,1-u-v+u v w,w,L3]-Tensor[v,u,1-v w,1-u-v+u v w,1-u w,L2]-Tensor[v,u,1-u-v+u v w,1-u,1-u,L1]-Tensor[v,u,1-u-v+u v w,1-u,1-u,L2]-1/2 Tensor[v,u,1-u-v+u v w,1-u,u,L2]-1/2 Tensor[v,u,1-u-v+u v w,1-u,u,L3]-Tensor[v,u,1-u-v+u v w,1-u,v,L1]-Tensor[v,u,1-u-v+u v w,1-u,w,L1]-Tensor[v,u,1-u-v+u v w,1-u,w,L2]+Tensor[v,u,1-u-v+u v w,1-u,1-u w,L2]+Tensor[v,u,1-u-v+u v w,1-u,1-u-v+u v w,L1]+Tensor[v,u,1-u-v+u v w,u,u,L1]+1/2 Tensor[v,u,1-u-v+u v w,u,u,L2]+1/2 Tensor[v,u,1-u-v+u v w,u,u,L3]+Tensor[v,u,1-u-v+u v w,u,v,L1]+1/2 Tensor[v,u,1-u-v+u v w,u,v,L2]+1/2 Tensor[v,u,1-u-v+u v w,u,v,L3]+Tensor[v,u,1-u-v+u v w,u,w,L1]+1/2 Tensor[v,u,1-u-v+u v w,u,w,L2]+1/2 Tensor[v,u,1-u-v+u v w,u,w,L3]-Tensor[v,u,1-u-v+u v w,u,1-u-v+u v w,L1]-Tensor[v,u,1-u-v+u v w,1-v,u,L1]-Tensor[v,u,1-u-v+u v w,1-v,1-v,L1]-Tensor[v,u,1-u-v+u v w,1-v,1-v,L3]-1/2 Tensor[v,u,1-u-v+u v w,1-v,v,L2]-1/2 Tensor[v,u,1-u-v+u v w,1-v,v,L3]-Tensor[v,u,1-u-v+u v w,1-v,w,L1]-Tensor[v,u,1-u-v+u v w,1-v,w,L3]+Tensor[v,u,1-u-v+u v w,1-v,1-v w,L3]+Tensor[v,u,1-u-v+u v w,1-v,1-u-v+u v w,L1]+Tensor[v,u,1-u-v+u v w,v,u,L1]+1/2 Tensor[v,u,1-u-v+u v w,v,u,L2]+1/2 Tensor[v,u,1-u-v+u v w,v,u,L3]+Tensor[v,u,1-u-v+u v w,v,v,L1]+1/2 Tensor[v,u,1-u-v+u v w,v,v,L2]+1/2 Tensor[v,u,1-u-v+u v w,v,v,L3]+Tensor[v,u,1-u-v+u v w,v,w,L1]+1/2 Tensor[v,u,1-u-v+u v w,v,w,L2]+1/2 Tensor[v,u,1-u-v+u v w,v,w,L3]-Tensor[v,u,1-u-v+u v w,v,1-u-v+u v w,L1]+Tensor[v,u,1-u-v+u v w,1-w,1-u,L1]+Tensor[v,u,1-u-v+u v w,1-w,1-u,L2]+Tensor[v,u,1-u-v+u v w,1-w,1-v,L1]+Tensor[v,u,1-u-v+u v w,1-w,1-v,L3]+Tensor[v,u,1-u-v+u v w,1-w,w,L1]+1/2 Tensor[v,u,1-u-v+u v w,1-w,w,L2]+1/2 Tensor[v,u,1-u-v+u v w,1-w,w,L3]-Tensor[v,u,1-u-v+u v w,1-w,1-u w,L2]-Tensor[v,u,1-u-v+u v w,1-w,1-v w,L3]-Tensor[v,u,1-u-v+u v w,1-w,1-u-v+u v w,L1]-Tensor[v,u,1-u-v+u v w,w,1-u,L1]-Tensor[v,u,1-u-v+u v w,w,1-u,L2]+Tensor[v,u,1-u-v+u v w,w,u,L1]+1/2 Tensor[v,u,1-u-v+u v w,w,u,L2]+1/2 Tensor[v,u,1-u-v+u v w,w,u,L3]-Tensor[v,u,1-u-v+u v w,w,1-v,L1]-Tensor[v,u,1-u-v+u v w,w,1-v,L3]+Tensor[v,u,1-u-v+u v w,w,v,L1]+1/2 Tensor[v,u,1-u-v+u v w,w,v,L2]+1/2 Tensor[v,u,1-u-v+u v w,w,v,L3]+Tensor[v,u,1-u-v+u v w,w,1-u w,L2]+Tensor[v,u,1-u-v+u v w,w,1-v w,L3]-Tensor[v,1-v,u,1-u,1-u,L1]-Tensor[v,1-v,u,1-u,1-u,L2]-1/2 Tensor[v,1-v,u,1-u,u,L2]-1/2 Tensor[v,1-v,u,1-u,u,L3]-Tensor[v,1-v,u,1-u,v,L1]-Tensor[v,1-v,u,1-u,w,L1]-Tensor[v,1-v,u,1-u,w,L2]+Tensor[v,1-v,u,1-u,1-u w,L2]+Tensor[v,1-v,u,1-u,1-u-v+u v w,L1]+Tensor[v,1-v,u,u,u,L1]+1/2 Tensor[v,1-v,u,u,u,L2]+1/2 Tensor[v,1-v,u,u,u,L3]+Tensor[v,1-v,u,u,v,L1]+1/2 Tensor[v,1-v,u,u,v,L2]+1/2 Tensor[v,1-v,u,u,v,L3]+Tensor[v,1-v,u,u,w,L1]+1/2 Tensor[v,1-v,u,u,w,L2]+1/2 Tensor[v,1-v,u,u,w,L3]-Tensor[v,1-v,u,u,1-u-v+u v w,L1]-Tensor[v,1-v,u,1-v,u,L1]-Tensor[v,1-v,u,1-v,1-v,L1]-Tensor[v,1-v,u,1-v,1-v,L3]-1/2 Tensor[v,1-v,u,1-v,v,L2]-1/2 Tensor[v,1-v,u,1-v,v,L3]-Tensor[v,1-v,u,1-v,w,L1]-Tensor[v,1-v,u,1-v,w,L3]+Tensor[v,1-v,u,1-v,1-v w,L3]+Tensor[v,1-v,u,1-v,1-u-v+u v w,L1]+Tensor[v,1-v,u,v,u,L1]+1/2 Tensor[v,1-v,u,v,u,L2]+1/2 Tensor[v,1-v,u,v,u,L3]+Tensor[v,1-v,u,v,v,L1]+1/2 Tensor[v,1-v,u,v,v,L2]+1/2 Tensor[v,1-v,u,v,v,L3]+Tensor[v,1-v,u,v,w,L1]+1/2 Tensor[v,1-v,u,v,w,L2]+1/2 Tensor[v,1-v,u,v,w,L3]-Tensor[v,1-v,u,v,1-u-v+u v w,L1]+Tensor[v,1-v,u,1-w,1-u,L1]+Tensor[v,1-v,u,1-w,1-u,L2]+Tensor[v,1-v,u,1-w,1-v,L1]+Tensor[v,1-v,u,1-w,1-v,L3]+Tensor[v,1-v,u,1-w,w,L1]+1/2 Tensor[v,1-v,u,1-w,w,L2]+1/2 Tensor[v,1-v,u,1-w,w,L3]-Tensor[v,1-v,u,1-w,1-u w,L2]-Tensor[v,1-v,u,1-w,1-v w,L3]-Tensor[v,1-v,u,1-w,1-u-v+u v w,L1]-Tensor[v,1-v,u,w,1-u,L1]-Tensor[v,1-v,u,w,1-u,L2]+Tensor[v,1-v,u,w,u,L1]+1/2 Tensor[v,1-v,u,w,u,L2]+1/2 Tensor[v,1-v,u,w,u,L3]-Tensor[v,1-v,u,w,1-v,L1]-Tensor[v,1-v,u,w,1-v,L3]+Tensor[v,1-v,u,w,v,L1]+1/2 Tensor[v,1-v,u,w,v,L2]+1/2 Tensor[v,1-v,u,w,v,L3]+Tensor[v,1-v,u,w,1-u w,L2]+Tensor[v,1-v,u,w,1-v w,L3]+1/2 Tensor[v,1-v,1-v,u,u,L2]+1/2 Tensor[v,1-v,1-v,u,u,L3]-Tensor[v,1-v,1-v,u,1-v,L1]-Tensor[v,1-v,1-v,u,1-v,L3]+Tensor[v,1-v,1-v,u,v,L1]+1/2 Tensor[v,1-v,1-v,u,w,L2]-1/2 Tensor[v,1-v,1-v,u,w,L3]+Tensor[v,1-v,1-v,u,1-v w,L3]-Tensor[v,1-v,1-v,1-v,u,L1]+1/2 Tensor[v,1-v,1-v,1-v,u,L2]-1/2 Tensor[v,1-v,1-v,1-v,u,L3]-2 Tensor[v,1-v,1-v,1-v,1-v,L1]-2 Tensor[v,1-v,1-v,1-v,1-v,L3]+Tensor[v,1-v,1-v,1-v,v,L1]-1/2 Tensor[v,1-v,1-v,1-v,v,L2]+1/2 Tensor[v,1-v,1-v,1-v,v,L3]+1/2 Tensor[v,1-v,1-v,1-v,1-w,L2]+1/2 Tensor[v,1-v,1-v,1-v,1-w,L3]-Tensor[v,1-v,1-v,1-v,w,L1]-Tensor[v,1-v,1-v,1-v,w,L3]+Tensor[v,1-v,1-v,1-v,1-u-v+u v w,L1]-1/2 Tensor[v,1-v,1-v,1-v,1-u-v+u v w,L2]+1/2 Tensor[v,1-v,1-v,1-v,1-u-v+u v w,L3]+Tensor[v,1-v,1-v,v,u,L1]+Tensor[v,1-v,1-v,v,1-v,L1]+Tensor[v,1-v,1-v,v,1-v,L3]+1/2 Tensor[v,1-v,1-v,v,v,L2]+1/2 Tensor[v,1-v,1-v,v,v,L3]+Tensor[v,1-v,1-v,v,w,L1]+Tensor[v,1-v,1-v,v,w,L3]-Tensor[v,1-v,1-v,v,1-v w,L3]-Tensor[v,1-v,1-v,v,1-u-v+u v w,L1]+1/2 Tensor[v,1-v,1-v,w,u,L2]-1/2 Tensor[v,1-v,1-v,w,u,L3]-Tensor[v,1-v,1-v,w,1-v,L1]-Tensor[v,1-v,1-v,w,1-v,L3]+Tensor[v,1-v,1-v,w,v,L1]+Tensor[v,1-v,1-v,w,v,L3]+1/2 Tensor[v,1-v,1-v,w,1-w,L2]+1/2 Tensor[v,1-v,1-v,w,1-w,L3]-Tensor[v,1-v,1-v,w,1-v w,L3]-1/2 Tensor[v,1-v,1-v,w,1-u-v+u v w,L2]+1/2 Tensor[v,1-v,1-v,w,1-u-v+u v w,L3]+Tensor[v,1-v,1-v,1-v w,u,L3]-Tensor[v,1-v,1-v,1-v w,v,L3]-1/2 Tensor[v,1-v,1-v,1-v w,1-w,L2]-1/2 Tensor[v,1-v,1-v,1-v w,1-w,L3]+1/2 Tensor[v,1-v,1-v,1-v w,w,L2]-1/2 Tensor[v,1-v,1-v,1-v w,w,L3]+2 Tensor[v,1-v,1-v,1-v w,1-v w,L3]+1/2 Tensor[v,1-v,1-v,1-v w,1-u-v+u v w,L2]-1/2 Tensor[v,1-v,1-v,1-v w,1-u-v+u v w,L3]-1/2 Tensor[v,1-v,1-v,1-u-v+u v w,u,L2]-1/2 Tensor[v,1-v,1-v,1-u-v+u v w,u,L3]+Tensor[v,1-v,1-v,1-u-v+u v w,1-v,L1]+Tensor[v,1-v,1-v,1-u-v+u v w,1-v,L3]-Tensor[v,1-v,1-v,1-u-v+u v w,v,L1]-1/2 Tensor[v,1-v,1-v,1-u-v+u v w,w,L2]+1/2 Tensor[v,1-v,1-v,1-u-v+u v w,w,L3]-Tensor[v,1-v,1-v,1-u-v+u v w,1-v w,L3]-Tensor[v,1-v,v,1-u,1-u,L1]-Tensor[v,1-v,v,1-u,1-u,L2]-1/2 Tensor[v,1-v,v,1-u,u,L2]-1/2 Tensor[v,1-v,v,1-u,u,L3]-Tensor[v,1-v,v,1-u,v,L1]-Tensor[v,1-v,v,1-u,w,L1]-Tensor[v,1-v,v,1-u,w,L2]+Tensor[v,1-v,v,1-u,1-u w,L2]+Tensor[v,1-v,v,1-u,1-u-v+u v w,L1]+Tensor[v,1-v,v,u,u,L1]+1/2 Tensor[v,1-v,v,u,u,L2]+1/2 Tensor[v,1-v,v,u,u,L3]+Tensor[v,1-v,v,u,v,L1]+1/2 Tensor[v,1-v,v,u,v,L2]+1/2 Tensor[v,1-v,v,u,v,L3]+Tensor[v,1-v,v,u,w,L1]+1/2 Tensor[v,1-v,v,u,w,L2]+1/2 Tensor[v,1-v,v,u,w,L3]-Tensor[v,1-v,v,u,1-u-v+u v w,L1]-Tensor[v,1-v,v,v,1-u,L1]-Tensor[v,1-v,v,v,1-u,L2]+Tensor[v,1-v,v,v,u,L1]+1/2 Tensor[v,1-v,v,v,u,L2]+1/2 Tensor[v,1-v,v,v,u,L3]+Tensor[v,1-v,v,v,1-v w,L3]+1/2 Tensor[v,1-v,v,v,1-u-v+u v w,L2]-1/2 Tensor[v,1-v,v,v,1-u-v+u v w,L3]-Tensor[v,1-v,v,w,1-u,L1]-Tensor[v,1-v,v,w,1-u,L2]+Tensor[v,1-v,v,w,u,L1]+1/2 Tensor[v,1-v,v,w,u,L2]+1/2 Tensor[v,1-v,v,w,u,L3]+Tensor[v,1-v,v,w,1-v w,L3]+1/2 Tensor[v,1-v,v,w,1-u-v+u v w,L2]-1/2 Tensor[v,1-v,v,w,1-u-v+u v w,L3]+Tensor[v,1-v,v,1-u-v+u v w,1-u,L1]+Tensor[v,1-v,v,1-u-v+u v w,1-u,L2]-Tensor[v,1-v,v,1-u-v+u v w,u,L1]-1/2 Tensor[v,1-v,v,1-u-v+u v w,v,L2]-1/2 Tensor[v,1-v,v,1-u-v+u v w,v,L3]+1/2 Tensor[v,1-v,v,1-u-v+u v w,w,L2]-1/2 Tensor[v,1-v,v,1-u-v+u v w,w,L3]-Tensor[v,1-v,v,1-u-v+u v w,1-u w,L2]-Tensor[v,1-v,1-w,1-u,1-u,L1]-Tensor[v,1-v,1-w,1-u,1-u,L2]-1/2 Tensor[v,1-v,1-w,1-u,u,L2]-1/2 Tensor[v,1-v,1-w,1-u,u,L3]-Tensor[v,1-v,1-w,1-u,v,L1]-Tensor[v,1-v,1-w,1-u,w,L1]-Tensor[v,1-v,1-w,1-u,w,L2]+Tensor[v,1-v,1-w,1-u,1-u w,L2]+Tensor[v,1-v,1-w,1-u,1-u-v+u v w,L1]+Tensor[v,1-v,1-w,u,1-u,L1]+Tensor[v,1-v,1-w,u,1-u,L2]+Tensor[v,1-v,1-w,u,1-v,L1]+Tensor[v,1-v,1-w,u,1-v,L3]+Tensor[v,1-v,1-w,u,w,L1]+1/2 Tensor[v,1-v,1-w,u,w,L2]+1/2 Tensor[v,1-v,1-w,u,w,L3]-Tensor[v,1-v,1-w,u,1-u w,L2]-Tensor[v,1-v,1-w,u,1-v w,L3]-Tensor[v,1-v,1-w,u,1-u-v+u v w,L1]-1/2 Tensor[v,1-v,1-w,1-v,u,L2]+1/2 Tensor[v,1-v,1-w,1-v,u,L3]+Tensor[v,1-v,1-w,1-v,1-v,L1]+Tensor[v,1-v,1-w,1-v,1-v,L3]-Tensor[v,1-v,1-w,1-v,v,L1]-Tensor[v,1-v,1-w,1-v,v,L3]-1/2 Tensor[v,1-v,1-w,1-v,1-w,L2]-1/2 Tensor[v,1-v,1-w,1-v,1-w,L3]+Tensor[v,1-v,1-w,1-v,1-v w,L3]+1/2 Tensor[v,1-v,1-w,1-v,1-u-v+u v w,L2]-1/2 Tensor[v,1-v,1-w,1-v,1-u-v+u v w,L3]+Tensor[v,1-v,1-w,1-w,1-u,L1]+Tensor[v,1-v,1-w,1-w,1-u,L2]+Tensor[v,1-v,1-w,1-w,1-v,L1]+Tensor[v,1-v,1-w,1-w,1-v,L3]+Tensor[v,1-v,1-w,1-w,w,L1]+1/2 Tensor[v,1-v,1-w,1-w,w,L2]+1/2 Tensor[v,1-v,1-w,1-w,w,L3]-Tensor[v,1-v,1-w,1-w,1-u w,L2]-Tensor[v,1-v,1-w,1-w,1-v w,L3]-Tensor[v,1-v,1-w,1-w,1-u-v+u v w,L1]-Tensor[v,1-v,1-w,w,1-u,L1]-Tensor[v,1-v,1-w,w,1-u,L2]+Tensor[v,1-v,1-w,w,u,L1]+1/2 Tensor[v,1-v,1-w,w,u,L2]+1/2 Tensor[v,1-v,1-w,w,u,L3]+Tensor[v,1-v,1-w,w,1-v w,L3]+1/2 Tensor[v,1-v,1-w,w,1-u-v+u v w,L2]-1/2 Tensor[v,1-v,1-w,w,1-u-v+u v w,L3]-Tensor[v,1-v,1-w,1-v w,u,L3]+Tensor[v,1-v,1-w,1-v w,v,L3]+1/2 Tensor[v,1-v,1-w,1-v w,1-w,L2]+1/2 Tensor[v,1-v,1-w,1-v w,1-w,L3]-1/2 Tensor[v,1-v,1-w,1-v w,w,L2]+1/2 Tensor[v,1-v,1-w,1-v w,w,L3]-2 Tensor[v,1-v,1-w,1-v w,1-v w,L3]-1/2 Tensor[v,1-v,1-w,1-v w,1-u-v+u v w,L2]+1/2 Tensor[v,1-v,1-w,1-v w,1-u-v+u v w,L3]+1/2 Tensor[v,1-v,1-w,1-u-v+u v w,u,L2]+1/2 Tensor[v,1-v,1-w,1-u-v+u v w,u,L3]-Tensor[v,1-v,1-w,1-u-v+u v w,1-v,L1]-Tensor[v,1-v,1-w,1-u-v+u v w,1-v,L3]+Tensor[v,1-v,1-w,1-u-v+u v w,v,L1]+1/2 Tensor[v,1-v,1-w,1-u-v+u v w,w,L2]-1/2 Tensor[v,1-v,1-w,1-u-v+u v w,w,L3]+Tensor[v,1-v,1-w,1-u-v+u v w,1-v w,L3]-Tensor[v,1-v,w,u,1-u,L1]-Tensor[v,1-v,w,u,1-u,L2]+Tensor[v,1-v,w,u,u,L1]+1/2 Tensor[v,1-v,w,u,u,L2]+1/2 Tensor[v,1-v,w,u,u,L3]-Tensor[v,1-v,w,u,1-v,L1]-Tensor[v,1-v,w,u,1-v,L3]+Tensor[v,1-v,w,u,v,L1]+1/2 Tensor[v,1-v,w,u,v,L2]+1/2 Tensor[v,1-v,w,u,v,L3]+Tensor[v,1-v,w,u,1-u w,L2]+Tensor[v,1-v,w,u,1-v w,L3]+1/2 Tensor[v,1-v,w,1-v,u,L2]-1/2 Tensor[v,1-v,w,1-v,u,L3]-Tensor[v,1-v,w,1-v,1-v,L1]-Tensor[v,1-v,w,1-v,1-v,L3]+Tensor[v,1-v,w,1-v,v,L1]+Tensor[v,1-v,w,1-v,v,L3]+1/2 Tensor[v,1-v,w,1-v,1-w,L2]+1/2 Tensor[v,1-v,w,1-v,1-w,L3]-Tensor[v,1-v,w,1-v,1-v w,L3]-1/2 Tensor[v,1-v,w,1-v,1-u-v+u v w,L2]+1/2 Tensor[v,1-v,w,1-v,1-u-v+u v w,L3]-Tensor[v,1-v,w,v,1-u,L1]-Tensor[v,1-v,w,v,1-u,L2]+Tensor[v,1-v,w,v,u,L1]+1/2 Tensor[v,1-v,w,v,u,L2]+1/2 Tensor[v,1-v,w,v,u,L3]+Tensor[v,1-v,w,v,1-v w,L3]+1/2 Tensor[v,1-v,w,v,1-u-v+u v w,L2]-1/2 Tensor[v,1-v,w,v,1-u-v+u v w,L3]-Tensor[v,1-v,w,1-w,1-u,L1]-Tensor[v,1-v,w,1-w,1-u,L2]-Tensor[v,1-v,w,1-w,1-v,L1]-Tensor[v,1-v,w,1-w,1-v,L3]-Tensor[v,1-v,w,1-w,w,L1]-1/2 Tensor[v,1-v,w,1-w,w,L2]-1/2 Tensor[v,1-v,w,1-w,w,L3]+Tensor[v,1-v,w,1-w,1-u w,L2]+Tensor[v,1-v,w,1-w,1-v w,L3]+Tensor[v,1-v,w,1-w,1-u-v+u v w,L1]+Tensor[v,1-v,w,1-v w,u,L3]-Tensor[v,1-v,w,1-v w,v,L3]-1/2 Tensor[v,1-v,w,1-v w,1-w,L2]-1/2 Tensor[v,1-v,w,1-v w,1-w,L3]+1/2 Tensor[v,1-v,w,1-v w,w,L2]-1/2 Tensor[v,1-v,w,1-v w,w,L3]+2 Tensor[v,1-v,w,1-v w,1-v w,L3]+1/2 Tensor[v,1-v,w,1-v w,1-u-v+u v w,L2]-1/2 Tensor[v,1-v,w,1-v w,1-u-v+u v w,L3]+Tensor[v,1-v,w,1-u-v+u v w,1-u,L1]+Tensor[v,1-v,w,1-u-v+u v w,1-u,L2]-Tensor[v,1-v,w,1-u-v+u v w,u,L1]-1/2 Tensor[v,1-v,w,1-u-v+u v w,u,L2]-1/2 Tensor[v,1-v,w,1-u-v+u v w,u,L3]+Tensor[v,1-v,w,1-u-v+u v w,1-v,L1]+Tensor[v,1-v,w,1-u-v+u v w,1-v,L3]-Tensor[v,1-v,w,1-u-v+u v w,v,L1]-1/2 Tensor[v,1-v,w,1-u-v+u v w,v,L2]-1/2 Tensor[v,1-v,w,1-u-v+u v w,v,L3]-Tensor[v,1-v,w,1-u-v+u v w,1-u w,L2]-Tensor[v,1-v,w,1-u-v+u v w,1-v w,L3]-Tensor[v,1-v,1-v w,1-v,u,L1]-Tensor[v,1-v,1-v w,1-v,1-v,L1]-Tensor[v,1-v,1-v w,1-v,1-v,L3]-1/2 Tensor[v,1-v,1-v w,1-v,v,L2]-1/2 Tensor[v,1-v,1-v w,1-v,v,L3]-Tensor[v,1-v,1-v w,1-v,w,L1]-Tensor[v,1-v,1-v w,1-v,w,L3]+Tensor[v,1-v,1-v w,1-v,1-v w,L3]+Tensor[v,1-v,1-v w,1-v,1-u-v+u v w,L1]+Tensor[v,1-v,1-v w,v,1-u,L1]+Tensor[v,1-v,1-v w,v,1-u,L2]+Tensor[v,1-v,1-v w,v,v,L1]+1/2 Tensor[v,1-v,1-v w,v,v,L2]+1/2 Tensor[v,1-v,1-v w,v,v,L3]+Tensor[v,1-v,1-v w,v,w,L1]+1/2 Tensor[v,1-v,1-v w,v,w,L2]+1/2 Tensor[v,1-v,1-v w,v,w,L3]-Tensor[v,1-v,1-v w,v,1-v w,L3]-Tensor[v,1-v,1-v w,v,1-u-v+u v w,L1]-1/2 Tensor[v,1-v,1-v w,v,1-u-v+u v w,L2]+1/2 Tensor[v,1-v,1-v w,v,1-u-v+u v w,L3]+Tensor[v,1-v,1-v w,1-w,1-u,L1]+Tensor[v,1-v,1-v w,1-w,1-u,L2]+Tensor[v,1-v,1-v w,1-w,1-v,L1]+Tensor[v,1-v,1-v w,1-w,1-v,L3]+Tensor[v,1-v,1-v w,1-w,w,L1]+1/2 Tensor[v,1-v,1-v w,1-w,w,L2]+1/2 Tensor[v,1-v,1-v w,1-w,w,L3]-Tensor[v,1-v,1-v w,1-w,1-u w,L2]-Tensor[v,1-v,1-v w,1-w,1-v w,L3]-Tensor[v,1-v,1-v w,1-w,1-u-v+u v w,L1]-Tensor[v,1-v,1-v w,w,1-v,L1]-Tensor[v,1-v,1-v w,w,1-v,L3]+Tensor[v,1-v,1-v w,w,v,L1]+1/2 Tensor[v,1-v,1-v w,w,v,L2]+1/2 Tensor[v,1-v,1-v w,w,v,L3]+Tensor[v,1-v,1-v w,w,1-u w,L2]-1/2 Tensor[v,1-v,1-v w,w,1-u-v+u v w,L2]+1/2 Tensor[v,1-v,1-v w,w,1-u-v+u v w,L3]-Tensor[v,1-v,1-v w,1-u-v+u v w,1-u,L1]-Tensor[v,1-v,1-v w,1-u-v+u v w,1-u,L2]+Tensor[v,1-v,1-v w,1-u-v+u v w,u,L1]+1/2 Tensor[v,1-v,1-v w,1-u-v+u v w,v,L2]+1/2 Tensor[v,1-v,1-v w,1-u-v+u v w,v,L3]-1/2 Tensor[v,1-v,1-v w,1-u-v+u v w,w,L2]+1/2 Tensor[v,1-v,1-v w,1-u-v+u v w,w,L3]+Tensor[v,1-v,1-v w,1-u-v+u v w,1-u w,L2]+Tensor[v,1-v,1-u-v+u v w,1-u,1-u,L1]+Tensor[v,1-v,1-u-v+u v w,1-u,1-u,L2]+1/2 Tensor[v,1-v,1-u-v+u v w,1-u,u,L2]+1/2 Tensor[v,1-v,1-u-v+u v w,1-u,u,L3]+Tensor[v,1-v,1-u-v+u v w,1-u,v,L1]+Tensor[v,1-v,1-u-v+u v w,1-u,w,L1]+Tensor[v,1-v,1-u-v+u v w,1-u,w,L2]-Tensor[v,1-v,1-u-v+u v w,1-u,1-u w,L2]-Tensor[v,1-v,1-u-v+u v w,1-u,1-u-v+u v w,L1]-Tensor[v,1-v,1-u-v+u v w,u,u,L1]-1/2 Tensor[v,1-v,1-u-v+u v w,u,u,L2]-1/2 Tensor[v,1-v,1-u-v+u v w,u,u,L3]-Tensor[v,1-v,1-u-v+u v w,u,v,L1]-1/2 Tensor[v,1-v,1-u-v+u v w,u,v,L2]-1/2 Tensor[v,1-v,1-u-v+u v w,u,v,L3]-Tensor[v,1-v,1-u-v+u v w,u,w,L1]-1/2 Tensor[v,1-v,1-u-v+u v w,u,w,L2]-1/2 Tensor[v,1-v,1-u-v+u v w,u,w,L3]+Tensor[v,1-v,1-u-v+u v w,u,1-u-v+u v w,L1]+Tensor[v,1-v,1-u-v+u v w,1-v,u,L1]+Tensor[v,1-v,1-u-v+u v w,1-v,1-v,L1]+Tensor[v,1-v,1-u-v+u v w,1-v,1-v,L3]+1/2 Tensor[v,1-v,1-u-v+u v w,1-v,v,L2]+1/2 Tensor[v,1-v,1-u-v+u v w,1-v,v,L3]+Tensor[v,1-v,1-u-v+u v w,1-v,w,L1]+Tensor[v,1-v,1-u-v+u v w,1-v,w,L3]-Tensor[v,1-v,1-u-v+u v w,1-v,1-v w,L3]-Tensor[v,1-v,1-u-v+u v w,1-v,1-u-v+u v w,L1]-Tensor[v,1-v,1-u-v+u v w,v,u,L1]-1/2 Tensor[v,1-v,1-u-v+u v w,v,u,L2]-1/2 Tensor[v,1-v,1-u-v+u v w,v,u,L3]-Tensor[v,1-v,1-u-v+u v w,v,v,L1]-1/2 Tensor[v,1-v,1-u-v+u v w,v,v,L2]-1/2 Tensor[v,1-v,1-u-v+u v w,v,v,L3]-Tensor[v,1-v,1-u-v+u v w,v,w,L1]-1/2 Tensor[v,1-v,1-u-v+u v w,v,w,L2]-1/2 Tensor[v,1-v,1-u-v+u v w,v,w,L3]+Tensor[v,1-v,1-u-v+u v w,v,1-u-v+u v w,L1]-Tensor[v,1-v,1-u-v+u v w,1-w,1-u,L1]-Tensor[v,1-v,1-u-v+u v w,1-w,1-u,L2]-Tensor[v,1-v,1-u-v+u v w,1-w,1-v,L1]-Tensor[v,1-v,1-u-v+u v w,1-w,1-v,L3]-Tensor[v,1-v,1-u-v+u v w,1-w,w,L1]-1/2 Tensor[v,1-v,1-u-v+u v w,1-w,w,L2]-1/2 Tensor[v,1-v,1-u-v+u v w,1-w,w,L3]+Tensor[v,1-v,1-u-v+u v w,1-w,1-u w,L2]+Tensor[v,1-v,1-u-v+u v w,1-w,1-v w,L3]+Tensor[v,1-v,1-u-v+u v w,1-w,1-u-v+u v w,L1]+Tensor[v,1-v,1-u-v+u v w,w,1-u,L1]+Tensor[v,1-v,1-u-v+u v w,w,1-u,L2]-Tensor[v,1-v,1-u-v+u v w,w,u,L1]-1/2 Tensor[v,1-v,1-u-v+u v w,w,u,L2]-1/2 Tensor[v,1-v,1-u-v+u v w,w,u,L3]+Tensor[v,1-v,1-u-v+u v w,w,1-v,L1]+Tensor[v,1-v,1-u-v+u v w,w,1-v,L3]-Tensor[v,1-v,1-u-v+u v w,w,v,L1]-1/2 Tensor[v,1-v,1-u-v+u v w,w,v,L2]-1/2 Tensor[v,1-v,1-u-v+u v w,w,v,L3]-Tensor[v,1-v,1-u-v+u v w,w,1-u w,L2]-Tensor[v,1-v,1-u-v+u v w,w,1-v w,L3]+Tensor[v,v,u,1-u,1-u,L1]+Tensor[v,v,u,1-u,1-u,L2]+1/2 Tensor[v,v,u,1-u,u,L2]+1/2 Tensor[v,v,u,1-u,u,L3]+Tensor[v,v,u,1-u,v,L1]+Tensor[v,v,u,1-u,w,L1]+Tensor[v,v,u,1-u,w,L2]-Tensor[v,v,u,1-u,1-u w,L2]-Tensor[v,v,u,1-u,1-u-v+u v w,L1]-Tensor[v,v,u,u,u,L1]-1/2 Tensor[v,v,u,u,u,L2]-1/2 Tensor[v,v,u,u,u,L3]-Tensor[v,v,u,u,v,L1]-1/2 Tensor[v,v,u,u,v,L2]-1/2 Tensor[v,v,u,u,v,L3]-Tensor[v,v,u,u,w,L1]-1/2 Tensor[v,v,u,u,w,L2]-1/2 Tensor[v,v,u,u,w,L3]+Tensor[v,v,u,u,1-u-v+u v w,L1]+Tensor[v,v,u,v,1-u,L1]+Tensor[v,v,u,v,1-u,L2]-Tensor[v,v,u,v,u,L1]-1/2 Tensor[v,v,u,v,u,L2]-1/2 Tensor[v,v,u,v,u,L3]-Tensor[v,v,u,v,1-v w,L3]-1/2 Tensor[v,v,u,v,1-u-v+u v w,L2]+1/2 Tensor[v,v,u,v,1-u-v+u v w,L3]+Tensor[v,v,u,w,1-u,L1]+Tensor[v,v,u,w,1-u,L2]-Tensor[v,v,u,w,u,L1]-1/2 Tensor[v,v,u,w,u,L2]-1/2 Tensor[v,v,u,w,u,L3]-Tensor[v,v,u,w,1-v w,L3]-1/2 Tensor[v,v,u,w,1-u-v+u v w,L2]+1/2 Tensor[v,v,u,w,1-u-v+u v w,L3]-Tensor[v,v,u,1-u-v+u v w,1-u,L1]-Tensor[v,v,u,1-u-v+u v w,1-u,L2]+Tensor[v,v,u,1-u-v+u v w,u,L1]+1/2 Tensor[v,v,u,1-u-v+u v w,v,L2]+1/2 Tensor[v,v,u,1-u-v+u v w,v,L3]-1/2 Tensor[v,v,u,1-u-v+u v w,w,L2]+1/2 Tensor[v,v,u,1-u-v+u v w,w,L3]+Tensor[v,v,u,1-u-v+u v w,1-u w,L2]-Tensor[v,v,1-v,u,1-u,L1]-Tensor[v,v,1-v,u,1-u,L2]+Tensor[v,v,1-v,u,u,L1]+1/2 Tensor[v,v,1-v,u,v,L2]+1/2 Tensor[v,v,1-v,u,v,L3]-1/2 Tensor[v,v,1-v,u,w,L2]+1/2 Tensor[v,v,1-v,u,w,L3]+Tensor[v,v,1-v,u,1-u w,L2]+Tensor[v,v,1-v,1-v,u,L1]+Tensor[v,v,1-v,1-v,1-v,L1]+Tensor[v,v,1-v,1-v,1-v,L3]+1/2 Tensor[v,v,1-v,1-v,v,L2]+1/2 Tensor[v,v,1-v,1-v,v,L3]+Tensor[v,v,1-v,1-v,w,L1]+Tensor[v,v,1-v,1-v,w,L3]-Tensor[v,v,1-v,1-v,1-v w,L3]-Tensor[v,v,1-v,1-v,1-u-v+u v w,L1]-Tensor[v,v,1-v,v,1-u,L1]-Tensor[v,v,1-v,v,1-u,L2]+1/2 Tensor[v,v,1-v,v,u,L2]+1/2 Tensor[v,v,1-v,v,u,L3]-Tensor[v,v,1-v,v,1-v,L1]-Tensor[v,v,1-v,v,1-v,L3]-1/2 Tensor[v,v,1-v,v,v,L2]-1/2 Tensor[v,v,1-v,v,v,L3]-Tensor[v,v,1-v,v,w,L1]-Tensor[v,v,1-v,v,w,L3]+2 Tensor[v,v,1-v,v,1-v w,L3]+Tensor[v,v,1-v,v,1-u-v+u v w,L1]+1/2 Tensor[v,v,1-v,v,1-u-v+u v w,L2]-1/2 Tensor[v,v,1-v,v,1-u-v+u v w,L3]-Tensor[v,v,1-v,1-w,1-u,L1]-Tensor[v,v,1-v,1-w,1-u,L2]-Tensor[v,v,1-v,1-w,1-v,L1]-Tensor[v,v,1-v,1-w,1-v,L3]-Tensor[v,v,1-v,1-w,w,L1]-1/2 Tensor[v,v,1-v,1-w,w,L2]-1/2 Tensor[v,v,1-v,1-w,w,L3]+Tensor[v,v,1-v,1-w,1-u w,L2]+Tensor[v,v,1-v,1-w,1-v w,L3]+Tensor[v,v,1-v,1-w,1-u-v+u v w,L1]-1/2 Tensor[v,v,1-v,w,u,L2]+1/2 Tensor[v,v,1-v,w,u,L3]+Tensor[v,v,1-v,w,1-v,L1]+Tensor[v,v,1-v,w,1-v,L3]-Tensor[v,v,1-v,w,v,L1]-Tensor[v,v,1-v,w,v,L3]-1/2 Tensor[v,v,1-v,w,1-w,L2]-1/2 Tensor[v,v,1-v,w,1-w,L3]+Tensor[v,v,1-v,w,1-v w,L3]+1/2 Tensor[v,v,1-v,w,1-u-v+u v w,L2]-1/2 Tensor[v,v,1-v,w,1-u-v+u v w,L3]+Tensor[v,v,1-v,1-u-v+u v w,1-u,L1]+Tensor[v,v,1-v,1-u-v+u v w,1-u,L2]-Tensor[v,v,1-v,1-u-v+u v w,u,L1]-1/2 Tensor[v,v,1-v,1-u-v+u v w,v,L2]-1/2 Tensor[v,v,1-v,1-u-v+u v w,v,L3]+1/2 Tensor[v,v,1-v,1-u-v+u v w,w,L2]-1/2 Tensor[v,v,1-v,1-u-v+u v w,w,L3]-Tensor[v,v,1-v,1-u-v+u v w,1-u w,L2]+Tensor[v,v,v,u,1-u,L1]+Tensor[v,v,v,u,1-u,L2]-Tensor[v,v,v,u,u,L1]-1/2 Tensor[v,v,v,u,u,L2]-1/2 Tensor[v,v,v,u,u,L3]-Tensor[v,v,v,u,1-v w,L3]-1/2 Tensor[v,v,v,u,1-u-v+u v w,L2]+1/2 Tensor[v,v,v,u,1-u-v+u v w,L3]-1/2 Tensor[v,v,v,1-v,u,L2]+1/2 Tensor[v,v,v,1-v,u,L3]+Tensor[v,v,v,1-v,1-v,L1]+Tensor[v,v,v,1-v,1-v,L3]-Tensor[v,v,v,1-v,v,L1]-Tensor[v,v,v,1-v,v,L3]-1/2 Tensor[v,v,v,1-v,1-w,L2]-1/2 Tensor[v,v,v,1-v,1-w,L3]+Tensor[v,v,v,1-v,1-v w,L3]+1/2 Tensor[v,v,v,1-v,1-u-v+u v w,L2]-1/2 Tensor[v,v,v,1-v,1-u-v+u v w,L3]-Tensor[v,v,v,1-v w,u,L3]+Tensor[v,v,v,1-v w,v,L3]+1/2 Tensor[v,v,v,1-v w,1-w,L2]+1/2 Tensor[v,v,v,1-v w,1-w,L3]-1/2 Tensor[v,v,v,1-v w,w,L2]+1/2 Tensor[v,v,v,1-v w,w,L3]-2 Tensor[v,v,v,1-v w,1-v w,L3]-1/2 Tensor[v,v,v,1-v w,1-u-v+u v w,L2]+1/2 Tensor[v,v,v,1-v w,1-u-v+u v w,L3]+Tensor[v,v,w,u,1-u,L1]+Tensor[v,v,w,u,1-u,L2]-Tensor[v,v,w,u,u,L1]-1/2 Tensor[v,v,w,u,u,L2]-1/2 Tensor[v,v,w,u,u,L3]-Tensor[v,v,w,u,1-v w,L3]-1/2 Tensor[v,v,w,u,1-u-v+u v w,L2]+1/2 Tensor[v,v,w,u,1-u-v+u v w,L3]-1/2 Tensor[v,v,w,1-v,u,L2]+1/2 Tensor[v,v,w,1-v,u,L3]+Tensor[v,v,w,1-v,1-v,L1]+Tensor[v,v,w,1-v,1-v,L3]-Tensor[v,v,w,1-v,v,L1]-Tensor[v,v,w,1-v,v,L3]-1/2 Tensor[v,v,w,1-v,1-w,L2]-1/2 Tensor[v,v,w,1-v,1-w,L3]+Tensor[v,v,w,1-v,1-v w,L3]+1/2 Tensor[v,v,w,1-v,1-u-v+u v w,L2]-1/2 Tensor[v,v,w,1-v,1-u-v+u v w,L3]-Tensor[v,v,w,1-v w,u,L3]+Tensor[v,v,w,1-v w,v,L3]+1/2 Tensor[v,v,w,1-v w,1-w,L2]+1/2 Tensor[v,v,w,1-v w,1-w,L3]-1/2 Tensor[v,v,w,1-v w,w,L2]+1/2 Tensor[v,v,w,1-v w,w,L3]-2 Tensor[v,v,w,1-v w,1-v w,L3]-1/2 Tensor[v,v,w,1-v w,1-u-v+u v w,L2]+1/2 Tensor[v,v,w,1-v w,1-u-v+u v w,L3]-Tensor[v,v,1-v w,1-v,u,L1]-Tensor[v,v,1-v w,1-v,1-v,L1]-Tensor[v,v,1-v w,1-v,1-v,L3]-1/2 Tensor[v,v,1-v w,1-v,v,L2]-1/2 Tensor[v,v,1-v w,1-v,v,L3]-Tensor[v,v,1-v w,1-v,w,L1]-Tensor[v,v,1-v w,1-v,w,L3]+Tensor[v,v,1-v w,1-v,1-v w,L3]+Tensor[v,v,1-v w,1-v,1-u-v+u v w,L1]+Tensor[v,v,1-v w,v,1-u,L1]+Tensor[v,v,1-v w,v,1-u,L2]+Tensor[v,v,1-v w,v,v,L1]+1/2 Tensor[v,v,1-v w,v,v,L2]+1/2 Tensor[v,v,1-v w,v,v,L3]+Tensor[v,v,1-v w,v,w,L1]+1/2 Tensor[v,v,1-v w,v,w,L2]+1/2 Tensor[v,v,1-v w,v,w,L3]-Tensor[v,v,1-v w,v,1-v w,L3]-Tensor[v,v,1-v w,v,1-u-v+u v w,L1]-1/2 Tensor[v,v,1-v w,v,1-u-v+u v w,L2]+1/2 Tensor[v,v,1-v w,v,1-u-v+u v w,L3]+Tensor[v,v,1-v w,1-w,1-u,L1]+Tensor[v,v,1-v w,1-w,1-u,L2]+Tensor[v,v,1-v w,1-w,1-v,L1]+Tensor[v,v,1-v w,1-w,1-v,L3]+Tensor[v,v,1-v w,1-w,w,L1]+1/2 Tensor[v,v,1-v w,1-w,w,L2]+1/2 Tensor[v,v,1-v w,1-w,w,L3]-Tensor[v,v,1-v w,1-w,1-u w,L2]-Tensor[v,v,1-v w,1-w,1-v w,L3]-Tensor[v,v,1-v w,1-w,1-u-v+u v w,L1]-Tensor[v,v,1-v w,w,1-v,L1]-Tensor[v,v,1-v w,w,1-v,L3]+Tensor[v,v,1-v w,w,v,L1]+1/2 Tensor[v,v,1-v w,w,v,L2]+1/2 Tensor[v,v,1-v w,w,v,L3]+Tensor[v,v,1-v w,w,1-u w,L2]-1/2 Tensor[v,v,1-v w,w,1-u-v+u v w,L2]+1/2 Tensor[v,v,1-v w,w,1-u-v+u v w,L3]-Tensor[v,v,1-v w,1-u-v+u v w,1-u,L1]-Tensor[v,v,1-v w,1-u-v+u v w,1-u,L2]+Tensor[v,v,1-v w,1-u-v+u v w,u,L1]+1/2 Tensor[v,v,1-v w,1-u-v+u v w,v,L2]+1/2 Tensor[v,v,1-v w,1-u-v+u v w,v,L3]-1/2 Tensor[v,v,1-v w,1-u-v+u v w,w,L2]+1/2 Tensor[v,v,1-v w,1-u-v+u v w,w,L3]+Tensor[v,v,1-v w,1-u-v+u v w,1-u w,L2]+Tensor[v,w,u,u,1-v,L1]+Tensor[v,w,u,u,1-v,L3]-Tensor[v,w,u,u,v,L1]-1/2 Tensor[v,w,u,u,v,L2]-1/2 Tensor[v,w,u,u,v,L3]-Tensor[v,w,u,u,1-u w,L2]+1/2 Tensor[v,w,u,u,1-u-v+u v w,L2]-1/2 Tensor[v,w,u,u,1-u-v+u v w,L3]+Tensor[v,w,u,v,1-u,L1]+Tensor[v,w,u,v,1-u,L2]-Tensor[v,w,u,v,u,L1]-1/2 Tensor[v,w,u,v,u,L2]-1/2 Tensor[v,w,u,v,u,L3]-Tensor[v,w,u,v,1-v w,L3]-1/2 Tensor[v,w,u,v,1-u-v+u v w,L2]+1/2 Tensor[v,w,u,v,1-u-v+u v w,L3]+Tensor[v,w,u,1-w,1-u,L1]+Tensor[v,w,u,1-w,1-u,L2]+Tensor[v,w,u,1-w,1-v,L1]+Tensor[v,w,u,1-w,1-v,L3]+Tensor[v,w,u,1-w,w,L1]+1/2 Tensor[v,w,u,1-w,w,L2]+1/2 Tensor[v,w,u,1-w,w,L3]-Tensor[v,w,u,1-w,1-u w,L2]-Tensor[v,w,u,1-w,1-v w,L3]-Tensor[v,w,u,1-w,1-u-v+u v w,L1]-Tensor[v,w,u,1-u-v+u v w,1-u,L1]-Tensor[v,w,u,1-u-v+u v w,1-u,L2]+Tensor[v,w,u,1-u-v+u v w,u,L1]+1/2 Tensor[v,w,u,1-u-v+u v w,u,L2]+1/2 Tensor[v,w,u,1-u-v+u v w,u,L3]-Tensor[v,w,u,1-u-v+u v w,1-v,L1]-Tensor[v,w,u,1-u-v+u v w,1-v,L3]+Tensor[v,w,u,1-u-v+u v w,v,L1]+1/2 Tensor[v,w,u,1-u-v+u v w,v,L2]+1/2 Tensor[v,w,u,1-u-v+u v w,v,L3]+Tensor[v,w,u,1-u-v+u v w,1-u w,L2]+Tensor[v,w,u,1-u-v+u v w,1-v w,L3]-Tensor[v,w,1-v,u,1-u,L1]-Tensor[v,w,1-v,u,1-u,L2]+Tensor[v,w,1-v,u,u,L1]+1/2 Tensor[v,w,1-v,u,u,L2]+1/2 Tensor[v,w,1-v,u,u,L3]-Tensor[v,w,1-v,u,1-v,L1]-Tensor[v,w,1-v,u,1-v,L3]+Tensor[v,w,1-v,u,v,L1]+1/2 Tensor[v,w,1-v,u,v,L2]+1/2 Tensor[v,w,1-v,u,v,L3]+Tensor[v,w,1-v,u,1-u w,L2]+Tensor[v,w,1-v,u,1-v w,L3]+1/2 Tensor[v,w,1-v,1-v,u,L2]-1/2 Tensor[v,w,1-v,1-v,u,L3]-Tensor[v,w,1-v,1-v,1-v,L1]-Tensor[v,w,1-v,1-v,1-v,L3]+Tensor[v,w,1-v,1-v,v,L1]+Tensor[v,w,1-v,1-v,v,L3]+1/2 Tensor[v,w,1-v,1-v,1-w,L2]+1/2 Tensor[v,w,1-v,1-v,1-w,L3]-Tensor[v,w,1-v,1-v,1-v w,L3]-1/2 Tensor[v,w,1-v,1-v,1-u-v+u v w,L2]+1/2 Tensor[v,w,1-v,1-v,1-u-v+u v w,L3]-Tensor[v,w,1-v,v,1-u,L1]-Tensor[v,w,1-v,v,1-u,L2]+Tensor[v,w,1-v,v,u,L1]+1/2 Tensor[v,w,1-v,v,u,L2]+1/2 Tensor[v,w,1-v,v,u,L3]+Tensor[v,w,1-v,v,1-v w,L3]+1/2 Tensor[v,w,1-v,v,1-u-v+u v w,L2]-1/2 Tensor[v,w,1-v,v,1-u-v+u v w,L3]-Tensor[v,w,1-v,1-w,1-u,L1]-Tensor[v,w,1-v,1-w,1-u,L2]-Tensor[v,w,1-v,1-w,1-v,L1]-Tensor[v,w,1-v,1-w,1-v,L3]-Tensor[v,w,1-v,1-w,w,L1]-1/2 Tensor[v,w,1-v,1-w,w,L2]-1/2 Tensor[v,w,1-v,1-w,w,L3]+Tensor[v,w,1-v,1-w,1-u w,L2]+Tensor[v,w,1-v,1-w,1-v w,L3]+Tensor[v,w,1-v,1-w,1-u-v+u v w,L1]+Tensor[v,w,1-v,1-v w,u,L3]-Tensor[v,w,1-v,1-v w,v,L3]-1/2 Tensor[v,w,1-v,1-v w,1-w,L2]-1/2 Tensor[v,w,1-v,1-v w,1-w,L3]+1/2 Tensor[v,w,1-v,1-v w,w,L2]-1/2 Tensor[v,w,1-v,1-v w,w,L3]+2 Tensor[v,w,1-v,1-v w,1-v w,L3]+1/2 Tensor[v,w,1-v,1-v w,1-u-v+u v w,L2]-1/2 Tensor[v,w,1-v,1-v w,1-u-v+u v w,L3]+Tensor[v,w,1-v,1-u-v+u v w,1-u,L1]+Tensor[v,w,1-v,1-u-v+u v w,1-u,L2]-Tensor[v,w,1-v,1-u-v+u v w,u,L1]-1/2 Tensor[v,w,1-v,1-u-v+u v w,u,L2]-1/2 Tensor[v,w,1-v,1-u-v+u v w,u,L3]+Tensor[v,w,1-v,1-u-v+u v w,1-v,L1]+Tensor[v,w,1-v,1-u-v+u v w,1-v,L3]-Tensor[v,w,1-v,1-u-v+u v w,v,L1]-1/2 Tensor[v,w,1-v,1-u-v+u v w,v,L2]-1/2 Tensor[v,w,1-v,1-u-v+u v w,v,L3]-Tensor[v,w,1-v,1-u-v+u v w,1-u w,L2]-Tensor[v,w,1-v,1-u-v+u v w,1-v w,L3]+Tensor[v,w,v,u,1-u,L1]+Tensor[v,w,v,u,1-u,L2]-Tensor[v,w,v,u,u,L1]-1/2 Tensor[v,w,v,u,u,L2]-1/2 Tensor[v,w,v,u,u,L3]-Tensor[v,w,v,u,1-v w,L3]-1/2 Tensor[v,w,v,u,1-u-v+u v w,L2]+1/2 Tensor[v,w,v,u,1-u-v+u v w,L3]-1/2 Tensor[v,w,v,1-v,u,L2]+1/2 Tensor[v,w,v,1-v,u,L3]+Tensor[v,w,v,1-v,1-v,L1]+Tensor[v,w,v,1-v,1-v,L3]-Tensor[v,w,v,1-v,v,L1]-Tensor[v,w,v,1-v,v,L3]-1/2 Tensor[v,w,v,1-v,1-w,L2]-1/2 Tensor[v,w,v,1-v,1-w,L3]+Tensor[v,w,v,1-v,1-v w,L3]+1/2 Tensor[v,w,v,1-v,1-u-v+u v w,L2]-1/2 Tensor[v,w,v,1-v,1-u-v+u v w,L3]-Tensor[v,w,v,1-v w,u,L3]+Tensor[v,w,v,1-v w,v,L3]+1/2 Tensor[v,w,v,1-v w,1-w,L2]+1/2 Tensor[v,w,v,1-v w,1-w,L3]-1/2 Tensor[v,w,v,1-v w,w,L2]+1/2 Tensor[v,w,v,1-v w,w,L3]-2 Tensor[v,w,v,1-v w,1-v w,L3]-1/2 Tensor[v,w,v,1-v w,1-u-v+u v w,L2]+1/2 Tensor[v,w,v,1-v w,1-u-v+u v w,L3]-Tensor[v,w,1-w,1-u,1-u,L1]-Tensor[v,w,1-w,1-u,1-u,L2]-1/2 Tensor[v,w,1-w,1-u,u,L2]-1/2 Tensor[v,w,1-w,1-u,u,L3]-Tensor[v,w,1-w,1-u,v,L1]-Tensor[v,w,1-w,1-u,w,L1]-Tensor[v,w,1-w,1-u,w,L2]+Tensor[v,w,1-w,1-u,1-u w,L2]+Tensor[v,w,1-w,1-u,1-u-v+u v w,L1]+Tensor[v,w,1-w,u,1-u,L1]+Tensor[v,w,1-w,u,1-u,L2]+Tensor[v,w,1-w,u,1-v,L1]+Tensor[v,w,1-w,u,1-v,L3]+Tensor[v,w,1-w,u,w,L1]+1/2 Tensor[v,w,1-w,u,w,L2]+1/2 Tensor[v,w,1-w,u,w,L3]-Tensor[v,w,1-w,u,1-u w,L2]-Tensor[v,w,1-w,u,1-v w,L3]-Tensor[v,w,1-w,u,1-u-v+u v w,L1]-1/2 Tensor[v,w,1-w,1-v,u,L2]+1/2 Tensor[v,w,1-w,1-v,u,L3]+Tensor[v,w,1-w,1-v,1-v,L1]+Tensor[v,w,1-w,1-v,1-v,L3]-Tensor[v,w,1-w,1-v,v,L1]-Tensor[v,w,1-w,1-v,v,L3]-1/2 Tensor[v,w,1-w,1-v,1-w,L2]-1/2 Tensor[v,w,1-w,1-v,1-w,L3]+Tensor[v,w,1-w,1-v,1-v w,L3]+1/2 Tensor[v,w,1-w,1-v,1-u-v+u v w,L2]-1/2 Tensor[v,w,1-w,1-v,1-u-v+u v w,L3]+Tensor[v,w,1-w,1-w,1-u,L1]+Tensor[v,w,1-w,1-w,1-u,L2]+Tensor[v,w,1-w,1-w,1-v,L1]+Tensor[v,w,1-w,1-w,1-v,L3]+Tensor[v,w,1-w,1-w,w,L1]+1/2 Tensor[v,w,1-w,1-w,w,L2]+1/2 Tensor[v,w,1-w,1-w,w,L3]-Tensor[v,w,1-w,1-w,1-u w,L2]-Tensor[v,w,1-w,1-w,1-v w,L3]-Tensor[v,w,1-w,1-w,1-u-v+u v w,L1]-Tensor[v,w,1-w,w,1-u,L1]-Tensor[v,w,1-w,w,1-u,L2]+Tensor[v,w,1-w,w,u,L1]+1/2 Tensor[v,w,1-w,w,u,L2]+1/2 Tensor[v,w,1-w,w,u,L3]+Tensor[v,w,1-w,w,1-v w,L3]+1/2 Tensor[v,w,1-w,w,1-u-v+u v w,L2]-1/2 Tensor[v,w,1-w,w,1-u-v+u v w,L3]-Tensor[v,w,1-w,1-v w,u,L3]+Tensor[v,w,1-w,1-v w,v,L3]+1/2 Tensor[v,w,1-w,1-v w,1-w,L2]+1/2 Tensor[v,w,1-w,1-v w,1-w,L3]-1/2 Tensor[v,w,1-w,1-v w,w,L2]+1/2 Tensor[v,w,1-w,1-v w,w,L3]-2 Tensor[v,w,1-w,1-v w,1-v w,L3]-1/2 Tensor[v,w,1-w,1-v w,1-u-v+u v w,L2]+1/2 Tensor[v,w,1-w,1-v w,1-u-v+u v w,L3]+1/2 Tensor[v,w,1-w,1-u-v+u v w,u,L2]+1/2 Tensor[v,w,1-w,1-u-v+u v w,u,L3]-Tensor[v,w,1-w,1-u-v+u v w,1-v,L1]-Tensor[v,w,1-w,1-u-v+u v w,1-v,L3]+Tensor[v,w,1-w,1-u-v+u v w,v,L1]+1/2 Tensor[v,w,1-w,1-u-v+u v w,w,L2]-1/2 Tensor[v,w,1-w,1-u-v+u v w,w,L3]+Tensor[v,w,1-w,1-u-v+u v w,1-v w,L3]+Tensor[v,w,1-u w,1-u,1-u,L1]+Tensor[v,w,1-u w,1-u,1-u,L2]+1/2 Tensor[v,w,1-u w,1-u,u,L2]+1/2 Tensor[v,w,1-u w,1-u,u,L3]+Tensor[v,w,1-u w,1-u,v,L1]+Tensor[v,w,1-u w,1-u,w,L1]+Tensor[v,w,1-u w,1-u,w,L2]-Tensor[v,w,1-u w,1-u,1-u w,L2]-Tensor[v,w,1-u w,1-u,1-u-v+u v w,L1]-Tensor[v,w,1-u w,u,u,L1]-1/2 Tensor[v,w,1-u w,u,u,L2]-1/2 Tensor[v,w,1-u w,u,u,L3]-Tensor[v,w,1-u w,u,1-v,L1]-Tensor[v,w,1-u w,u,1-v,L3]-Tensor[v,w,1-u w,u,w,L1]-1/2 Tensor[v,w,1-u w,u,w,L2]-1/2 Tensor[v,w,1-u w,u,w,L3]+Tensor[v,w,1-u w,u,1-u w,L2]+Tensor[v,w,1-u w,u,1-u-v+u v w,L1]-1/2 Tensor[v,w,1-u w,u,1-u-v+u v w,L2]+1/2 Tensor[v,w,1-u w,u,1-u-v+u v w,L3]-Tensor[v,w,1-u w,1-w,1-u,L1]-Tensor[v,w,1-u w,1-w,1-u,L2]-Tensor[v,w,1-u w,1-w,1-v,L1]-Tensor[v,w,1-u w,1-w,1-v,L3]-Tensor[v,w,1-u w,1-w,w,L1]-1/2 Tensor[v,w,1-u w,1-w,w,L2]-1/2 Tensor[v,w,1-u w,1-w,w,L3]+Tensor[v,w,1-u w,1-w,1-u w,L2]+Tensor[v,w,1-u w,1-w,1-v w,L3]+Tensor[v,w,1-u w,1-w,1-u-v+u v w,L1]+Tensor[v,w,1-u w,w,1-u,L1]+Tensor[v,w,1-u w,w,1-u,L2]-Tensor[v,w,1-u w,w,u,L1]-1/2 Tensor[v,w,1-u w,w,u,L2]-1/2 Tensor[v,w,1-u w,w,u,L3]-Tensor[v,w,1-u w,w,1-v w,L3]-1/2 Tensor[v,w,1-u w,w,1-u-v+u v w,L2]+1/2 Tensor[v,w,1-u w,w,1-u-v+u v w,L3]-1/2 Tensor[v,w,1-u w,1-u-v+u v w,u,L2]-1/2 Tensor[v,w,1-u w,1-u-v+u v w,u,L3]+Tensor[v,w,1-u w,1-u-v+u v w,1-v,L1]+Tensor[v,w,1-u w,1-u-v+u v w,1-v,L3]-Tensor[v,w,1-u w,1-u-v+u v w,v,L1]-1/2 Tensor[v,w,1-u w,1-u-v+u v w,w,L2]+1/2 Tensor[v,w,1-u w,1-u-v+u v w,w,L3]-Tensor[v,w,1-u w,1-u-v+u v w,1-v w,L3]-Tensor[v,w,1-v w,1-v,u,L1]-Tensor[v,w,1-v w,1-v,1-v,L1]-Tensor[v,w,1-v w,1-v,1-v,L3]-1/2 Tensor[v,w,1-v w,1-v,v,L2]-1/2 Tensor[v,w,1-v w,1-v,v,L3]-Tensor[v,w,1-v w,1-v,w,L1]-Tensor[v,w,1-v w,1-v,w,L3]+Tensor[v,w,1-v w,1-v,1-v w,L3]+Tensor[v,w,1-v w,1-v,1-u-v+u v w,L1]+Tensor[v,w,1-v w,v,1-u,L1]+Tensor[v,w,1-v w,v,1-u,L2]+Tensor[v,w,1-v w,v,v,L1]+1/2 Tensor[v,w,1-v w,v,v,L2]+1/2 Tensor[v,w,1-v w,v,v,L3]+Tensor[v,w,1-v w,v,w,L1]+1/2 Tensor[v,w,1-v w,v,w,L2]+1/2 Tensor[v,w,1-v w,v,w,L3]-Tensor[v,w,1-v w,v,1-v w,L3]-Tensor[v,w,1-v w,v,1-u-v+u v w,L1]-1/2 Tensor[v,w,1-v w,v,1-u-v+u v w,L2]+1/2 Tensor[v,w,1-v w,v,1-u-v+u v w,L3]+Tensor[v,w,1-v w,1-w,1-u,L1]+Tensor[v,w,1-v w,1-w,1-u,L2]+Tensor[v,w,1-v w,1-w,1-v,L1]+Tensor[v,w,1-v w,1-w,1-v,L3]+Tensor[v,w,1-v w,1-w,w,L1]+1/2 Tensor[v,w,1-v w,1-w,w,L2]+1/2 Tensor[v,w,1-v w,1-w,w,L3]-Tensor[v,w,1-v w,1-w,1-u w,L2]-Tensor[v,w,1-v w,1-w,1-v w,L3]-Tensor[v,w,1-v w,1-w,1-u-v+u v w,L1]-Tensor[v,w,1-v w,w,1-v,L1]-Tensor[v,w,1-v w,w,1-v,L3]+Tensor[v,w,1-v w,w,v,L1]+1/2 Tensor[v,w,1-v w,w,v,L2]+1/2 Tensor[v,w,1-v w,w,v,L3]+Tensor[v,w,1-v w,w,1-u w,L2]-1/2 Tensor[v,w,1-v w,w,1-u-v+u v w,L2]+1/2 Tensor[v,w,1-v w,w,1-u-v+u v w,L3]-Tensor[v,w,1-v w,1-u-v+u v w,1-u,L1]-Tensor[v,w,1-v w,1-u-v+u v w,1-u,L2]+Tensor[v,w,1-v w,1-u-v+u v w,u,L1]+1/2 Tensor[v,w,1-v w,1-u-v+u v w,v,L2]+1/2 Tensor[v,w,1-v w,1-u-v+u v w,v,L3]-1/2 Tensor[v,w,1-v w,1-u-v+u v w,w,L2]+1/2 Tensor[v,w,1-v w,1-u-v+u v w,w,L3]+Tensor[v,w,1-v w,1-u-v+u v w,1-u w,L2]+Tensor[v,1-v w,u,1-v,u,L1]+Tensor[v,1-v w,u,1-v,1-v,L1]+Tensor[v,1-v w,u,1-v,1-v,L3]+1/2 Tensor[v,1-v w,u,1-v,v,L2]+1/2 Tensor[v,1-v w,u,1-v,v,L3]+Tensor[v,1-v w,u,1-v,w,L1]+Tensor[v,1-v w,u,1-v,w,L3]-Tensor[v,1-v w,u,1-v,1-v w,L3]-Tensor[v,1-v w,u,1-v,1-u-v+u v w,L1]-Tensor[v,1-v w,u,v,1-u,L1]-Tensor[v,1-v w,u,v,1-u,L2]-Tensor[v,1-v w,u,v,v,L1]-1/2 Tensor[v,1-v w,u,v,v,L2]-1/2 Tensor[v,1-v w,u,v,v,L3]-Tensor[v,1-v w,u,v,w,L1]-1/2 Tensor[v,1-v w,u,v,w,L2]-1/2 Tensor[v,1-v w,u,v,w,L3]+Tensor[v,1-v w,u,v,1-v w,L3]+Tensor[v,1-v w,u,v,1-u-v+u v w,L1]+1/2 Tensor[v,1-v w,u,v,1-u-v+u v w,L2]-1/2 Tensor[v,1-v w,u,v,1-u-v+u v w,L3]-Tensor[v,1-v w,u,1-w,1-u,L1]-Tensor[v,1-v w,u,1-w,1-u,L2]-Tensor[v,1-v w,u,1-w,1-v,L1]-Tensor[v,1-v w,u,1-w,1-v,L3]-Tensor[v,1-v w,u,1-w,w,L1]-1/2 Tensor[v,1-v w,u,1-w,w,L2]-1/2 Tensor[v,1-v w,u,1-w,w,L3]+Tensor[v,1-v w,u,1-w,1-u w,L2]+Tensor[v,1-v w,u,1-w,1-v w,L3]+Tensor[v,1-v w,u,1-w,1-u-v+u v w,L1]+Tensor[v,1-v w,u,w,1-v,L1]+Tensor[v,1-v w,u,w,1-v,L3]-Tensor[v,1-v w,u,w,v,L1]-1/2 Tensor[v,1-v w,u,w,v,L2]-1/2 Tensor[v,1-v w,u,w,v,L3]-Tensor[v,1-v w,u,w,1-u w,L2]+1/2 Tensor[v,1-v w,u,w,1-u-v+u v w,L2]-1/2 Tensor[v,1-v w,u,w,1-u-v+u v w,L3]+Tensor[v,1-v w,u,1-u-v+u v w,1-u,L1]+Tensor[v,1-v w,u,1-u-v+u v w,1-u,L2]-Tensor[v,1-v w,u,1-u-v+u v w,u,L1]-1/2 Tensor[v,1-v w,u,1-u-v+u v w,v,L2]-1/2 Tensor[v,1-v w,u,1-u-v+u v w,v,L3]+1/2 Tensor[v,1-v w,u,1-u-v+u v w,w,L2]-1/2 Tensor[v,1-v w,u,1-u-v+u v w,w,L3]-Tensor[v,1-v w,u,1-u-v+u v w,1-u w,L2]+Tensor[v,1-v w,1-v,u,1-u,L1]+Tensor[v,1-v w,1-v,u,1-u,L2]-Tensor[v,1-v w,1-v,u,u,L1]-1/2 Tensor[v,1-v w,1-v,u,u,L2]-1/2 Tensor[v,1-v w,1-v,u,u,L3]+Tensor[v,1-v w,1-v,u,1-v,L1]+Tensor[v,1-v w,1-v,u,1-v,L3]-Tensor[v,1-v w,1-v,u,v,L1]-1/2 Tensor[v,1-v w,1-v,u,v,L2]-1/2 Tensor[v,1-v w,1-v,u,v,L3]-Tensor[v,1-v w,1-v,u,1-u w,L2]-Tensor[v,1-v w,1-v,u,1-v w,L3]-1/2 Tensor[v,1-v w,1-v,1-v,u,L2]+1/2 Tensor[v,1-v w,1-v,1-v,u,L3]+Tensor[v,1-v w,1-v,1-v,1-v,L1]+Tensor[v,1-v w,1-v,1-v,1-v,L3]-Tensor[v,1-v w,1-v,1-v,v,L1]-Tensor[v,1-v w,1-v,1-v,v,L3]-1/2 Tensor[v,1-v w,1-v,1-v,1-w,L2]-1/2 Tensor[v,1-v w,1-v,1-v,1-w,L3]+Tensor[v,1-v w,1-v,1-v,1-v w,L3]+1/2 Tensor[v,1-v w,1-v,1-v,1-u-v+u v w,L2]-1/2 Tensor[v,1-v w,1-v,1-v,1-u-v+u v w,L3]+Tensor[v,1-v w,1-v,v,1-u,L1]+Tensor[v,1-v w,1-v,v,1-u,L2]-Tensor[v,1-v w,1-v,v,u,L1]-1/2 Tensor[v,1-v w,1-v,v,u,L2]-1/2 Tensor[v,1-v w,1-v,v,u,L3]-Tensor[v,1-v w,1-v,v,1-v w,L3]-1/2 Tensor[v,1-v w,1-v,v,1-u-v+u v w,L2]+1/2 Tensor[v,1-v w,1-v,v,1-u-v+u v w,L3]+Tensor[v,1-v w,1-v,1-w,1-u,L1]+Tensor[v,1-v w,1-v,1-w,1-u,L2]+Tensor[v,1-v w,1-v,1-w,1-v,L1]+Tensor[v,1-v w,1-v,1-w,1-v,L3]+Tensor[v,1-v w,1-v,1-w,w,L1]+1/2 Tensor[v,1-v w,1-v,1-w,w,L2]+1/2 Tensor[v,1-v w,1-v,1-w,w,L3]-Tensor[v,1-v w,1-v,1-w,1-u w,L2]-Tensor[v,1-v w,1-v,1-w,1-v w,L3]-Tensor[v,1-v w,1-v,1-w,1-u-v+u v w,L1]-Tensor[v,1-v w,1-v,1-v w,u,L3]+Tensor[v,1-v w,1-v,1-v w,v,L3]+1/2 Tensor[v,1-v w,1-v,1-v w,1-w,L2]+1/2 Tensor[v,1-v w,1-v,1-v w,1-w,L3]-1/2 Tensor[v,1-v w,1-v,1-v w,w,L2]+1/2 Tensor[v,1-v w,1-v,1-v w,w,L3]-2 Tensor[v,1-v w,1-v,1-v w,1-v w,L3]-1/2 Tensor[v,1-v w,1-v,1-v w,1-u-v+u v w,L2]+1/2 Tensor[v,1-v w,1-v,1-v w,1-u-v+u v w,L3]-Tensor[v,1-v w,1-v,1-u-v+u v w,1-u,L1]-Tensor[v,1-v w,1-v,1-u-v+u v w,1-u,L2]+Tensor[v,1-v w,1-v,1-u-v+u v w,u,L1]+1/2 Tensor[v,1-v w,1-v,1-u-v+u v w,u,L2]+1/2 Tensor[v,1-v w,1-v,1-u-v+u v w,u,L3]-Tensor[v,1-v w,1-v,1-u-v+u v w,1-v,L1]-Tensor[v,1-v w,1-v,1-u-v+u v w,1-v,L3]+Tensor[v,1-v w,1-v,1-u-v+u v w,v,L1]+1/2 Tensor[v,1-v w,1-v,1-u-v+u v w,v,L2]+1/2 Tensor[v,1-v w,1-v,1-u-v+u v w,v,L3]+Tensor[v,1-v w,1-v,1-u-v+u v w,1-u w,L2]+Tensor[v,1-v w,1-v,1-u-v+u v w,1-v w,L3]+Tensor[v,1-v w,v,1-u,1-u,L1]+Tensor[v,1-v w,v,1-u,1-u,L2]+1/2 Tensor[v,1-v w,v,1-u,u,L2]+1/2 Tensor[v,1-v w,v,1-u,u,L3]+Tensor[v,1-v w,v,1-u,v,L1]+Tensor[v,1-v w,v,1-u,w,L1]+Tensor[v,1-v w,v,1-u,w,L2]-Tensor[v,1-v w,v,1-u,1-u w,L2]-Tensor[v,1-v w,v,1-u,1-u-v+u v w,L1]-Tensor[v,1-v w,v,u,1-u,L1]-Tensor[v,1-v w,v,u,1-u,L2]-Tensor[v,1-v w,v,u,v,L1]-1/2 Tensor[v,1-v w,v,u,v,L2]-1/2 Tensor[v,1-v w,v,u,v,L3]-Tensor[v,1-v w,v,u,w,L1]-1/2 Tensor[v,1-v w,v,u,w,L2]-1/2 Tensor[v,1-v w,v,u,w,L3]+Tensor[v,1-v w,v,u,1-v w,L3]+Tensor[v,1-v w,v,u,1-u-v+u v w,L1]+1/2 Tensor[v,1-v w,v,u,1-u-v+u v w,L2]-1/2 Tensor[v,1-v w,v,u,1-u-v+u v w,L3]+1/2 Tensor[v,1-v w,v,1-v,u,L2]-1/2 Tensor[v,1-v w,v,1-v,u,L3]-Tensor[v,1-v w,v,1-v,1-v,L1]-Tensor[v,1-v w,v,1-v,1-v,L3]+Tensor[v,1-v w,v,1-v,v,L1]+Tensor[v,1-v w,v,1-v,v,L3]+1/2 Tensor[v,1-v w,v,1-v,1-w,L2]+1/2 Tensor[v,1-v w,v,1-v,1-w,L3]-Tensor[v,1-v w,v,1-v,1-v w,L3]-1/2 Tensor[v,1-v w,v,1-v,1-u-v+u v w,L2]+1/2 Tensor[v,1-v w,v,1-v,1-u-v+u v w,L3]+Tensor[v,1-v w,v,v,1-u,L1]+Tensor[v,1-v w,v,v,1-u,L2]-Tensor[v,1-v w,v,v,u,L1]-1/2 Tensor[v,1-v w,v,v,u,L2]-1/2 Tensor[v,1-v w,v,v,u,L3]-Tensor[v,1-v w,v,v,1-v w,L3]-1/2 Tensor[v,1-v w,v,v,1-u-v+u v w,L2]+1/2 Tensor[v,1-v w,v,v,1-u-v+u v w,L3]+Tensor[v,1-v w,v,w,1-u,L1]+Tensor[v,1-v w,v,w,1-u,L2]-Tensor[v,1-v w,v,w,u,L1]-1/2 Tensor[v,1-v w,v,w,u,L2]-1/2 Tensor[v,1-v w,v,w,u,L3]-Tensor[v,1-v w,v,w,1-v w,L3]-1/2 Tensor[v,1-v w,v,w,1-u-v+u v w,L2]+1/2 Tensor[v,1-v w,v,w,1-u-v+u v w,L3]+Tensor[v,1-v w,v,1-v w,u,L3]-Tensor[v,1-v w,v,1-v w,v,L3]-1/2 Tensor[v,1-v w,v,1-v w,1-w,L2]-1/2 Tensor[v,1-v w,v,1-v w,1-w,L3]+1/2 Tensor[v,1-v w,v,1-v w,w,L2]-1/2 Tensor[v,1-v w,v,1-v w,w,L3]+2 Tensor[v,1-v w,v,1-v w,1-v w,L3]+1/2 Tensor[v,1-v w,v,1-v w,1-u-v+u v w,L2]-1/2 Tensor[v,1-v w,v,1-v w,1-u-v+u v w,L3]-Tensor[v,1-v w,v,1-u-v+u v w,1-u,L1]-Tensor[v,1-v w,v,1-u-v+u v w,1-u,L2]+Tensor[v,1-v w,v,1-u-v+u v w,u,L1]+1/2 Tensor[v,1-v w,v,1-u-v+u v w,v,L2]+1/2 Tensor[v,1-v w,v,1-u-v+u v w,v,L3]-1/2 Tensor[v,1-v w,v,1-u-v+u v w,w,L2]+1/2 Tensor[v,1-v w,v,1-u-v+u v w,w,L3]+Tensor[v,1-v w,v,1-u-v+u v w,1-u w,L2]+Tensor[v,1-v w,1-w,1-u,1-u,L1]+Tensor[v,1-v w,1-w,1-u,1-u,L2]+1/2 Tensor[v,1-v w,1-w,1-u,u,L2]+1/2 Tensor[v,1-v w,1-w,1-u,u,L3]+Tensor[v,1-v w,1-w,1-u,v,L1]+Tensor[v,1-v w,1-w,1-u,w,L1]+Tensor[v,1-v w,1-w,1-u,w,L2]-Tensor[v,1-v w,1-w,1-u,1-u w,L2]-Tensor[v,1-v w,1-w,1-u,1-u-v+u v w,L1]-Tensor[v,1-v w,1-w,u,1-u,L1]-Tensor[v,1-v w,1-w,u,1-u,L2]-Tensor[v,1-v w,1-w,u,1-v,L1]-Tensor[v,1-v w,1-w,u,1-v,L3]-Tensor[v,1-v w,1-w,u,w,L1]-1/2 Tensor[v,1-v w,1-w,u,w,L2]-1/2 Tensor[v,1-v w,1-w,u,w,L3]+Tensor[v,1-v w,1-w,u,1-u w,L2]+Tensor[v,1-v w,1-w,u,1-v w,L3]+Tensor[v,1-v w,1-w,u,1-u-v+u v w,L1]+1/2 Tensor[v,1-v w,1-w,1-v,u,L2]-1/2 Tensor[v,1-v w,1-w,1-v,u,L3]-Tensor[v,1-v w,1-w,1-v,1-v,L1]-Tensor[v,1-v w,1-w,1-v,1-v,L3]+Tensor[v,1-v w,1-w,1-v,v,L1]+Tensor[v,1-v w,1-w,1-v,v,L3]+1/2 Tensor[v,1-v w,1-w,1-v,1-w,L2]+1/2 Tensor[v,1-v w,1-w,1-v,1-w,L3]-Tensor[v,1-v w,1-w,1-v,1-v w,L3]-1/2 Tensor[v,1-v w,1-w,1-v,1-u-v+u v w,L2]+1/2 Tensor[v,1-v w,1-w,1-v,1-u-v+u v w,L3]-Tensor[v,1-v w,1-w,1-w,1-u,L1]-Tensor[v,1-v w,1-w,1-w,1-u,L2]-Tensor[v,1-v w,1-w,1-w,1-v,L1]-Tensor[v,1-v w,1-w,1-w,1-v,L3]-Tensor[v,1-v w,1-w,1-w,w,L1]-1/2 Tensor[v,1-v w,1-w,1-w,w,L2]-1/2 Tensor[v,1-v w,1-w,1-w,w,L3]+Tensor[v,1-v w,1-w,1-w,1-u w,L2]+Tensor[v,1-v w,1-w,1-w,1-v w,L3]+Tensor[v,1-v w,1-w,1-w,1-u-v+u v w,L1]+Tensor[v,1-v w,1-w,w,1-u,L1]+Tensor[v,1-v w,1-w,w,1-u,L2]-Tensor[v,1-v w,1-w,w,u,L1]-1/2 Tensor[v,1-v w,1-w,w,u,L2]-1/2 Tensor[v,1-v w,1-w,w,u,L3]-Tensor[v,1-v w,1-w,w,1-v w,L3]-1/2 Tensor[v,1-v w,1-w,w,1-u-v+u v w,L2]+1/2 Tensor[v,1-v w,1-w,w,1-u-v+u v w,L3]+Tensor[v,1-v w,1-w,1-v w,u,L3]-Tensor[v,1-v w,1-w,1-v w,v,L3]-1/2 Tensor[v,1-v w,1-w,1-v w,1-w,L2]-1/2 Tensor[v,1-v w,1-w,1-v w,1-w,L3]+1/2 Tensor[v,1-v w,1-w,1-v w,w,L2]-1/2 Tensor[v,1-v w,1-w,1-v w,w,L3]+2 Tensor[v,1-v w,1-w,1-v w,1-v w,L3]+1/2 Tensor[v,1-v w,1-w,1-v w,1-u-v+u v w,L2]-1/2 Tensor[v,1-v w,1-w,1-v w,1-u-v+u v w,L3]-1/2 Tensor[v,1-v w,1-w,1-u-v+u v w,u,L2]-1/2 Tensor[v,1-v w,1-w,1-u-v+u v w,u,L3]+Tensor[v,1-v w,1-w,1-u-v+u v w,1-v,L1]+Tensor[v,1-v w,1-w,1-u-v+u v w,1-v,L3]-Tensor[v,1-v w,1-w,1-u-v+u v w,v,L1]-1/2 Tensor[v,1-v w,1-w,1-u-v+u v w,w,L2]+1/2 Tensor[v,1-v w,1-w,1-u-v+u v w,w,L3]-Tensor[v,1-v w,1-w,1-u-v+u v w,1-v w,L3]+Tensor[v,1-v w,w,u,1-v,L1]+Tensor[v,1-v w,w,u,1-v,L3]-Tensor[v,1-v w,w,u,v,L1]-1/2 Tensor[v,1-v w,w,u,v,L2]-1/2 Tensor[v,1-v w,w,u,v,L3]-Tensor[v,1-v w,w,u,1-u w,L2]+1/2 Tensor[v,1-v w,w,u,1-u-v+u v w,L2]-1/2 Tensor[v,1-v w,w,u,1-u-v+u v w,L3]+Tensor[v,1-v w,w,v,1-u,L1]+Tensor[v,1-v w,w,v,1-u,L2]-Tensor[v,1-v w,w,v,u,L1]-1/2 Tensor[v,1-v w,w,v,u,L2]-1/2 Tensor[v,1-v w,w,v,u,L3]-Tensor[v,1-v w,w,v,1-v w,L3]-1/2 Tensor[v,1-v w,w,v,1-u-v+u v w,L2]+1/2 Tensor[v,1-v w,w,v,1-u-v+u v w,L3]+Tensor[v,1-v w,w,1-w,1-u,L1]+Tensor[v,1-v w,w,1-w,1-u,L2]+Tensor[v,1-v w,w,1-w,1-v,L1]+Tensor[v,1-v w,w,1-w,1-v,L3]+Tensor[v,1-v w,w,1-w,w,L1]+1/2 Tensor[v,1-v w,w,1-w,w,L2]+1/2 Tensor[v,1-v w,w,1-w,w,L3]-Tensor[v,1-v w,w,1-w,1-u w,L2]-Tensor[v,1-v w,w,1-w,1-v w,L3]-Tensor[v,1-v w,w,1-w,1-u-v+u v w,L1]-Tensor[v,1-v w,w,1-u-v+u v w,1-u,L1]-Tensor[v,1-v w,w,1-u-v+u v w,1-u,L2]+Tensor[v,1-v w,w,1-u-v+u v w,u,L1]+1/2 Tensor[v,1-v w,w,1-u-v+u v w,u,L2]+1/2 Tensor[v,1-v w,w,1-u-v+u v w,u,L3]-Tensor[v,1-v w,w,1-u-v+u v w,1-v,L1]-Tensor[v,1-v w,w,1-u-v+u v w,1-v,L3]+Tensor[v,1-v w,w,1-u-v+u v w,v,L1]+1/2 Tensor[v,1-v w,w,1-u-v+u v w,v,L2]+1/2 Tensor[v,1-v w,w,1-u-v+u v w,v,L3]+Tensor[v,1-v w,w,1-u-v+u v w,1-u w,L2]+Tensor[v,1-v w,w,1-u-v+u v w,1-v w,L3]+2 Tensor[v,1-v w,1-v w,1-v,u,L1]+2 Tensor[v,1-v w,1-v w,1-v,1-v,L1]+2 Tensor[v,1-v w,1-v w,1-v,1-v,L3]+Tensor[v,1-v w,1-v w,1-v,v,L2]+Tensor[v,1-v w,1-v w,1-v,v,L3]+2 Tensor[v,1-v w,1-v w,1-v,w,L1]+2 Tensor[v,1-v w,1-v w,1-v,w,L3]-2 Tensor[v,1-v w,1-v w,1-v,1-v w,L3]-2 Tensor[v,1-v w,1-v w,1-v,1-u-v+u v w,L1]-2 Tensor[v,1-v w,1-v w,v,1-u,L1]-2 Tensor[v,1-v w,1-v w,v,1-u,L2]-2 Tensor[v,1-v w,1-v w,v,v,L1]-Tensor[v,1-v w,1-v w,v,v,L2]-Tensor[v,1-v w,1-v w,v,v,L3]-2 Tensor[v,1-v w,1-v w,v,w,L1]-Tensor[v,1-v w,1-v w,v,w,L2]-Tensor[v,1-v w,1-v w,v,w,L3]+2 Tensor[v,1-v w,1-v w,v,1-v w,L3]+2 Tensor[v,1-v w,1-v w,v,1-u-v+u v w,L1]+Tensor[v,1-v w,1-v w,v,1-u-v+u v w,L2]-Tensor[v,1-v w,1-v w,v,1-u-v+u v w,L3]-2 Tensor[v,1-v w,1-v w,1-w,1-u,L1]-2 Tensor[v,1-v w,1-v w,1-w,1-u,L2]-2 Tensor[v,1-v w,1-v w,1-w,1-v,L1]-2 Tensor[v,1-v w,1-v w,1-w,1-v,L3]-2 Tensor[v,1-v w,1-v w,1-w,w,L1]-Tensor[v,1-v w,1-v w,1-w,w,L2]-Tensor[v,1-v w,1-v w,1-w,w,L3]+2 Tensor[v,1-v w,1-v w,1-w,1-u w,L2]+2 Tensor[v,1-v w,1-v w,1-w,1-v w,L3]+2 Tensor[v,1-v w,1-v w,1-w,1-u-v+u v w,L1]+2 Tensor[v,1-v w,1-v w,w,1-v,L1]+2 Tensor[v,1-v w,1-v w,w,1-v,L3]-2 Tensor[v,1-v w,1-v w,w,v,L1]-Tensor[v,1-v w,1-v w,w,v,L2]-Tensor[v,1-v w,1-v w,w,v,L3]-2 Tensor[v,1-v w,1-v w,w,1-u w,L2]+Tensor[v,1-v w,1-v w,w,1-u-v+u v w,L2]-Tensor[v,1-v w,1-v w,w,1-u-v+u v w,L3]+2 Tensor[v,1-v w,1-v w,1-u-v+u v w,1-u,L1]+2 Tensor[v,1-v w,1-v w,1-u-v+u v w,1-u,L2]-2 Tensor[v,1-v w,1-v w,1-u-v+u v w,u,L1]-Tensor[v,1-v w,1-v w,1-u-v+u v w,v,L2]-Tensor[v,1-v w,1-v w,1-u-v+u v w,v,L3]+Tensor[v,1-v w,1-v w,1-u-v+u v w,w,L2]-Tensor[v,1-v w,1-v w,1-u-v+u v w,w,L3]-2 Tensor[v,1-v w,1-v w,1-u-v+u v w,1-u w,L2]-Tensor[v,1-v w,1-u-v+u v w,1-u,1-u,L1]-Tensor[v,1-v w,1-u-v+u v w,1-u,1-u,L2]-1/2 Tensor[v,1-v w,1-u-v+u v w,1-u,u,L2]-1/2 Tensor[v,1-v w,1-u-v+u v w,1-u,u,L3]-Tensor[v,1-v w,1-u-v+u v w,1-u,v,L1]-Tensor[v,1-v w,1-u-v+u v w,1-u,w,L1]-Tensor[v,1-v w,1-u-v+u v w,1-u,w,L2]+Tensor[v,1-v w,1-u-v+u v w,1-u,1-u w,L2]+Tensor[v,1-v w,1-u-v+u v w,1-u,1-u-v+u v w,L1]+Tensor[v,1-v w,1-u-v+u v w,u,u,L1]+1/2 Tensor[v,1-v w,1-u-v+u v w,u,u,L2]+1/2 Tensor[v,1-v w,1-u-v+u v w,u,u,L3]+Tensor[v,1-v w,1-u-v+u v w,u,v,L1]+1/2 Tensor[v,1-v w,1-u-v+u v w,u,v,L2]+1/2 Tensor[v,1-v w,1-u-v+u v w,u,v,L3]+Tensor[v,1-v w,1-u-v+u v w,u,w,L1]+1/2 Tensor[v,1-v w,1-u-v+u v w,u,w,L2]+1/2 Tensor[v,1-v w,1-u-v+u v w,u,w,L3]-Tensor[v,1-v w,1-u-v+u v w,u,1-u-v+u v w,L1]-Tensor[v,1-v w,1-u-v+u v w,1-v,u,L1]-Tensor[v,1-v w,1-u-v+u v w,1-v,1-v,L1]-Tensor[v,1-v w,1-u-v+u v w,1-v,1-v,L3]-1/2 Tensor[v,1-v w,1-u-v+u v w,1-v,v,L2]-1/2 Tensor[v,1-v w,1-u-v+u v w,1-v,v,L3]-Tensor[v,1-v w,1-u-v+u v w,1-v,w,L1]-Tensor[v,1-v w,1-u-v+u v w,1-v,w,L3]+Tensor[v,1-v w,1-u-v+u v w,1-v,1-v w,L3]+Tensor[v,1-v w,1-u-v+u v w,1-v,1-u-v+u v w,L1]+Tensor[v,1-v w,1-u-v+u v w,v,u,L1]+1/2 Tensor[v,1-v w,1-u-v+u v w,v,u,L2]+1/2 Tensor[v,1-v w,1-u-v+u v w,v,u,L3]+Tensor[v,1-v w,1-u-v+u v w,v,v,L1]+1/2 Tensor[v,1-v w,1-u-v+u v w,v,v,L2]+1/2 Tensor[v,1-v w,1-u-v+u v w,v,v,L3]+Tensor[v,1-v w,1-u-v+u v w,v,w,L1]+1/2 Tensor[v,1-v w,1-u-v+u v w,v,w,L2]+1/2 Tensor[v,1-v w,1-u-v+u v w,v,w,L3]-Tensor[v,1-v w,1-u-v+u v w,v,1-u-v+u v w,L1]+Tensor[v,1-v w,1-u-v+u v w,1-w,1-u,L1]+Tensor[v,1-v w,1-u-v+u v w,1-w,1-u,L2]+Tensor[v,1-v w,1-u-v+u v w,1-w,1-v,L1]+Tensor[v,1-v w,1-u-v+u v w,1-w,1-v,L3]+Tensor[v,1-v w,1-u-v+u v w,1-w,w,L1]+1/2 Tensor[v,1-v w,1-u-v+u v w,1-w,w,L2]+1/2 Tensor[v,1-v w,1-u-v+u v w,1-w,w,L3]-Tensor[v,1-v w,1-u-v+u v w,1-w,1-u w,L2]-Tensor[v,1-v w,1-u-v+u v w,1-w,1-v w,L3]-Tensor[v,1-v w,1-u-v+u v w,1-w,1-u-v+u v w,L1]-Tensor[v,1-v w,1-u-v+u v w,w,1-u,L1]-Tensor[v,1-v w,1-u-v+u v w,w,1-u,L2]+Tensor[v,1-v w,1-u-v+u v w,w,u,L1]+1/2 Tensor[v,1-v w,1-u-v+u v w,w,u,L2]+1/2 Tensor[v,1-v w,1-u-v+u v w,w,u,L3]-Tensor[v,1-v w,1-u-v+u v w,w,1-v,L1]-Tensor[v,1-v w,1-u-v+u v w,w,1-v,L3]+Tensor[v,1-v w,1-u-v+u v w,w,v,L1]+1/2 Tensor[v,1-v w,1-u-v+u v w,w,v,L2]+1/2 Tensor[v,1-v w,1-u-v+u v w,w,v,L3]+Tensor[v,1-v w,1-u-v+u v w,w,1-u w,L2]+Tensor[v,1-v w,1-u-v+u v w,w,1-v w,L3]-Tensor[w,u,1-u,1-u,1-u,L1]-Tensor[w,u,1-u,1-u,1-u,L2]+Tensor[w,u,1-u,1-u,u,L1]+Tensor[w,u,1-u,1-u,u,L2]-1/2 Tensor[w,u,1-u,1-u,v,L2]+1/2 Tensor[w,u,1-u,1-u,v,L3]+1/2 Tensor[w,u,1-u,1-u,1-w,L2]+1/2 Tensor[w,u,1-u,1-u,1-w,L3]-Tensor[w,u,1-u,1-u,1-u w,L2]+1/2 Tensor[w,u,1-u,1-u,1-u-v+u v w,L2]-1/2 Tensor[w,u,1-u,1-u,1-u-v+u v w,L3]-Tensor[w,u,1-u,u,1-v,L1]-Tensor[w,u,1-u,u,1-v,L3]+Tensor[w,u,1-u,u,v,L1]+1/2 Tensor[w,u,1-u,u,v,L2]+1/2 Tensor[w,u,1-u,u,v,L3]+Tensor[w,u,1-u,u,1-u w,L2]-1/2 Tensor[w,u,1-u,u,1-u-v+u v w,L2]+1/2 Tensor[w,u,1-u,u,1-u-v+u v w,L3]-Tensor[w,u,1-u,v,1-u,L1]-Tensor[w,u,1-u,v,1-u,L2]+Tensor[w,u,1-u,v,u,L1]+1/2 Tensor[w,u,1-u,v,u,L2]+1/2 Tensor[w,u,1-u,v,u,L3]-Tensor[w,u,1-u,v,1-v,L1]-Tensor[w,u,1-u,v,1-v,L3]+Tensor[w,u,1-u,v,v,L1]+1/2 Tensor[w,u,1-u,v,v,L2]+1/2 Tensor[w,u,1-u,v,v,L3]+Tensor[w,u,1-u,v,1-u w,L2]+Tensor[w,u,1-u,v,1-v w,L3]-Tensor[w,u,1-u,1-w,1-u,L1]-Tensor[w,u,1-u,1-w,1-u,L2]-Tensor[w,u,1-u,1-w,1-v,L1]-Tensor[w,u,1-u,1-w,1-v,L3]-Tensor[w,u,1-u,1-w,w,L1]-1/2 Tensor[w,u,1-u,1-w,w,L2]-1/2 Tensor[w,u,1-u,1-w,w,L3]+Tensor[w,u,1-u,1-w,1-u w,L2]+Tensor[w,u,1-u,1-w,1-v w,L3]+Tensor[w,u,1-u,1-w,1-u-v+u v w,L1]-Tensor[w,u,1-u,1-u w,u,L2]+Tensor[w,u,1-u,1-u w,v,L2]-1/2 Tensor[w,u,1-u,1-u w,1-w,L2]-1/2 Tensor[w,u,1-u,1-u w,1-w,L3]-1/2 Tensor[w,u,1-u,1-u w,w,L2]+1/2 Tensor[w,u,1-u,1-u w,w,L3]+2 Tensor[w,u,1-u,1-u w,1-u w,L2]-1/2 Tensor[w,u,1-u,1-u w,1-u-v+u v w,L2]+1/2 Tensor[w,u,1-u,1-u w,1-u-v+u v w,L3]+Tensor[w,u,1-u,1-u-v+u v w,1-u,L1]+Tensor[w,u,1-u,1-u-v+u v w,1-u,L2]-Tensor[w,u,1-u,1-u-v+u v w,u,L1]-1/2 Tensor[w,u,1-u,1-u-v+u v w,u,L2]-1/2 Tensor[w,u,1-u,1-u-v+u v w,u,L3]+Tensor[w,u,1-u,1-u-v+u v w,1-v,L1]+Tensor[w,u,1-u,1-u-v+u v w,1-v,L3]-Tensor[w,u,1-u,1-u-v+u v w,v,L1]-1/2 Tensor[w,u,1-u,1-u-v+u v w,v,L2]-1/2 Tensor[w,u,1-u,1-u-v+u v w,v,L3]-Tensor[w,u,1-u,1-u-v+u v w,1-u w,L2]-Tensor[w,u,1-u,1-u-v+u v w,1-v w,L3]+Tensor[w,u,u,1-u,1-u,L1]+Tensor[w,u,u,1-u,1-u,L2]-Tensor[w,u,u,1-u,u,L1]-Tensor[w,u,u,1-u,u,L2]+1/2 Tensor[w,u,u,1-u,v,L2]-1/2 Tensor[w,u,u,1-u,v,L3]-1/2 Tensor[w,u,u,1-u,1-w,L2]-1/2 Tensor[w,u,u,1-u,1-w,L3]+Tensor[w,u,u,1-u,1-u w,L2]-1/2 Tensor[w,u,u,1-u,1-u-v+u v w,L2]+1/2 Tensor[w,u,u,1-u,1-u-v+u v w,L3]+Tensor[w,u,u,v,1-v,L1]+Tensor[w,u,u,v,1-v,L3]-Tensor[w,u,u,v,v,L1]-1/2 Tensor[w,u,u,v,v,L2]-1/2 Tensor[w,u,u,v,v,L3]-Tensor[w,u,u,v,1-u w,L2]+1/2 Tensor[w,u,u,v,1-u-v+u v w,L2]-1/2 Tensor[w,u,u,v,1-u-v+u v w,L3]+Tensor[w,u,u,1-u w,u,L2]-Tensor[w,u,u,1-u w,v,L2]+1/2 Tensor[w,u,u,1-u w,1-w,L2]+1/2 Tensor[w,u,u,1-u w,1-w,L3]+1/2 Tensor[w,u,u,1-u w,w,L2]-1/2 Tensor[w,u,u,1-u w,w,L3]-2 Tensor[w,u,u,1-u w,1-u w,L2]+1/2 Tensor[w,u,u,1-u w,1-u-v+u v w,L2]-1/2 Tensor[w,u,u,1-u w,1-u-v+u v w,L3]+Tensor[w,u,v,u,1-v,L1]+Tensor[w,u,v,u,1-v,L3]-Tensor[w,u,v,u,v,L1]-1/2 Tensor[w,u,v,u,v,L2]-1/2 Tensor[w,u,v,u,v,L3]-Tensor[w,u,v,u,1-u w,L2]+1/2 Tensor[w,u,v,u,1-u-v+u v w,L2]-1/2 Tensor[w,u,v,u,1-u-v+u v w,L3]+Tensor[w,u,v,v,1-u,L1]+Tensor[w,u,v,v,1-u,L2]-Tensor[w,u,v,v,u,L1]-1/2 Tensor[w,u,v,v,u,L2]-1/2 Tensor[w,u,v,v,u,L3]-Tensor[w,u,v,v,1-v w,L3]-1/2 Tensor[w,u,v,v,1-u-v+u v w,L2]+1/2 Tensor[w,u,v,v,1-u-v+u v w,L3]+Tensor[w,u,v,1-w,1-u,L1]+Tensor[w,u,v,1-w,1-u,L2]+Tensor[w,u,v,1-w,1-v,L1]+Tensor[w,u,v,1-w,1-v,L3]+Tensor[w,u,v,1-w,w,L1]+1/2 Tensor[w,u,v,1-w,w,L2]+1/2 Tensor[w,u,v,1-w,w,L3]-Tensor[w,u,v,1-w,1-u w,L2]-Tensor[w,u,v,1-w,1-v w,L3]-Tensor[w,u,v,1-w,1-u-v+u v w,L1]-Tensor[w,u,v,1-u-v+u v w,1-u,L1]-Tensor[w,u,v,1-u-v+u v w,1-u,L2]+Tensor[w,u,v,1-u-v+u v w,u,L1]+1/2 Tensor[w,u,v,1-u-v+u v w,u,L2]+1/2 Tensor[w,u,v,1-u-v+u v w,u,L3]-Tensor[w,u,v,1-u-v+u v w,1-v,L1]-Tensor[w,u,v,1-u-v+u v w,1-v,L3]+Tensor[w,u,v,1-u-v+u v w,v,L1]+1/2 Tensor[w,u,v,1-u-v+u v w,v,L2]+1/2 Tensor[w,u,v,1-u-v+u v w,v,L3]+Tensor[w,u,v,1-u-v+u v w,1-u w,L2]+Tensor[w,u,v,1-u-v+u v w,1-v w,L3]+Tensor[w,u,1-w,1-u,1-u,L1]+Tensor[w,u,1-w,1-u,1-u,L2]-Tensor[w,u,1-w,1-u,u,L1]-Tensor[w,u,1-w,1-u,u,L2]+1/2 Tensor[w,u,1-w,1-u,v,L2]-1/2 Tensor[w,u,1-w,1-u,v,L3]-1/2 Tensor[w,u,1-w,1-u,1-w,L2]-1/2 Tensor[w,u,1-w,1-u,1-w,L3]+Tensor[w,u,1-w,1-u,1-u w,L2]-1/2 Tensor[w,u,1-w,1-u,1-u-v+u v w,L2]+1/2 Tensor[w,u,1-w,1-u,1-u-v+u v w,L3]-Tensor[w,u,1-w,1-v,u,L1]-Tensor[w,u,1-w,1-v,1-v,L1]-Tensor[w,u,1-w,1-v,1-v,L3]-1/2 Tensor[w,u,1-w,1-v,v,L2]-1/2 Tensor[w,u,1-w,1-v,v,L3]-Tensor[w,u,1-w,1-v,w,L1]-Tensor[w,u,1-w,1-v,w,L3]+Tensor[w,u,1-w,1-v,1-v w,L3]+Tensor[w,u,1-w,1-v,1-u-v+u v w,L1]+Tensor[w,u,1-w,v,1-u,L1]+Tensor[w,u,1-w,v,1-u,L2]+Tensor[w,u,1-w,v,1-v,L1]+Tensor[w,u,1-w,v,1-v,L3]+Tensor[w,u,1-w,v,w,L1]+1/2 Tensor[w,u,1-w,v,w,L2]+1/2 Tensor[w,u,1-w,v,w,L3]-Tensor[w,u,1-w,v,1-u w,L2]-Tensor[w,u,1-w,v,1-v w,L3]-Tensor[w,u,1-w,v,1-u-v+u v w,L1]+Tensor[w,u,1-w,1-w,1-u,L1]+Tensor[w,u,1-w,1-w,1-u,L2]+Tensor[w,u,1-w,1-w,1-v,L1]+Tensor[w,u,1-w,1-w,1-v,L3]+Tensor[w,u,1-w,1-w,w,L1]+1/2 Tensor[w,u,1-w,1-w,w,L2]+1/2 Tensor[w,u,1-w,1-w,w,L3]-Tensor[w,u,1-w,1-w,1-u w,L2]-Tensor[w,u,1-w,1-w,1-v w,L3]-Tensor[w,u,1-w,1-w,1-u-v+u v w,L1]-Tensor[w,u,1-w,w,1-v,L1]-Tensor[w,u,1-w,w,1-v,L3]+Tensor[w,u,1-w,w,v,L1]+1/2 Tensor[w,u,1-w,w,v,L2]+1/2 Tensor[w,u,1-w,w,v,L3]+Tensor[w,u,1-w,w,1-u w,L2]-1/2 Tensor[w,u,1-w,w,1-u-v+u v w,L2]+1/2 Tensor[w,u,1-w,w,1-u-v+u v w,L3]+Tensor[w,u,1-w,1-u w,u,L2]-Tensor[w,u,1-w,1-u w,v,L2]+1/2 Tensor[w,u,1-w,1-u w,1-w,L2]+1/2 Tensor[w,u,1-w,1-u w,1-w,L3]+1/2 Tensor[w,u,1-w,1-u w,w,L2]-1/2 Tensor[w,u,1-w,1-u w,w,L3]-2 Tensor[w,u,1-w,1-u w,1-u w,L2]+1/2 Tensor[w,u,1-w,1-u w,1-u-v+u v w,L2]-1/2 Tensor[w,u,1-w,1-u w,1-u-v+u v w,L3]-Tensor[w,u,1-w,1-u-v+u v w,1-u,L1]-Tensor[w,u,1-w,1-u-v+u v w,1-u,L2]+Tensor[w,u,1-w,1-u-v+u v w,u,L1]+1/2 Tensor[w,u,1-w,1-u-v+u v w,v,L2]+1/2 Tensor[w,u,1-w,1-u-v+u v w,v,L3]-1/2 Tensor[w,u,1-w,1-u-v+u v w,w,L2]+1/2 Tensor[w,u,1-w,1-u-v+u v w,w,L3]+Tensor[w,u,1-w,1-u-v+u v w,1-u w,L2]-Tensor[w,u,1-u w,1-u,1-u,L1]-Tensor[w,u,1-u w,1-u,1-u,L2]-1/2 Tensor[w,u,1-u w,1-u,u,L2]-1/2 Tensor[w,u,1-u w,1-u,u,L3]-Tensor[w,u,1-u w,1-u,v,L1]-Tensor[w,u,1-u w,1-u,w,L1]-Tensor[w,u,1-u w,1-u,w,L2]+Tensor[w,u,1-u w,1-u,1-u w,L2]+Tensor[w,u,1-u w,1-u,1-u-v+u v w,L1]+Tensor[w,u,1-u w,u,u,L1]+1/2 Tensor[w,u,1-u w,u,u,L2]+1/2 Tensor[w,u,1-u w,u,u,L3]+Tensor[w,u,1-u w,u,1-v,L1]+Tensor[w,u,1-u w,u,1-v,L3]+Tensor[w,u,1-u w,u,w,L1]+1/2 Tensor[w,u,1-u w,u,w,L2]+1/2 Tensor[w,u,1-u w,u,w,L3]-Tensor[w,u,1-u w,u,1-u w,L2]-Tensor[w,u,1-u w,u,1-u-v+u v w,L1]+1/2 Tensor[w,u,1-u w,u,1-u-v+u v w,L2]-1/2 Tensor[w,u,1-u w,u,1-u-v+u v w,L3]+Tensor[w,u,1-u w,1-w,1-u,L1]+Tensor[w,u,1-u w,1-w,1-u,L2]+Tensor[w,u,1-u w,1-w,1-v,L1]+Tensor[w,u,1-u w,1-w,1-v,L3]+Tensor[w,u,1-u w,1-w,w,L1]+1/2 Tensor[w,u,1-u w,1-w,w,L2]+1/2 Tensor[w,u,1-u w,1-w,w,L3]-Tensor[w,u,1-u w,1-w,1-u w,L2]-Tensor[w,u,1-u w,1-w,1-v w,L3]-Tensor[w,u,1-u w,1-w,1-u-v+u v w,L1]-Tensor[w,u,1-u w,w,1-u,L1]-Tensor[w,u,1-u w,w,1-u,L2]+Tensor[w,u,1-u w,w,u,L1]+1/2 Tensor[w,u,1-u w,w,u,L2]+1/2 Tensor[w,u,1-u w,w,u,L3]+Tensor[w,u,1-u w,w,1-v w,L3]+1/2 Tensor[w,u,1-u w,w,1-u-v+u v w,L2]-1/2 Tensor[w,u,1-u w,w,1-u-v+u v w,L3]+1/2 Tensor[w,u,1-u w,1-u-v+u v w,u,L2]+1/2 Tensor[w,u,1-u w,1-u-v+u v w,u,L3]-Tensor[w,u,1-u w,1-u-v+u v w,1-v,L1]-Tensor[w,u,1-u w,1-u-v+u v w,1-v,L3]+Tensor[w,u,1-u w,1-u-v+u v w,v,L1]+1/2 Tensor[w,u,1-u w,1-u-v+u v w,w,L2]-1/2 Tensor[w,u,1-u w,1-u-v+u v w,w,L3]+Tensor[w,u,1-u w,1-u-v+u v w,1-v w,L3]+Tensor[w,u,1-v w,1-v,u,L1]+Tensor[w,u,1-v w,1-v,1-v,L1]+Tensor[w,u,1-v w,1-v,1-v,L3]+1/2 Tensor[w,u,1-v w,1-v,v,L2]+1/2 Tensor[w,u,1-v w,1-v,v,L3]+Tensor[w,u,1-v w,1-v,w,L1]+Tensor[w,u,1-v w,1-v,w,L3]-Tensor[w,u,1-v w,1-v,1-v w,L3]-Tensor[w,u,1-v w,1-v,1-u-v+u v w,L1]-Tensor[w,u,1-v w,v,1-u,L1]-Tensor[w,u,1-v w,v,1-u,L2]-Tensor[w,u,1-v w,v,v,L1]-1/2 Tensor[w,u,1-v w,v,v,L2]-1/2 Tensor[w,u,1-v w,v,v,L3]-Tensor[w,u,1-v w,v,w,L1]-1/2 Tensor[w,u,1-v w,v,w,L2]-1/2 Tensor[w,u,1-v w,v,w,L3]+Tensor[w,u,1-v w,v,1-v w,L3]+Tensor[w,u,1-v w,v,1-u-v+u v w,L1]+1/2 Tensor[w,u,1-v w,v,1-u-v+u v w,L2]-1/2 Tensor[w,u,1-v w,v,1-u-v+u v w,L3]-Tensor[w,u,1-v w,1-w,1-u,L1]-Tensor[w,u,1-v w,1-w,1-u,L2]-Tensor[w,u,1-v w,1-w,1-v,L1]-Tensor[w,u,1-v w,1-w,1-v,L3]-Tensor[w,u,1-v w,1-w,w,L1]-1/2 Tensor[w,u,1-v w,1-w,w,L2]-1/2 Tensor[w,u,1-v w,1-w,w,L3]+Tensor[w,u,1-v w,1-w,1-u w,L2]+Tensor[w,u,1-v w,1-w,1-v w,L3]+Tensor[w,u,1-v w,1-w,1-u-v+u v w,L1]+Tensor[w,u,1-v w,w,1-v,L1]+Tensor[w,u,1-v w,w,1-v,L3]-Tensor[w,u,1-v w,w,v,L1]-1/2 Tensor[w,u,1-v w,w,v,L2]-1/2 Tensor[w,u,1-v w,w,v,L3]-Tensor[w,u,1-v w,w,1-u w,L2]+1/2 Tensor[w,u,1-v w,w,1-u-v+u v w,L2]-1/2 Tensor[w,u,1-v w,w,1-u-v+u v w,L3]+Tensor[w,u,1-v w,1-u-v+u v w,1-u,L1]+Tensor[w,u,1-v w,1-u-v+u v w,1-u,L2]-Tensor[w,u,1-v w,1-u-v+u v w,u,L1]-1/2 Tensor[w,u,1-v w,1-u-v+u v w,v,L2]-1/2 Tensor[w,u,1-v w,1-u-v+u v w,v,L3]+1/2 Tensor[w,u,1-v w,1-u-v+u v w,w,L2]-1/2 Tensor[w,u,1-v w,1-u-v+u v w,w,L3]-Tensor[w,u,1-v w,1-u-v+u v w,1-u w,L2]+Tensor[w,v,u,u,1-v,L1]+Tensor[w,v,u,u,1-v,L3]-Tensor[w,v,u,u,v,L1]-1/2 Tensor[w,v,u,u,v,L2]-1/2 Tensor[w,v,u,u,v,L3]-Tensor[w,v,u,u,1-u w,L2]+1/2 Tensor[w,v,u,u,1-u-v+u v w,L2]-1/2 Tensor[w,v,u,u,1-u-v+u v w,L3]+Tensor[w,v,u,v,1-u,L1]+Tensor[w,v,u,v,1-u,L2]-Tensor[w,v,u,v,u,L1]-1/2 Tensor[w,v,u,v,u,L2]-1/2 Tensor[w,v,u,v,u,L3]-Tensor[w,v,u,v,1-v w,L3]-1/2 Tensor[w,v,u,v,1-u-v+u v w,L2]+1/2 Tensor[w,v,u,v,1-u-v+u v w,L3]+Tensor[w,v,u,1-w,1-u,L1]+Tensor[w,v,u,1-w,1-u,L2]+Tensor[w,v,u,1-w,1-v,L1]+Tensor[w,v,u,1-w,1-v,L3]+Tensor[w,v,u,1-w,w,L1]+1/2 Tensor[w,v,u,1-w,w,L2]+1/2 Tensor[w,v,u,1-w,w,L3]-Tensor[w,v,u,1-w,1-u w,L2]-Tensor[w,v,u,1-w,1-v w,L3]-Tensor[w,v,u,1-w,1-u-v+u v w,L1]-Tensor[w,v,u,1-u-v+u v w,1-u,L1]-Tensor[w,v,u,1-u-v+u v w,1-u,L2]+Tensor[w,v,u,1-u-v+u v w,u,L1]+1/2 Tensor[w,v,u,1-u-v+u v w,u,L2]+1/2 Tensor[w,v,u,1-u-v+u v w,u,L3]-Tensor[w,v,u,1-u-v+u v w,1-v,L1]-Tensor[w,v,u,1-u-v+u v w,1-v,L3]+Tensor[w,v,u,1-u-v+u v w,v,L1]+1/2 Tensor[w,v,u,1-u-v+u v w,v,L2]+1/2 Tensor[w,v,u,1-u-v+u v w,v,L3]+Tensor[w,v,u,1-u-v+u v w,1-u w,L2]+Tensor[w,v,u,1-u-v+u v w,1-v w,L3]-Tensor[w,v,1-v,u,1-u,L1]-Tensor[w,v,1-v,u,1-u,L2]+Tensor[w,v,1-v,u,u,L1]+1/2 Tensor[w,v,1-v,u,u,L2]+1/2 Tensor[w,v,1-v,u,u,L3]-Tensor[w,v,1-v,u,1-v,L1]-Tensor[w,v,1-v,u,1-v,L3]+Tensor[w,v,1-v,u,v,L1]+1/2 Tensor[w,v,1-v,u,v,L2]+1/2 Tensor[w,v,1-v,u,v,L3]+Tensor[w,v,1-v,u,1-u w,L2]+Tensor[w,v,1-v,u,1-v w,L3]+1/2 Tensor[w,v,1-v,1-v,u,L2]-1/2 Tensor[w,v,1-v,1-v,u,L3]-Tensor[w,v,1-v,1-v,1-v,L1]-Tensor[w,v,1-v,1-v,1-v,L3]+Tensor[w,v,1-v,1-v,v,L1]+Tensor[w,v,1-v,1-v,v,L3]+1/2 Tensor[w,v,1-v,1-v,1-w,L2]+1/2 Tensor[w,v,1-v,1-v,1-w,L3]-Tensor[w,v,1-v,1-v,1-v w,L3]-1/2 Tensor[w,v,1-v,1-v,1-u-v+u v w,L2]+1/2 Tensor[w,v,1-v,1-v,1-u-v+u v w,L3]-Tensor[w,v,1-v,v,1-u,L1]-Tensor[w,v,1-v,v,1-u,L2]+Tensor[w,v,1-v,v,u,L1]+1/2 Tensor[w,v,1-v,v,u,L2]+1/2 Tensor[w,v,1-v,v,u,L3]+Tensor[w,v,1-v,v,1-v w,L3]+1/2 Tensor[w,v,1-v,v,1-u-v+u v w,L2]-1/2 Tensor[w,v,1-v,v,1-u-v+u v w,L3]-Tensor[w,v,1-v,1-w,1-u,L1]-Tensor[w,v,1-v,1-w,1-u,L2]-Tensor[w,v,1-v,1-w,1-v,L1]-Tensor[w,v,1-v,1-w,1-v,L3]-Tensor[w,v,1-v,1-w,w,L1]-1/2 Tensor[w,v,1-v,1-w,w,L2]-1/2 Tensor[w,v,1-v,1-w,w,L3]+Tensor[w,v,1-v,1-w,1-u w,L2]+Tensor[w,v,1-v,1-w,1-v w,L3]+Tensor[w,v,1-v,1-w,1-u-v+u v w,L1]+Tensor[w,v,1-v,1-v w,u,L3]-Tensor[w,v,1-v,1-v w,v,L3]-1/2 Tensor[w,v,1-v,1-v w,1-w,L2]-1/2 Tensor[w,v,1-v,1-v w,1-w,L3]+1/2 Tensor[w,v,1-v,1-v w,w,L2]-1/2 Tensor[w,v,1-v,1-v w,w,L3]+2 Tensor[w,v,1-v,1-v w,1-v w,L3]+1/2 Tensor[w,v,1-v,1-v w,1-u-v+u v w,L2]-1/2 Tensor[w,v,1-v,1-v w,1-u-v+u v w,L3]+Tensor[w,v,1-v,1-u-v+u v w,1-u,L1]+Tensor[w,v,1-v,1-u-v+u v w,1-u,L2]-Tensor[w,v,1-v,1-u-v+u v w,u,L1]-1/2 Tensor[w,v,1-v,1-u-v+u v w,u,L2]-1/2 Tensor[w,v,1-v,1-u-v+u v w,u,L3]+Tensor[w,v,1-v,1-u-v+u v w,1-v,L1]+Tensor[w,v,1-v,1-u-v+u v w,1-v,L3]-Tensor[w,v,1-v,1-u-v+u v w,v,L1]-1/2 Tensor[w,v,1-v,1-u-v+u v w,v,L2]-1/2 Tensor[w,v,1-v,1-u-v+u v w,v,L3]-Tensor[w,v,1-v,1-u-v+u v w,1-u w,L2]-Tensor[w,v,1-v,1-u-v+u v w,1-v w,L3]+Tensor[w,v,v,u,1-u,L1]+Tensor[w,v,v,u,1-u,L2]-Tensor[w,v,v,u,u,L1]-1/2 Tensor[w,v,v,u,u,L2]-1/2 Tensor[w,v,v,u,u,L3]-Tensor[w,v,v,u,1-v w,L3]-1/2 Tensor[w,v,v,u,1-u-v+u v w,L2]+1/2 Tensor[w,v,v,u,1-u-v+u v w,L3]-1/2 Tensor[w,v,v,1-v,u,L2]+1/2 Tensor[w,v,v,1-v,u,L3]+Tensor[w,v,v,1-v,1-v,L1]+Tensor[w,v,v,1-v,1-v,L3]-Tensor[w,v,v,1-v,v,L1]-Tensor[w,v,v,1-v,v,L3]-1/2 Tensor[w,v,v,1-v,1-w,L2]-1/2 Tensor[w,v,v,1-v,1-w,L3]+Tensor[w,v,v,1-v,1-v w,L3]+1/2 Tensor[w,v,v,1-v,1-u-v+u v w,L2]-1/2 Tensor[w,v,v,1-v,1-u-v+u v w,L3]-Tensor[w,v,v,1-v w,u,L3]+Tensor[w,v,v,1-v w,v,L3]+1/2 Tensor[w,v,v,1-v w,1-w,L2]+1/2 Tensor[w,v,v,1-v w,1-w,L3]-1/2 Tensor[w,v,v,1-v w,w,L2]+1/2 Tensor[w,v,v,1-v w,w,L3]-2 Tensor[w,v,v,1-v w,1-v w,L3]-1/2 Tensor[w,v,v,1-v w,1-u-v+u v w,L2]+1/2 Tensor[w,v,v,1-v w,1-u-v+u v w,L3]-Tensor[w,v,1-w,1-u,1-u,L1]-Tensor[w,v,1-w,1-u,1-u,L2]-1/2 Tensor[w,v,1-w,1-u,u,L2]-1/2 Tensor[w,v,1-w,1-u,u,L3]-Tensor[w,v,1-w,1-u,v,L1]-Tensor[w,v,1-w,1-u,w,L1]-Tensor[w,v,1-w,1-u,w,L2]+Tensor[w,v,1-w,1-u,1-u w,L2]+Tensor[w,v,1-w,1-u,1-u-v+u v w,L1]+Tensor[w,v,1-w,u,1-u,L1]+Tensor[w,v,1-w,u,1-u,L2]+Tensor[w,v,1-w,u,1-v,L1]+Tensor[w,v,1-w,u,1-v,L3]+Tensor[w,v,1-w,u,w,L1]+1/2 Tensor[w,v,1-w,u,w,L2]+1/2 Tensor[w,v,1-w,u,w,L3]-Tensor[w,v,1-w,u,1-u w,L2]-Tensor[w,v,1-w,u,1-v w,L3]-Tensor[w,v,1-w,u,1-u-v+u v w,L1]-1/2 Tensor[w,v,1-w,1-v,u,L2]+1/2 Tensor[w,v,1-w,1-v,u,L3]+Tensor[w,v,1-w,1-v,1-v,L1]+Tensor[w,v,1-w,1-v,1-v,L3]-Tensor[w,v,1-w,1-v,v,L1]-Tensor[w,v,1-w,1-v,v,L3]-1/2 Tensor[w,v,1-w,1-v,1-w,L2]-1/2 Tensor[w,v,1-w,1-v,1-w,L3]+Tensor[w,v,1-w,1-v,1-v w,L3]+1/2 Tensor[w,v,1-w,1-v,1-u-v+u v w,L2]-1/2 Tensor[w,v,1-w,1-v,1-u-v+u v w,L3]+Tensor[w,v,1-w,1-w,1-u,L1]+Tensor[w,v,1-w,1-w,1-u,L2]+Tensor[w,v,1-w,1-w,1-v,L1]+Tensor[w,v,1-w,1-w,1-v,L3]+Tensor[w,v,1-w,1-w,w,L1]+1/2 Tensor[w,v,1-w,1-w,w,L2]+1/2 Tensor[w,v,1-w,1-w,w,L3]-Tensor[w,v,1-w,1-w,1-u w,L2]-Tensor[w,v,1-w,1-w,1-v w,L3]-Tensor[w,v,1-w,1-w,1-u-v+u v w,L1]-Tensor[w,v,1-w,w,1-u,L1]-Tensor[w,v,1-w,w,1-u,L2]+Tensor[w,v,1-w,w,u,L1]+1/2 Tensor[w,v,1-w,w,u,L2]+1/2 Tensor[w,v,1-w,w,u,L3]+Tensor[w,v,1-w,w,1-v w,L3]+1/2 Tensor[w,v,1-w,w,1-u-v+u v w,L2]-1/2 Tensor[w,v,1-w,w,1-u-v+u v w,L3]-Tensor[w,v,1-w,1-v w,u,L3]+Tensor[w,v,1-w,1-v w,v,L3]+1/2 Tensor[w,v,1-w,1-v w,1-w,L2]+1/2 Tensor[w,v,1-w,1-v w,1-w,L3]-1/2 Tensor[w,v,1-w,1-v w,w,L2]+1/2 Tensor[w,v,1-w,1-v w,w,L3]-2 Tensor[w,v,1-w,1-v w,1-v w,L3]-1/2 Tensor[w,v,1-w,1-v w,1-u-v+u v w,L2]+1/2 Tensor[w,v,1-w,1-v w,1-u-v+u v w,L3]+1/2 Tensor[w,v,1-w,1-u-v+u v w,u,L2]+1/2 Tensor[w,v,1-w,1-u-v+u v w,u,L3]-Tensor[w,v,1-w,1-u-v+u v w,1-v,L1]-Tensor[w,v,1-w,1-u-v+u v w,1-v,L3]+Tensor[w,v,1-w,1-u-v+u v w,v,L1]+1/2 Tensor[w,v,1-w,1-u-v+u v w,w,L2]-1/2 Tensor[w,v,1-w,1-u-v+u v w,w,L3]+Tensor[w,v,1-w,1-u-v+u v w,1-v w,L3]+Tensor[w,v,1-u w,1-u,1-u,L1]+Tensor[w,v,1-u w,1-u,1-u,L2]+1/2 Tensor[w,v,1-u w,1-u,u,L2]+1/2 Tensor[w,v,1-u w,1-u,u,L3]+Tensor[w,v,1-u w,1-u,v,L1]+Tensor[w,v,1-u w,1-u,w,L1]+Tensor[w,v,1-u w,1-u,w,L2]-Tensor[w,v,1-u w,1-u,1-u w,L2]-Tensor[w,v,1-u w,1-u,1-u-v+u v w,L1]-Tensor[w,v,1-u w,u,u,L1]-1/2 Tensor[w,v,1-u w,u,u,L2]-1/2 Tensor[w,v,1-u w,u,u,L3]-Tensor[w,v,1-u w,u,1-v,L1]-Tensor[w,v,1-u w,u,1-v,L3]-Tensor[w,v,1-u w,u,w,L1]-1/2 Tensor[w,v,1-u w,u,w,L2]-1/2 Tensor[w,v,1-u w,u,w,L3]+Tensor[w,v,1-u w,u,1-u w,L2]+Tensor[w,v,1-u w,u,1-u-v+u v w,L1]-1/2 Tensor[w,v,1-u w,u,1-u-v+u v w,L2]+1/2 Tensor[w,v,1-u w,u,1-u-v+u v w,L3]-Tensor[w,v,1-u w,1-w,1-u,L1]-Tensor[w,v,1-u w,1-w,1-u,L2]-Tensor[w,v,1-u w,1-w,1-v,L1]-Tensor[w,v,1-u w,1-w,1-v,L3]-Tensor[w,v,1-u w,1-w,w,L1]-1/2 Tensor[w,v,1-u w,1-w,w,L2]-1/2 Tensor[w,v,1-u w,1-w,w,L3]+Tensor[w,v,1-u w,1-w,1-u w,L2]+Tensor[w,v,1-u w,1-w,1-v w,L3]+Tensor[w,v,1-u w,1-w,1-u-v+u v w,L1]+Tensor[w,v,1-u w,w,1-u,L1]+Tensor[w,v,1-u w,w,1-u,L2]-Tensor[w,v,1-u w,w,u,L1]-1/2 Tensor[w,v,1-u w,w,u,L2]-1/2 Tensor[w,v,1-u w,w,u,L3]-Tensor[w,v,1-u w,w,1-v w,L3]-1/2 Tensor[w,v,1-u w,w,1-u-v+u v w,L2]+1/2 Tensor[w,v,1-u w,w,1-u-v+u v w,L3]-1/2 Tensor[w,v,1-u w,1-u-v+u v w,u,L2]-1/2 Tensor[w,v,1-u w,1-u-v+u v w,u,L3]+Tensor[w,v,1-u w,1-u-v+u v w,1-v,L1]+Tensor[w,v,1-u w,1-u-v+u v w,1-v,L3]-Tensor[w,v,1-u w,1-u-v+u v w,v,L1]-1/2 Tensor[w,v,1-u w,1-u-v+u v w,w,L2]+1/2 Tensor[w,v,1-u w,1-u-v+u v w,w,L3]-Tensor[w,v,1-u w,1-u-v+u v w,1-v w,L3]-Tensor[w,v,1-v w,1-v,u,L1]-Tensor[w,v,1-v w,1-v,1-v,L1]-Tensor[w,v,1-v w,1-v,1-v,L3]-1/2 Tensor[w,v,1-v w,1-v,v,L2]-1/2 Tensor[w,v,1-v w,1-v,v,L3]-Tensor[w,v,1-v w,1-v,w,L1]-Tensor[w,v,1-v w,1-v,w,L3]+Tensor[w,v,1-v w,1-v,1-v w,L3]+Tensor[w,v,1-v w,1-v,1-u-v+u v w,L1]+Tensor[w,v,1-v w,v,1-u,L1]+Tensor[w,v,1-v w,v,1-u,L2]+Tensor[w,v,1-v w,v,v,L1]+1/2 Tensor[w,v,1-v w,v,v,L2]+1/2 Tensor[w,v,1-v w,v,v,L3]+Tensor[w,v,1-v w,v,w,L1]+1/2 Tensor[w,v,1-v w,v,w,L2]+1/2 Tensor[w,v,1-v w,v,w,L3]-Tensor[w,v,1-v w,v,1-v w,L3]-Tensor[w,v,1-v w,v,1-u-v+u v w,L1]-1/2 Tensor[w,v,1-v w,v,1-u-v+u v w,L2]+1/2 Tensor[w,v,1-v w,v,1-u-v+u v w,L3]+Tensor[w,v,1-v w,1-w,1-u,L1]+Tensor[w,v,1-v w,1-w,1-u,L2]+Tensor[w,v,1-v w,1-w,1-v,L1]+Tensor[w,v,1-v w,1-w,1-v,L3]+Tensor[w,v,1-v w,1-w,w,L1]+1/2 Tensor[w,v,1-v w,1-w,w,L2]+1/2 Tensor[w,v,1-v w,1-w,w,L3]-Tensor[w,v,1-v w,1-w,1-u w,L2]-Tensor[w,v,1-v w,1-w,1-v w,L3]-Tensor[w,v,1-v w,1-w,1-u-v+u v w,L1]-Tensor[w,v,1-v w,w,1-v,L1]-Tensor[w,v,1-v w,w,1-v,L3]+Tensor[w,v,1-v w,w,v,L1]+1/2 Tensor[w,v,1-v w,w,v,L2]+1/2 Tensor[w,v,1-v w,w,v,L3]+Tensor[w,v,1-v w,w,1-u w,L2]-1/2 Tensor[w,v,1-v w,w,1-u-v+u v w,L2]+1/2 Tensor[w,v,1-v w,w,1-u-v+u v w,L3]-Tensor[w,v,1-v w,1-u-v+u v w,1-u,L1]-Tensor[w,v,1-v w,1-u-v+u v w,1-u,L2]+Tensor[w,v,1-v w,1-u-v+u v w,u,L1]+1/2 Tensor[w,v,1-v w,1-u-v+u v w,v,L2]+1/2 Tensor[w,v,1-v w,1-u-v+u v w,v,L3]-1/2 Tensor[w,v,1-v w,1-u-v+u v w,w,L2]+1/2 Tensor[w,v,1-v w,1-u-v+u v w,w,L3]+Tensor[w,v,1-v w,1-u-v+u v w,1-u w,L2]-Tensor[w,1-w,1-u,1-u,1-u,L1]-Tensor[w,1-w,1-u,1-u,1-u,L2]+Tensor[w,1-w,1-u,1-u,u,L1]+Tensor[w,1-w,1-u,1-u,u,L2]-1/2 Tensor[w,1-w,1-u,1-u,v,L2]+1/2 Tensor[w,1-w,1-u,1-u,v,L3]+1/2 Tensor[w,1-w,1-u,1-u,1-w,L2]+1/2 Tensor[w,1-w,1-u,1-u,1-w,L3]-Tensor[w,1-w,1-u,1-u,1-u w,L2]+1/2 Tensor[w,1-w,1-u,1-u,1-u-v+u v w,L2]-1/2 Tensor[w,1-w,1-u,1-u,1-u-v+u v w,L3]-Tensor[w,1-w,1-u,u,1-v,L1]-Tensor[w,1-w,1-u,u,1-v,L3]+Tensor[w,1-w,1-u,u,v,L1]+1/2 Tensor[w,1-w,1-u,u,v,L2]+1/2 Tensor[w,1-w,1-u,u,v,L3]+Tensor[w,1-w,1-u,u,1-u w,L2]-1/2 Tensor[w,1-w,1-u,u,1-u-v+u v w,L2]+1/2 Tensor[w,1-w,1-u,u,1-u-v+u v w,L3]-Tensor[w,1-w,1-u,v,1-u,L1]-Tensor[w,1-w,1-u,v,1-u,L2]+Tensor[w,1-w,1-u,v,u,L1]+1/2 Tensor[w,1-w,1-u,v,u,L2]+1/2 Tensor[w,1-w,1-u,v,u,L3]-Tensor[w,1-w,1-u,v,1-v,L1]-Tensor[w,1-w,1-u,v,1-v,L3]+Tensor[w,1-w,1-u,v,v,L1]+1/2 Tensor[w,1-w,1-u,v,v,L2]+1/2 Tensor[w,1-w,1-u,v,v,L3]+Tensor[w,1-w,1-u,v,1-u w,L2]+Tensor[w,1-w,1-u,v,1-v w,L3]-Tensor[w,1-w,1-u,1-w,1-u,L1]-Tensor[w,1-w,1-u,1-w,1-u,L2]-Tensor[w,1-w,1-u,1-w,1-v,L1]-Tensor[w,1-w,1-u,1-w,1-v,L3]-Tensor[w,1-w,1-u,1-w,w,L1]-1/2 Tensor[w,1-w,1-u,1-w,w,L2]-1/2 Tensor[w,1-w,1-u,1-w,w,L3]+Tensor[w,1-w,1-u,1-w,1-u w,L2]+Tensor[w,1-w,1-u,1-w,1-v w,L3]+Tensor[w,1-w,1-u,1-w,1-u-v+u v w,L1]-Tensor[w,1-w,1-u,1-u w,u,L2]+Tensor[w,1-w,1-u,1-u w,v,L2]-1/2 Tensor[w,1-w,1-u,1-u w,1-w,L2]-1/2 Tensor[w,1-w,1-u,1-u w,1-w,L3]-1/2 Tensor[w,1-w,1-u,1-u w,w,L2]+1/2 Tensor[w,1-w,1-u,1-u w,w,L3]+2 Tensor[w,1-w,1-u,1-u w,1-u w,L2]-1/2 Tensor[w,1-w,1-u,1-u w,1-u-v+u v w,L2]+1/2 Tensor[w,1-w,1-u,1-u w,1-u-v+u v w,L3]+Tensor[w,1-w,1-u,1-u-v+u v w,1-u,L1]+Tensor[w,1-w,1-u,1-u-v+u v w,1-u,L2]-Tensor[w,1-w,1-u,1-u-v+u v w,u,L1]-1/2 Tensor[w,1-w,1-u,1-u-v+u v w,u,L2]-1/2 Tensor[w,1-w,1-u,1-u-v+u v w,u,L3]+Tensor[w,1-w,1-u,1-u-v+u v w,1-v,L1]+Tensor[w,1-w,1-u,1-u-v+u v w,1-v,L3]-Tensor[w,1-w,1-u,1-u-v+u v w,v,L1]-1/2 Tensor[w,1-w,1-u,1-u-v+u v w,v,L2]-1/2 Tensor[w,1-w,1-u,1-u-v+u v w,v,L3]-Tensor[w,1-w,1-u,1-u-v+u v w,1-u w,L2]-Tensor[w,1-w,1-u,1-u-v+u v w,1-v w,L3]+Tensor[w,1-w,u,1-u,1-u,L1]+Tensor[w,1-w,u,1-u,1-u,L2]-Tensor[w,1-w,u,1-u,u,L1]-Tensor[w,1-w,u,1-u,u,L2]+1/2 Tensor[w,1-w,u,1-u,v,L2]-1/2 Tensor[w,1-w,u,1-u,v,L3]-1/2 Tensor[w,1-w,u,1-u,1-w,L2]-1/2 Tensor[w,1-w,u,1-u,1-w,L3]+Tensor[w,1-w,u,1-u,1-u w,L2]-1/2 Tensor[w,1-w,u,1-u,1-u-v+u v w,L2]+1/2 Tensor[w,1-w,u,1-u,1-u-v+u v w,L3]-Tensor[w,1-w,u,1-v,u,L1]-Tensor[w,1-w,u,1-v,1-v,L1]-Tensor[w,1-w,u,1-v,1-v,L3]-1/2 Tensor[w,1-w,u,1-v,v,L2]-1/2 Tensor[w,1-w,u,1-v,v,L3]-Tensor[w,1-w,u,1-v,w,L1]-Tensor[w,1-w,u,1-v,w,L3]+Tensor[w,1-w,u,1-v,1-v w,L3]+Tensor[w,1-w,u,1-v,1-u-v+u v w,L1]+Tensor[w,1-w,u,v,1-u,L1]+Tensor[w,1-w,u,v,1-u,L2]+Tensor[w,1-w,u,v,1-v,L1]+Tensor[w,1-w,u,v,1-v,L3]+Tensor[w,1-w,u,v,w,L1]+1/2 Tensor[w,1-w,u,v,w,L2]+1/2 Tensor[w,1-w,u,v,w,L3]-Tensor[w,1-w,u,v,1-u w,L2]-Tensor[w,1-w,u,v,1-v w,L3]-Tensor[w,1-w,u,v,1-u-v+u v w,L1]+Tensor[w,1-w,u,1-w,1-u,L1]+Tensor[w,1-w,u,1-w,1-u,L2]+Tensor[w,1-w,u,1-w,1-v,L1]+Tensor[w,1-w,u,1-w,1-v,L3]+Tensor[w,1-w,u,1-w,w,L1]+1/2 Tensor[w,1-w,u,1-w,w,L2]+1/2 Tensor[w,1-w,u,1-w,w,L3]-Tensor[w,1-w,u,1-w,1-u w,L2]-Tensor[w,1-w,u,1-w,1-v w,L3]-Tensor[w,1-w,u,1-w,1-u-v+u v w,L1]-Tensor[w,1-w,u,w,1-v,L1]-Tensor[w,1-w,u,w,1-v,L3]+Tensor[w,1-w,u,w,v,L1]+1/2 Tensor[w,1-w,u,w,v,L2]+1/2 Tensor[w,1-w,u,w,v,L3]+Tensor[w,1-w,u,w,1-u w,L2]-1/2 Tensor[w,1-w,u,w,1-u-v+u v w,L2]+1/2 Tensor[w,1-w,u,w,1-u-v+u v w,L3]+Tensor[w,1-w,u,1-u w,u,L2]-Tensor[w,1-w,u,1-u w,v,L2]+1/2 Tensor[w,1-w,u,1-u w,1-w,L2]+1/2 Tensor[w,1-w,u,1-u w,1-w,L3]+1/2 Tensor[w,1-w,u,1-u w,w,L2]-1/2 Tensor[w,1-w,u,1-u w,w,L3]-2 Tensor[w,1-w,u,1-u w,1-u w,L2]+1/2 Tensor[w,1-w,u,1-u w,1-u-v+u v w,L2]-1/2 Tensor[w,1-w,u,1-u w,1-u-v+u v w,L3]-Tensor[w,1-w,u,1-u-v+u v w,1-u,L1]-Tensor[w,1-w,u,1-u-v+u v w,1-u,L2]+Tensor[w,1-w,u,1-u-v+u v w,u,L1]+1/2 Tensor[w,1-w,u,1-u-v+u v w,v,L2]+1/2 Tensor[w,1-w,u,1-u-v+u v w,v,L3]-1/2 Tensor[w,1-w,u,1-u-v+u v w,w,L2]+1/2 Tensor[w,1-w,u,1-u-v+u v w,w,L3]+Tensor[w,1-w,u,1-u-v+u v w,1-u w,L2]-Tensor[w,1-w,1-v,u,1-u,L1]-Tensor[w,1-w,1-v,u,1-u,L2]+Tensor[w,1-w,1-v,u,u,L1]+1/2 Tensor[w,1-w,1-v,u,u,L2]+1/2 Tensor[w,1-w,1-v,u,u,L3]-Tensor[w,1-w,1-v,u,1-v,L1]-Tensor[w,1-w,1-v,u,1-v,L3]+Tensor[w,1-w,1-v,u,v,L1]+1/2 Tensor[w,1-w,1-v,u,v,L2]+1/2 Tensor[w,1-w,1-v,u,v,L3]+Tensor[w,1-w,1-v,u,1-u w,L2]+Tensor[w,1-w,1-v,u,1-v w,L3]+1/2 Tensor[w,1-w,1-v,1-v,u,L2]-1/2 Tensor[w,1-w,1-v,1-v,u,L3]-Tensor[w,1-w,1-v,1-v,1-v,L1]-Tensor[w,1-w,1-v,1-v,1-v,L3]+Tensor[w,1-w,1-v,1-v,v,L1]+Tensor[w,1-w,1-v,1-v,v,L3]+1/2 Tensor[w,1-w,1-v,1-v,1-w,L2]+1/2 Tensor[w,1-w,1-v,1-v,1-w,L3]-Tensor[w,1-w,1-v,1-v,1-v w,L3]-1/2 Tensor[w,1-w,1-v,1-v,1-u-v+u v w,L2]+1/2 Tensor[w,1-w,1-v,1-v,1-u-v+u v w,L3]-Tensor[w,1-w,1-v,v,1-u,L1]-Tensor[w,1-w,1-v,v,1-u,L2]+Tensor[w,1-w,1-v,v,u,L1]+1/2 Tensor[w,1-w,1-v,v,u,L2]+1/2 Tensor[w,1-w,1-v,v,u,L3]+Tensor[w,1-w,1-v,v,1-v w,L3]+1/2 Tensor[w,1-w,1-v,v,1-u-v+u v w,L2]-1/2 Tensor[w,1-w,1-v,v,1-u-v+u v w,L3]-Tensor[w,1-w,1-v,1-w,1-u,L1]-Tensor[w,1-w,1-v,1-w,1-u,L2]-Tensor[w,1-w,1-v,1-w,1-v,L1]-Tensor[w,1-w,1-v,1-w,1-v,L3]-Tensor[w,1-w,1-v,1-w,w,L1]-1/2 Tensor[w,1-w,1-v,1-w,w,L2]-1/2 Tensor[w,1-w,1-v,1-w,w,L3]+Tensor[w,1-w,1-v,1-w,1-u w,L2]+Tensor[w,1-w,1-v,1-w,1-v w,L3]+Tensor[w,1-w,1-v,1-w,1-u-v+u v w,L1]+Tensor[w,1-w,1-v,1-v w,u,L3]-Tensor[w,1-w,1-v,1-v w,v,L3]-1/2 Tensor[w,1-w,1-v,1-v w,1-w,L2]-1/2 Tensor[w,1-w,1-v,1-v w,1-w,L3]+1/2 Tensor[w,1-w,1-v,1-v w,w,L2]-1/2 Tensor[w,1-w,1-v,1-v w,w,L3]+2 Tensor[w,1-w,1-v,1-v w,1-v w,L3]+1/2 Tensor[w,1-w,1-v,1-v w,1-u-v+u v w,L2]-1/2 Tensor[w,1-w,1-v,1-v w,1-u-v+u v w,L3]+Tensor[w,1-w,1-v,1-u-v+u v w,1-u,L1]+Tensor[w,1-w,1-v,1-u-v+u v w,1-u,L2]-Tensor[w,1-w,1-v,1-u-v+u v w,u,L1]-1/2 Tensor[w,1-w,1-v,1-u-v+u v w,u,L2]-1/2 Tensor[w,1-w,1-v,1-u-v+u v w,u,L3]+Tensor[w,1-w,1-v,1-u-v+u v w,1-v,L1]+Tensor[w,1-w,1-v,1-u-v+u v w,1-v,L3]-Tensor[w,1-w,1-v,1-u-v+u v w,v,L1]-1/2 Tensor[w,1-w,1-v,1-u-v+u v w,v,L2]-1/2 Tensor[w,1-w,1-v,1-u-v+u v w,v,L3]-Tensor[w,1-w,1-v,1-u-v+u v w,1-u w,L2]-Tensor[w,1-w,1-v,1-u-v+u v w,1-v w,L3]-Tensor[w,1-w,v,1-u,1-u,L1]-Tensor[w,1-w,v,1-u,1-u,L2]-1/2 Tensor[w,1-w,v,1-u,u,L2]-1/2 Tensor[w,1-w,v,1-u,u,L3]-Tensor[w,1-w,v,1-u,v,L1]-Tensor[w,1-w,v,1-u,w,L1]-Tensor[w,1-w,v,1-u,w,L2]+Tensor[w,1-w,v,1-u,1-u w,L2]+Tensor[w,1-w,v,1-u,1-u-v+u v w,L1]+Tensor[w,1-w,v,u,1-u,L1]+Tensor[w,1-w,v,u,1-u,L2]+Tensor[w,1-w,v,u,1-v,L1]+Tensor[w,1-w,v,u,1-v,L3]+Tensor[w,1-w,v,u,w,L1]+1/2 Tensor[w,1-w,v,u,w,L2]+1/2 Tensor[w,1-w,v,u,w,L3]-Tensor[w,1-w,v,u,1-u w,L2]-Tensor[w,1-w,v,u,1-v w,L3]-Tensor[w,1-w,v,u,1-u-v+u v w,L1]-1/2 Tensor[w,1-w,v,1-v,u,L2]+1/2 Tensor[w,1-w,v,1-v,u,L3]+Tensor[w,1-w,v,1-v,1-v,L1]+Tensor[w,1-w,v,1-v,1-v,L3]-Tensor[w,1-w,v,1-v,v,L1]-Tensor[w,1-w,v,1-v,v,L3]-1/2 Tensor[w,1-w,v,1-v,1-w,L2]-1/2 Tensor[w,1-w,v,1-v,1-w,L3]+Tensor[w,1-w,v,1-v,1-v w,L3]+1/2 Tensor[w,1-w,v,1-v,1-u-v+u v w,L2]-1/2 Tensor[w,1-w,v,1-v,1-u-v+u v w,L3]+Tensor[w,1-w,v,1-w,1-u,L1]+Tensor[w,1-w,v,1-w,1-u,L2]+Tensor[w,1-w,v,1-w,1-v,L1]+Tensor[w,1-w,v,1-w,1-v,L3]+Tensor[w,1-w,v,1-w,w,L1]+1/2 Tensor[w,1-w,v,1-w,w,L2]+1/2 Tensor[w,1-w,v,1-w,w,L3]-Tensor[w,1-w,v,1-w,1-u w,L2]-Tensor[w,1-w,v,1-w,1-v w,L3]-Tensor[w,1-w,v,1-w,1-u-v+u v w,L1]-Tensor[w,1-w,v,w,1-u,L1]-Tensor[w,1-w,v,w,1-u,L2]+Tensor[w,1-w,v,w,u,L1]+1/2 Tensor[w,1-w,v,w,u,L2]+1/2 Tensor[w,1-w,v,w,u,L3]+Tensor[w,1-w,v,w,1-v w,L3]+1/2 Tensor[w,1-w,v,w,1-u-v+u v w,L2]-1/2 Tensor[w,1-w,v,w,1-u-v+u v w,L3]-Tensor[w,1-w,v,1-v w,u,L3]+Tensor[w,1-w,v,1-v w,v,L3]+1/2 Tensor[w,1-w,v,1-v w,1-w,L2]+1/2 Tensor[w,1-w,v,1-v w,1-w,L3]-1/2 Tensor[w,1-w,v,1-v w,w,L2]+1/2 Tensor[w,1-w,v,1-v w,w,L3]-2 Tensor[w,1-w,v,1-v w,1-v w,L3]-1/2 Tensor[w,1-w,v,1-v w,1-u-v+u v w,L2]+1/2 Tensor[w,1-w,v,1-v w,1-u-v+u v w,L3]+1/2 Tensor[w,1-w,v,1-u-v+u v w,u,L2]+1/2 Tensor[w,1-w,v,1-u-v+u v w,u,L3]-Tensor[w,1-w,v,1-u-v+u v w,1-v,L1]-Tensor[w,1-w,v,1-u-v+u v w,1-v,L3]+Tensor[w,1-w,v,1-u-v+u v w,v,L1]+1/2 Tensor[w,1-w,v,1-u-v+u v w,w,L2]-1/2 Tensor[w,1-w,v,1-u-v+u v w,w,L3]+Tensor[w,1-w,v,1-u-v+u v w,1-v w,L3]-Tensor[w,1-w,1-w,1-u,u,L1]-3/2 Tensor[w,1-w,1-w,1-u,u,L2]-1/2 Tensor[w,1-w,1-w,1-u,u,L3]-Tensor[w,1-w,1-w,1-u,v,L1]+1/2 Tensor[w,1-w,1-w,1-u,v,L2]-1/2 Tensor[w,1-w,1-w,1-u,v,L3]-1/2 Tensor[w,1-w,1-w,1-u,1-w,L2]-1/2 Tensor[w,1-w,1-w,1-u,1-w,L3]-Tensor[w,1-w,1-w,1-u,w,L1]-Tensor[w,1-w,1-w,1-u,w,L2]+2 Tensor[w,1-w,1-w,1-u,1-u w,L2]+Tensor[w,1-w,1-w,1-u,1-u-v+u v w,L1]-1/2 Tensor[w,1-w,1-w,1-u,1-u-v+u v w,L2]+1/2 Tensor[w,1-w,1-w,1-u,1-u-v+u v w,L3]+Tensor[w,1-w,1-w,u,1-u,L1]+Tensor[w,1-w,1-w,u,1-u,L2]+Tensor[w,1-w,1-w,u,1-v,L1]+Tensor[w,1-w,1-w,u,1-v,L3]+Tensor[w,1-w,1-w,u,w,L1]+1/2 Tensor[w,1-w,1-w,u,w,L2]+1/2 Tensor[w,1-w,1-w,u,w,L3]-Tensor[w,1-w,1-w,u,1-u w,L2]-Tensor[w,1-w,1-w,u,1-v w,L3]-Tensor[w,1-w,1-w,u,1-u-v+u v w,L1]-Tensor[w,1-w,1-w,1-v,u,L1]-1/2 Tensor[w,1-w,1-w,1-v,u,L2]+1/2 Tensor[w,1-w,1-w,1-v,u,L3]-Tensor[w,1-w,1-w,1-v,v,L1]-1/2 Tensor[w,1-w,1-w,1-v,v,L2]-3/2 Tensor[w,1-w,1-w,1-v,v,L3]-1/2 Tensor[w,1-w,1-w,1-v,1-w,L2]-1/2 Tensor[w,1-w,1-w,1-v,1-w,L3]-Tensor[w,1-w,1-w,1-v,w,L1]-Tensor[w,1-w,1-w,1-v,w,L3]+2 Tensor[w,1-w,1-w,1-v,1-v w,L3]+Tensor[w,1-w,1-w,1-v,1-u-v+u v w,L1]+1/2 Tensor[w,1-w,1-w,1-v,1-u-v+u v w,L2]-1/2 Tensor[w,1-w,1-w,1-v,1-u-v+u v w,L3]+Tensor[w,1-w,1-w,v,1-u,L1]+Tensor[w,1-w,1-w,v,1-u,L2]+Tensor[w,1-w,1-w,v,1-v,L1]+Tensor[w,1-w,1-w,v,1-v,L3]+Tensor[w,1-w,1-w,v,w,L1]+1/2 Tensor[w,1-w,1-w,v,w,L2]+1/2 Tensor[w,1-w,1-w,v,w,L3]-Tensor[w,1-w,1-w,v,1-u w,L2]-Tensor[w,1-w,1-w,v,1-v w,L3]-Tensor[w,1-w,1-w,v,1-u-v+u v w,L1]+2 Tensor[w,1-w,1-w,1-w,1-u,L1]+2 Tensor[w,1-w,1-w,1-w,1-u,L2]+2 Tensor[w,1-w,1-w,1-w,1-v,L1]+2 Tensor[w,1-w,1-w,1-w,1-v,L3]+2 Tensor[w,1-w,1-w,1-w,w,L1]+Tensor[w,1-w,1-w,1-w,w,L2]+Tensor[w,1-w,1-w,1-w,w,L3]-2 Tensor[w,1-w,1-w,1-w,1-u w,L2]-2 Tensor[w,1-w,1-w,1-w,1-v w,L3]-2 Tensor[w,1-w,1-w,1-w,1-u-v+u v w,L1]-Tensor[w,1-w,1-w,w,1-u,L1]-Tensor[w,1-w,1-w,w,1-u,L2]+Tensor[w,1-w,1-w,w,u,L1]+1/2 Tensor[w,1-w,1-w,w,u,L2]+1/2 Tensor[w,1-w,1-w,w,u,L3]-Tensor[w,1-w,1-w,w,1-v,L1]-Tensor[w,1-w,1-w,w,1-v,L3]+Tensor[w,1-w,1-w,w,v,L1]+1/2 Tensor[w,1-w,1-w,w,v,L2]+1/2 Tensor[w,1-w,1-w,w,v,L3]+Tensor[w,1-w,1-w,w,1-u w,L2]+Tensor[w,1-w,1-w,w,1-v w,L3]+Tensor[w,1-w,1-w,1-u w,u,L2]-Tensor[w,1-w,1-w,1-u w,v,L2]+1/2 Tensor[w,1-w,1-w,1-u w,1-w,L2]+1/2 Tensor[w,1-w,1-w,1-u w,1-w,L3]+1/2 Tensor[w,1-w,1-w,1-u w,w,L2]-1/2 Tensor[w,1-w,1-w,1-u w,w,L3]-2 Tensor[w,1-w,1-w,1-u w,1-u w,L2]+1/2 Tensor[w,1-w,1-w,1-u w,1-u-v+u v w,L2]-1/2 Tensor[w,1-w,1-w,1-u w,1-u-v+u v w,L3]-Tensor[w,1-w,1-w,1-v w,u,L3]+Tensor[w,1-w,1-w,1-v w,v,L3]+1/2 Tensor[w,1-w,1-w,1-v w,1-w,L2]+1/2 Tensor[w,1-w,1-w,1-v w,1-w,L3]-1/2 Tensor[w,1-w,1-w,1-v w,w,L2]+1/2 Tensor[w,1-w,1-w,1-v w,w,L3]-2 Tensor[w,1-w,1-w,1-v w,1-v w,L3]-1/2 Tensor[w,1-w,1-w,1-v w,1-u-v+u v w,L2]+1/2 Tensor[w,1-w,1-w,1-v w,1-u-v+u v w,L3]-Tensor[w,1-w,1-w,1-u-v+u v w,1-u,L1]-Tensor[w,1-w,1-w,1-u-v+u v w,1-u,L2]+Tensor[w,1-w,1-w,1-u-v+u v w,u,L1]+1/2 Tensor[w,1-w,1-w,1-u-v+u v w,u,L2]+1/2 Tensor[w,1-w,1-w,1-u-v+u v w,u,L3]-Tensor[w,1-w,1-w,1-u-v+u v w,1-v,L1]-Tensor[w,1-w,1-w,1-u-v+u v w,1-v,L3]+Tensor[w,1-w,1-w,1-u-v+u v w,v,L1]+1/2 Tensor[w,1-w,1-w,1-u-v+u v w,v,L2]+1/2 Tensor[w,1-w,1-w,1-u-v+u v w,v,L3]+Tensor[w,1-w,1-w,1-u-v+u v w,1-u w,L2]+Tensor[w,1-w,1-w,1-u-v+u v w,1-v w,L3]-Tensor[w,1-w,w,u,1-v,L1]-Tensor[w,1-w,w,u,1-v,L3]+Tensor[w,1-w,w,u,v,L1]+1/2 Tensor[w,1-w,w,u,v,L2]+1/2 Tensor[w,1-w,w,u,v,L3]+Tensor[w,1-w,w,u,1-u w,L2]-1/2 Tensor[w,1-w,w,u,1-u-v+u v w,L2]+1/2 Tensor[w,1-w,w,u,1-u-v+u v w,L3]-Tensor[w,1-w,w,v,1-u,L1]-Tensor[w,1-w,w,v,1-u,L2]+Tensor[w,1-w,w,v,u,L1]+1/2 Tensor[w,1-w,w,v,u,L2]+1/2 Tensor[w,1-w,w,v,u,L3]+Tensor[w,1-w,w,v,1-v w,L3]+1/2 Tensor[w,1-w,w,v,1-u-v+u v w,L2]-1/2 Tensor[w,1-w,w,v,1-u-v+u v w,L3]-Tensor[w,1-w,w,1-w,1-u,L1]-Tensor[w,1-w,w,1-w,1-u,L2]-Tensor[w,1-w,w,1-w,1-v,L1]-Tensor[w,1-w,w,1-w,1-v,L3]-Tensor[w,1-w,w,1-w,w,L1]-1/2 Tensor[w,1-w,w,1-w,w,L2]-1/2 Tensor[w,1-w,w,1-w,w,L3]+Tensor[w,1-w,w,1-w,1-u w,L2]+Tensor[w,1-w,w,1-w,1-v w,L3]+Tensor[w,1-w,w,1-w,1-u-v+u v w,L1]+Tensor[w,1-w,w,1-u-v+u v w,1-u,L1]+Tensor[w,1-w,w,1-u-v+u v w,1-u,L2]-Tensor[w,1-w,w,1-u-v+u v w,u,L1]-1/2 Tensor[w,1-w,w,1-u-v+u v w,u,L2]-1/2 Tensor[w,1-w,w,1-u-v+u v w,u,L3]+Tensor[w,1-w,w,1-u-v+u v w,1-v,L1]+Tensor[w,1-w,w,1-u-v+u v w,1-v,L3]-Tensor[w,1-w,w,1-u-v+u v w,v,L1]-1/2 Tensor[w,1-w,w,1-u-v+u v w,v,L2]-1/2 Tensor[w,1-w,w,1-u-v+u v w,v,L3]-Tensor[w,1-w,w,1-u-v+u v w,1-u w,L2]-Tensor[w,1-w,w,1-u-v+u v w,1-v w,L3]-Tensor[w,1-w,1-u w,1-u,1-u,L1]-Tensor[w,1-w,1-u w,1-u,1-u,L2]-1/2 Tensor[w,1-w,1-u w,1-u,u,L2]-1/2 Tensor[w,1-w,1-u w,1-u,u,L3]-Tensor[w,1-w,1-u w,1-u,v,L1]-Tensor[w,1-w,1-u w,1-u,w,L1]-Tensor[w,1-w,1-u w,1-u,w,L2]+Tensor[w,1-w,1-u w,1-u,1-u w,L2]+Tensor[w,1-w,1-u w,1-u,1-u-v+u v w,L1]+Tensor[w,1-w,1-u w,u,u,L1]+1/2 Tensor[w,1-w,1-u w,u,u,L2]+1/2 Tensor[w,1-w,1-u w,u,u,L3]+Tensor[w,1-w,1-u w,u,1-v,L1]+Tensor[w,1-w,1-u w,u,1-v,L3]+Tensor[w,1-w,1-u w,u,w,L1]+1/2 Tensor[w,1-w,1-u w,u,w,L2]+1/2 Tensor[w,1-w,1-u w,u,w,L3]-Tensor[w,1-w,1-u w,u,1-u w,L2]-Tensor[w,1-w,1-u w,u,1-u-v+u v w,L1]+1/2 Tensor[w,1-w,1-u w,u,1-u-v+u v w,L2]-1/2 Tensor[w,1-w,1-u w,u,1-u-v+u v w,L3]+Tensor[w,1-w,1-u w,1-w,1-u,L1]+Tensor[w,1-w,1-u w,1-w,1-u,L2]+Tensor[w,1-w,1-u w,1-w,1-v,L1]+Tensor[w,1-w,1-u w,1-w,1-v,L3]+Tensor[w,1-w,1-u w,1-w,w,L1]+1/2 Tensor[w,1-w,1-u w,1-w,w,L2]+1/2 Tensor[w,1-w,1-u w,1-w,w,L3]-Tensor[w,1-w,1-u w,1-w,1-u w,L2]-Tensor[w,1-w,1-u w,1-w,1-v w,L3]-Tensor[w,1-w,1-u w,1-w,1-u-v+u v w,L1]-Tensor[w,1-w,1-u w,w,1-u,L1]-Tensor[w,1-w,1-u w,w,1-u,L2]+Tensor[w,1-w,1-u w,w,u,L1]+1/2 Tensor[w,1-w,1-u w,w,u,L2]+1/2 Tensor[w,1-w,1-u w,w,u,L3]+Tensor[w,1-w,1-u w,w,1-v w,L3]+1/2 Tensor[w,1-w,1-u w,w,1-u-v+u v w,L2]-1/2 Tensor[w,1-w,1-u w,w,1-u-v+u v w,L3]+1/2 Tensor[w,1-w,1-u w,1-u-v+u v w,u,L2]+1/2 Tensor[w,1-w,1-u w,1-u-v+u v w,u,L3]-Tensor[w,1-w,1-u w,1-u-v+u v w,1-v,L1]-Tensor[w,1-w,1-u w,1-u-v+u v w,1-v,L3]+Tensor[w,1-w,1-u w,1-u-v+u v w,v,L1]+1/2 Tensor[w,1-w,1-u w,1-u-v+u v w,w,L2]-1/2 Tensor[w,1-w,1-u w,1-u-v+u v w,w,L3]+Tensor[w,1-w,1-u w,1-u-v+u v w,1-v w,L3]-Tensor[w,1-w,1-v w,1-v,u,L1]-Tensor[w,1-w,1-v w,1-v,1-v,L1]-Tensor[w,1-w,1-v w,1-v,1-v,L3]-1/2 Tensor[w,1-w,1-v w,1-v,v,L2]-1/2 Tensor[w,1-w,1-v w,1-v,v,L3]-Tensor[w,1-w,1-v w,1-v,w,L1]-Tensor[w,1-w,1-v w,1-v,w,L3]+Tensor[w,1-w,1-v w,1-v,1-v w,L3]+Tensor[w,1-w,1-v w,1-v,1-u-v+u v w,L1]+Tensor[w,1-w,1-v w,v,1-u,L1]+Tensor[w,1-w,1-v w,v,1-u,L2]+Tensor[w,1-w,1-v w,v,v,L1]+1/2 Tensor[w,1-w,1-v w,v,v,L2]+1/2 Tensor[w,1-w,1-v w,v,v,L3]+Tensor[w,1-w,1-v w,v,w,L1]+1/2 Tensor[w,1-w,1-v w,v,w,L2]+1/2 Tensor[w,1-w,1-v w,v,w,L3]-Tensor[w,1-w,1-v w,v,1-v w,L3]-Tensor[w,1-w,1-v w,v,1-u-v+u v w,L1]-1/2 Tensor[w,1-w,1-v w,v,1-u-v+u v w,L2]+1/2 Tensor[w,1-w,1-v w,v,1-u-v+u v w,L3]+Tensor[w,1-w,1-v w,1-w,1-u,L1]+Tensor[w,1-w,1-v w,1-w,1-u,L2]+Tensor[w,1-w,1-v w,1-w,1-v,L1]+Tensor[w,1-w,1-v w,1-w,1-v,L3]+Tensor[w,1-w,1-v w,1-w,w,L1]+1/2 Tensor[w,1-w,1-v w,1-w,w,L2]+1/2 Tensor[w,1-w,1-v w,1-w,w,L3]-Tensor[w,1-w,1-v w,1-w,1-u w,L2]-Tensor[w,1-w,1-v w,1-w,1-v w,L3]-Tensor[w,1-w,1-v w,1-w,1-u-v+u v w,L1]-Tensor[w,1-w,1-v w,w,1-v,L1]-Tensor[w,1-w,1-v w,w,1-v,L3]+Tensor[w,1-w,1-v w,w,v,L1]+1/2 Tensor[w,1-w,1-v w,w,v,L2]+1/2 Tensor[w,1-w,1-v w,w,v,L3]+Tensor[w,1-w,1-v w,w,1-u w,L2]-1/2 Tensor[w,1-w,1-v w,w,1-u-v+u v w,L2]+1/2 Tensor[w,1-w,1-v w,w,1-u-v+u v w,L3]-Tensor[w,1-w,1-v w,1-u-v+u v w,1-u,L1]-Tensor[w,1-w,1-v w,1-u-v+u v w,1-u,L2]+Tensor[w,1-w,1-v w,1-u-v+u v w,u,L1]+1/2 Tensor[w,1-w,1-v w,1-u-v+u v w,v,L2]+1/2 Tensor[w,1-w,1-v w,1-u-v+u v w,v,L3]-1/2 Tensor[w,1-w,1-v w,1-u-v+u v w,w,L2]+1/2 Tensor[w,1-w,1-v w,1-u-v+u v w,w,L3]+Tensor[w,1-w,1-v w,1-u-v+u v w,1-u w,L2]+Tensor[w,1-w,1-u-v+u v w,1-u,1-u,L1]+Tensor[w,1-w,1-u-v+u v w,1-u,1-u,L2]+1/2 Tensor[w,1-w,1-u-v+u v w,1-u,u,L2]+1/2 Tensor[w,1-w,1-u-v+u v w,1-u,u,L3]+Tensor[w,1-w,1-u-v+u v w,1-u,v,L1]+Tensor[w,1-w,1-u-v+u v w,1-u,w,L1]+Tensor[w,1-w,1-u-v+u v w,1-u,w,L2]-Tensor[w,1-w,1-u-v+u v w,1-u,1-u w,L2]-Tensor[w,1-w,1-u-v+u v w,1-u,1-u-v+u v w,L1]-Tensor[w,1-w,1-u-v+u v w,u,u,L1]-1/2 Tensor[w,1-w,1-u-v+u v w,u,u,L2]-1/2 Tensor[w,1-w,1-u-v+u v w,u,u,L3]-Tensor[w,1-w,1-u-v+u v w,u,v,L1]-1/2 Tensor[w,1-w,1-u-v+u v w,u,v,L2]-1/2 Tensor[w,1-w,1-u-v+u v w,u,v,L3]-Tensor[w,1-w,1-u-v+u v w,u,w,L1]-1/2 Tensor[w,1-w,1-u-v+u v w,u,w,L2]-1/2 Tensor[w,1-w,1-u-v+u v w,u,w,L3]+Tensor[w,1-w,1-u-v+u v w,u,1-u-v+u v w,L1]+Tensor[w,1-w,1-u-v+u v w,1-v,u,L1]+Tensor[w,1-w,1-u-v+u v w,1-v,1-v,L1]+Tensor[w,1-w,1-u-v+u v w,1-v,1-v,L3]+1/2 Tensor[w,1-w,1-u-v+u v w,1-v,v,L2]+1/2 Tensor[w,1-w,1-u-v+u v w,1-v,v,L3]+Tensor[w,1-w,1-u-v+u v w,1-v,w,L1]+Tensor[w,1-w,1-u-v+u v w,1-v,w,L3]-Tensor[w,1-w,1-u-v+u v w,1-v,1-v w,L3]-Tensor[w,1-w,1-u-v+u v w,1-v,1-u-v+u v w,L1]-Tensor[w,1-w,1-u-v+u v w,v,u,L1]-1/2 Tensor[w,1-w,1-u-v+u v w,v,u,L2]-1/2 Tensor[w,1-w,1-u-v+u v w,v,u,L3]-Tensor[w,1-w,1-u-v+u v w,v,v,L1]-1/2 Tensor[w,1-w,1-u-v+u v w,v,v,L2]-1/2 Tensor[w,1-w,1-u-v+u v w,v,v,L3]-Tensor[w,1-w,1-u-v+u v w,v,w,L1]-1/2 Tensor[w,1-w,1-u-v+u v w,v,w,L2]-1/2 Tensor[w,1-w,1-u-v+u v w,v,w,L3]+Tensor[w,1-w,1-u-v+u v w,v,1-u-v+u v w,L1]-Tensor[w,1-w,1-u-v+u v w,1-w,1-u,L1]-Tensor[w,1-w,1-u-v+u v w,1-w,1-u,L2]-Tensor[w,1-w,1-u-v+u v w,1-w,1-v,L1]-Tensor[w,1-w,1-u-v+u v w,1-w,1-v,L3]-Tensor[w,1-w,1-u-v+u v w,1-w,w,L1]-1/2 Tensor[w,1-w,1-u-v+u v w,1-w,w,L2]-1/2 Tensor[w,1-w,1-u-v+u v w,1-w,w,L3]+Tensor[w,1-w,1-u-v+u v w,1-w,1-u w,L2]+Tensor[w,1-w,1-u-v+u v w,1-w,1-v w,L3]+Tensor[w,1-w,1-u-v+u v w,1-w,1-u-v+u v w,L1]+Tensor[w,1-w,1-u-v+u v w,w,1-u,L1]+Tensor[w,1-w,1-u-v+u v w,w,1-u,L2]-Tensor[w,1-w,1-u-v+u v w,w,u,L1]-1/2 Tensor[w,1-w,1-u-v+u v w,w,u,L2]-1/2 Tensor[w,1-w,1-u-v+u v w,w,u,L3]+Tensor[w,1-w,1-u-v+u v w,w,1-v,L1]+Tensor[w,1-w,1-u-v+u v w,w,1-v,L3]-Tensor[w,1-w,1-u-v+u v w,w,v,L1]-1/2 Tensor[w,1-w,1-u-v+u v w,w,v,L2]-1/2 Tensor[w,1-w,1-u-v+u v w,w,v,L3]-Tensor[w,1-w,1-u-v+u v w,w,1-u w,L2]-Tensor[w,1-w,1-u-v+u v w,w,1-v w,L3]+Tensor[w,1-u w,1-u,1-u,1-u,L1]+Tensor[w,1-u w,1-u,1-u,1-u,L2]-Tensor[w,1-u w,1-u,1-u,u,L1]-Tensor[w,1-u w,1-u,1-u,u,L2]+1/2 Tensor[w,1-u w,1-u,1-u,v,L2]-1/2 Tensor[w,1-u w,1-u,1-u,v,L3]-1/2 Tensor[w,1-u w,1-u,1-u,1-w,L2]-1/2 Tensor[w,1-u w,1-u,1-u,1-w,L3]+Tensor[w,1-u w,1-u,1-u,1-u w,L2]-1/2 Tensor[w,1-u w,1-u,1-u,1-u-v+u v w,L2]+1/2 Tensor[w,1-u w,1-u,1-u,1-u-v+u v w,L3]+Tensor[w,1-u w,1-u,u,1-v,L1]+Tensor[w,1-u w,1-u,u,1-v,L3]-Tensor[w,1-u w,1-u,u,v,L1]-1/2 Tensor[w,1-u w,1-u,u,v,L2]-1/2 Tensor[w,1-u w,1-u,u,v,L3]-Tensor[w,1-u w,1-u,u,1-u w,L2]+1/2 Tensor[w,1-u w,1-u,u,1-u-v+u v w,L2]-1/2 Tensor[w,1-u w,1-u,u,1-u-v+u v w,L3]+Tensor[w,1-u w,1-u,v,1-u,L1]+Tensor[w,1-u w,1-u,v,1-u,L2]-Tensor[w,1-u w,1-u,v,u,L1]-1/2 Tensor[w,1-u w,1-u,v,u,L2]-1/2 Tensor[w,1-u w,1-u,v,u,L3]+Tensor[w,1-u w,1-u,v,1-v,L1]+Tensor[w,1-u w,1-u,v,1-v,L3]-Tensor[w,1-u w,1-u,v,v,L1]-1/2 Tensor[w,1-u w,1-u,v,v,L2]-1/2 Tensor[w,1-u w,1-u,v,v,L3]-Tensor[w,1-u w,1-u,v,1-u w,L2]-Tensor[w,1-u w,1-u,v,1-v w,L3]+Tensor[w,1-u w,1-u,1-w,1-u,L1]+Tensor[w,1-u w,1-u,1-w,1-u,L2]+Tensor[w,1-u w,1-u,1-w,1-v,L1]+Tensor[w,1-u w,1-u,1-w,1-v,L3]+Tensor[w,1-u w,1-u,1-w,w,L1]+1/2 Tensor[w,1-u w,1-u,1-w,w,L2]+1/2 Tensor[w,1-u w,1-u,1-w,w,L3]-Tensor[w,1-u w,1-u,1-w,1-u w,L2]-Tensor[w,1-u w,1-u,1-w,1-v w,L3]-Tensor[w,1-u w,1-u,1-w,1-u-v+u v w,L1]+Tensor[w,1-u w,1-u,1-u w,u,L2]-Tensor[w,1-u w,1-u,1-u w,v,L2]+1/2 Tensor[w,1-u w,1-u,1-u w,1-w,L2]+1/2 Tensor[w,1-u w,1-u,1-u w,1-w,L3]+1/2 Tensor[w,1-u w,1-u,1-u w,w,L2]-1/2 Tensor[w,1-u w,1-u,1-u w,w,L3]-2 Tensor[w,1-u w,1-u,1-u w,1-u w,L2]+1/2 Tensor[w,1-u w,1-u,1-u w,1-u-v+u v w,L2]-1/2 Tensor[w,1-u w,1-u,1-u w,1-u-v+u v w,L3]-Tensor[w,1-u w,1-u,1-u-v+u v w,1-u,L1]-Tensor[w,1-u w,1-u,1-u-v+u v w,1-u,L2]+Tensor[w,1-u w,1-u,1-u-v+u v w,u,L1]+1/2 Tensor[w,1-u w,1-u,1-u-v+u v w,u,L2]+1/2 Tensor[w,1-u w,1-u,1-u-v+u v w,u,L3]-Tensor[w,1-u w,1-u,1-u-v+u v w,1-v,L1]-Tensor[w,1-u w,1-u,1-u-v+u v w,1-v,L3]+Tensor[w,1-u w,1-u,1-u-v+u v w,v,L1]+1/2 Tensor[w,1-u w,1-u,1-u-v+u v w,v,L2]+1/2 Tensor[w,1-u w,1-u,1-u-v+u v w,v,L3]+Tensor[w,1-u w,1-u,1-u-v+u v w,1-u w,L2]+Tensor[w,1-u w,1-u,1-u-v+u v w,1-v w,L3]-Tensor[w,1-u w,u,1-u,1-u,L1]-Tensor[w,1-u w,u,1-u,1-u,L2]+Tensor[w,1-u w,u,1-u,u,L1]+Tensor[w,1-u w,u,1-u,u,L2]-1/2 Tensor[w,1-u w,u,1-u,v,L2]+1/2 Tensor[w,1-u w,u,1-u,v,L3]+1/2 Tensor[w,1-u w,u,1-u,1-w,L2]+1/2 Tensor[w,1-u w,u,1-u,1-w,L3]-Tensor[w,1-u w,u,1-u,1-u w,L2]+1/2 Tensor[w,1-u w,u,1-u,1-u-v+u v w,L2]-1/2 Tensor[w,1-u w,u,1-u,1-u-v+u v w,L3]+Tensor[w,1-u w,u,u,1-v,L1]+Tensor[w,1-u w,u,u,1-v,L3]-Tensor[w,1-u w,u,u,v,L1]-1/2 Tensor[w,1-u w,u,u,v,L2]-1/2 Tensor[w,1-u w,u,u,v,L3]-Tensor[w,1-u w,u,u,1-u w,L2]+1/2 Tensor[w,1-u w,u,u,1-u-v+u v w,L2]-1/2 Tensor[w,1-u w,u,u,1-u-v+u v w,L3]+Tensor[w,1-u w,u,1-v,u,L1]+Tensor[w,1-u w,u,1-v,1-v,L1]+Tensor[w,1-u w,u,1-v,1-v,L3]+1/2 Tensor[w,1-u w,u,1-v,v,L2]+1/2 Tensor[w,1-u w,u,1-v,v,L3]+Tensor[w,1-u w,u,1-v,w,L1]+Tensor[w,1-u w,u,1-v,w,L3]-Tensor[w,1-u w,u,1-v,1-v w,L3]-Tensor[w,1-u w,u,1-v,1-u-v+u v w,L1]-Tensor[w,1-u w,u,v,u,L1]-1/2 Tensor[w,1-u w,u,v,u,L2]-1/2 Tensor[w,1-u w,u,v,u,L3]-Tensor[w,1-u w,u,v,1-v,L1]-Tensor[w,1-u w,u,v,1-v,L3]-Tensor[w,1-u w,u,v,w,L1]-1/2 Tensor[w,1-u w,u,v,w,L2]-1/2 Tensor[w,1-u w,u,v,w,L3]+Tensor[w,1-u w,u,v,1-u w,L2]+Tensor[w,1-u w,u,v,1-u-v+u v w,L1]-1/2 Tensor[w,1-u w,u,v,1-u-v+u v w,L2]+1/2 Tensor[w,1-u w,u,v,1-u-v+u v w,L3]+Tensor[w,1-u w,u,w,1-v,L1]+Tensor[w,1-u w,u,w,1-v,L3]-Tensor[w,1-u w,u,w,v,L1]-1/2 Tensor[w,1-u w,u,w,v,L2]-1/2 Tensor[w,1-u w,u,w,v,L3]-Tensor[w,1-u w,u,w,1-u w,L2]+1/2 Tensor[w,1-u w,u,w,1-u-v+u v w,L2]-1/2 Tensor[w,1-u w,u,w,1-u-v+u v w,L3]-Tensor[w,1-u w,u,1-u w,u,L2]+Tensor[w,1-u w,u,1-u w,v,L2]-1/2 Tensor[w,1-u w,u,1-u w,1-w,L2]-1/2 Tensor[w,1-u w,u,1-u w,1-w,L3]-1/2 Tensor[w,1-u w,u,1-u w,w,L2]+1/2 Tensor[w,1-u w,u,1-u w,w,L3]+2 Tensor[w,1-u w,u,1-u w,1-u w,L2]-1/2 Tensor[w,1-u w,u,1-u w,1-u-v+u v w,L2]+1/2 Tensor[w,1-u w,u,1-u w,1-u-v+u v w,L3]+1/2 Tensor[w,1-u w,u,1-u-v+u v w,u,L2]+1/2 Tensor[w,1-u w,u,1-u-v+u v w,u,L3]-Tensor[w,1-u w,u,1-u-v+u v w,1-v,L1]-Tensor[w,1-u w,u,1-u-v+u v w,1-v,L3]+Tensor[w,1-u w,u,1-u-v+u v w,v,L1]+1/2 Tensor[w,1-u w,u,1-u-v+u v w,w,L2]-1/2 Tensor[w,1-u w,u,1-u-v+u v w,w,L3]+Tensor[w,1-u w,u,1-u-v+u v w,1-v w,L3]+Tensor[w,1-u w,v,1-u,1-u,L1]+Tensor[w,1-u w,v,1-u,1-u,L2]+1/2 Tensor[w,1-u w,v,1-u,u,L2]+1/2 Tensor[w,1-u w,v,1-u,u,L3]+Tensor[w,1-u w,v,1-u,v,L1]+Tensor[w,1-u w,v,1-u,w,L1]+Tensor[w,1-u w,v,1-u,w,L2]-Tensor[w,1-u w,v,1-u,1-u w,L2]-Tensor[w,1-u w,v,1-u,1-u-v+u v w,L1]-Tensor[w,1-u w,v,u,u,L1]-1/2 Tensor[w,1-u w,v,u,u,L2]-1/2 Tensor[w,1-u w,v,u,u,L3]-Tensor[w,1-u w,v,u,1-v,L1]-Tensor[w,1-u w,v,u,1-v,L3]-Tensor[w,1-u w,v,u,w,L1]-1/2 Tensor[w,1-u w,v,u,w,L2]-1/2 Tensor[w,1-u w,v,u,w,L3]+Tensor[w,1-u w,v,u,1-u w,L2]+Tensor[w,1-u w,v,u,1-u-v+u v w,L1]-1/2 Tensor[w,1-u w,v,u,1-u-v+u v w,L2]+1/2 Tensor[w,1-u w,v,u,1-u-v+u v w,L3]-Tensor[w,1-u w,v,1-w,1-u,L1]-Tensor[w,1-u w,v,1-w,1-u,L2]-Tensor[w,1-u w,v,1-w,1-v,L1]-Tensor[w,1-u w,v,1-w,1-v,L3]-Tensor[w,1-u w,v,1-w,w,L1]-1/2 Tensor[w,1-u w,v,1-w,w,L2]-1/2 Tensor[w,1-u w,v,1-w,w,L3]+Tensor[w,1-u w,v,1-w,1-u w,L2]+Tensor[w,1-u w,v,1-w,1-v w,L3]+Tensor[w,1-u w,v,1-w,1-u-v+u v w,L1]+Tensor[w,1-u w,v,w,1-u,L1]+Tensor[w,1-u w,v,w,1-u,L2]-Tensor[w,1-u w,v,w,u,L1]-1/2 Tensor[w,1-u w,v,w,u,L2]-1/2 Tensor[w,1-u w,v,w,u,L3]-Tensor[w,1-u w,v,w,1-v w,L3]-1/2 Tensor[w,1-u w,v,w,1-u-v+u v w,L2]+1/2 Tensor[w,1-u w,v,w,1-u-v+u v w,L3]-1/2 Tensor[w,1-u w,v,1-u-v+u v w,u,L2]-1/2 Tensor[w,1-u w,v,1-u-v+u v w,u,L3]+Tensor[w,1-u w,v,1-u-v+u v w,1-v,L1]+Tensor[w,1-u w,v,1-u-v+u v w,1-v,L3]-Tensor[w,1-u w,v,1-u-v+u v w,v,L1]-1/2 Tensor[w,1-u w,v,1-u-v+u v w,w,L2]+1/2 Tensor[w,1-u w,v,1-u-v+u v w,w,L3]-Tensor[w,1-u w,v,1-u-v+u v w,1-v w,L3]-Tensor[w,1-u w,1-w,1-u,1-u,L1]-Tensor[w,1-u w,1-w,1-u,1-u,L2]+Tensor[w,1-u w,1-w,1-u,u,L1]+Tensor[w,1-u w,1-w,1-u,u,L2]-1/2 Tensor[w,1-u w,1-w,1-u,v,L2]+1/2 Tensor[w,1-u w,1-w,1-u,v,L3]+1/2 Tensor[w,1-u w,1-w,1-u,1-w,L2]+1/2 Tensor[w,1-u w,1-w,1-u,1-w,L3]-Tensor[w,1-u w,1-w,1-u,1-u w,L2]+1/2 Tensor[w,1-u w,1-w,1-u,1-u-v+u v w,L2]-1/2 Tensor[w,1-u w,1-w,1-u,1-u-v+u v w,L3]+Tensor[w,1-u w,1-w,1-v,u,L1]+Tensor[w,1-u w,1-w,1-v,1-v,L1]+Tensor[w,1-u w,1-w,1-v,1-v,L3]+1/2 Tensor[w,1-u w,1-w,1-v,v,L2]+1/2 Tensor[w,1-u w,1-w,1-v,v,L3]+Tensor[w,1-u w,1-w,1-v,w,L1]+Tensor[w,1-u w,1-w,1-v,w,L3]-Tensor[w,1-u w,1-w,1-v,1-v w,L3]-Tensor[w,1-u w,1-w,1-v,1-u-v+u v w,L1]-Tensor[w,1-u w,1-w,v,1-u,L1]-Tensor[w,1-u w,1-w,v,1-u,L2]-Tensor[w,1-u w,1-w,v,1-v,L1]-Tensor[w,1-u w,1-w,v,1-v,L3]-Tensor[w,1-u w,1-w,v,w,L1]-1/2 Tensor[w,1-u w,1-w,v,w,L2]-1/2 Tensor[w,1-u w,1-w,v,w,L3]+Tensor[w,1-u w,1-w,v,1-u w,L2]+Tensor[w,1-u w,1-w,v,1-v w,L3]+Tensor[w,1-u w,1-w,v,1-u-v+u v w,L1]-Tensor[w,1-u w,1-w,1-w,1-u,L1]-Tensor[w,1-u w,1-w,1-w,1-u,L2]-Tensor[w,1-u w,1-w,1-w,1-v,L1]-Tensor[w,1-u w,1-w,1-w,1-v,L3]-Tensor[w,1-u w,1-w,1-w,w,L1]-1/2 Tensor[w,1-u w,1-w,1-w,w,L2]-1/2 Tensor[w,1-u w,1-w,1-w,w,L3]+Tensor[w,1-u w,1-w,1-w,1-u w,L2]+Tensor[w,1-u w,1-w,1-w,1-v w,L3]+Tensor[w,1-u w,1-w,1-w,1-u-v+u v w,L1]+Tensor[w,1-u w,1-w,w,1-v,L1]+Tensor[w,1-u w,1-w,w,1-v,L3]-Tensor[w,1-u w,1-w,w,v,L1]-1/2 Tensor[w,1-u w,1-w,w,v,L2]-1/2 Tensor[w,1-u w,1-w,w,v,L3]-Tensor[w,1-u w,1-w,w,1-u w,L2]+1/2 Tensor[w,1-u w,1-w,w,1-u-v+u v w,L2]-1/2 Tensor[w,1-u w,1-w,w,1-u-v+u v w,L3]-Tensor[w,1-u w,1-w,1-u w,u,L2]+Tensor[w,1-u w,1-w,1-u w,v,L2]-1/2 Tensor[w,1-u w,1-w,1-u w,1-w,L2]-1/2 Tensor[w,1-u w,1-w,1-u w,1-w,L3]-1/2 Tensor[w,1-u w,1-w,1-u w,w,L2]+1/2 Tensor[w,1-u w,1-w,1-u w,w,L3]+2 Tensor[w,1-u w,1-w,1-u w,1-u w,L2]-1/2 Tensor[w,1-u w,1-w,1-u w,1-u-v+u v w,L2]+1/2 Tensor[w,1-u w,1-w,1-u w,1-u-v+u v w,L3]+Tensor[w,1-u w,1-w,1-u-v+u v w,1-u,L1]+Tensor[w,1-u w,1-w,1-u-v+u v w,1-u,L2]-Tensor[w,1-u w,1-w,1-u-v+u v w,u,L1]-1/2 Tensor[w,1-u w,1-w,1-u-v+u v w,v,L2]-1/2 Tensor[w,1-u w,1-w,1-u-v+u v w,v,L3]+1/2 Tensor[w,1-u w,1-w,1-u-v+u v w,w,L2]-1/2 Tensor[w,1-u w,1-w,1-u-v+u v w,w,L3]-Tensor[w,1-u w,1-w,1-u-v+u v w,1-u w,L2]+Tensor[w,1-u w,w,u,1-v,L1]+Tensor[w,1-u w,w,u,1-v,L3]-Tensor[w,1-u w,w,u,v,L1]-1/2 Tensor[w,1-u w,w,u,v,L2]-1/2 Tensor[w,1-u w,w,u,v,L3]-Tensor[w,1-u w,w,u,1-u w,L2]+1/2 Tensor[w,1-u w,w,u,1-u-v+u v w,L2]-1/2 Tensor[w,1-u w,w,u,1-u-v+u v w,L3]+Tensor[w,1-u w,w,v,1-u,L1]+Tensor[w,1-u w,w,v,1-u,L2]-Tensor[w,1-u w,w,v,u,L1]-1/2 Tensor[w,1-u w,w,v,u,L2]-1/2 Tensor[w,1-u w,w,v,u,L3]-Tensor[w,1-u w,w,v,1-v w,L3]-1/2 Tensor[w,1-u w,w,v,1-u-v+u v w,L2]+1/2 Tensor[w,1-u w,w,v,1-u-v+u v w,L3]+Tensor[w,1-u w,w,1-w,1-u,L1]+Tensor[w,1-u w,w,1-w,1-u,L2]+Tensor[w,1-u w,w,1-w,1-v,L1]+Tensor[w,1-u w,w,1-w,1-v,L3]+Tensor[w,1-u w,w,1-w,w,L1]+1/2 Tensor[w,1-u w,w,1-w,w,L2]+1/2 Tensor[w,1-u w,w,1-w,w,L3]-Tensor[w,1-u w,w,1-w,1-u w,L2]-Tensor[w,1-u w,w,1-w,1-v w,L3]-Tensor[w,1-u w,w,1-w,1-u-v+u v w,L1]-Tensor[w,1-u w,w,1-u-v+u v w,1-u,L1]-Tensor[w,1-u w,w,1-u-v+u v w,1-u,L2]+Tensor[w,1-u w,w,1-u-v+u v w,u,L1]+1/2 Tensor[w,1-u w,w,1-u-v+u v w,u,L2]+1/2 Tensor[w,1-u w,w,1-u-v+u v w,u,L3]-Tensor[w,1-u w,w,1-u-v+u v w,1-v,L1]-Tensor[w,1-u w,w,1-u-v+u v w,1-v,L3]+Tensor[w,1-u w,w,1-u-v+u v w,v,L1]+1/2 Tensor[w,1-u w,w,1-u-v+u v w,v,L2]+1/2 Tensor[w,1-u w,w,1-u-v+u v w,v,L3]+Tensor[w,1-u w,w,1-u-v+u v w,1-u w,L2]+Tensor[w,1-u w,w,1-u-v+u v w,1-v w,L3]+2 Tensor[w,1-u w,1-u w,1-u,1-u,L1]+2 Tensor[w,1-u w,1-u w,1-u,1-u,L2]+Tensor[w,1-u w,1-u w,1-u,u,L2]+Tensor[w,1-u w,1-u w,1-u,u,L3]+2 Tensor[w,1-u w,1-u w,1-u,v,L1]+2 Tensor[w,1-u w,1-u w,1-u,w,L1]+2 Tensor[w,1-u w,1-u w,1-u,w,L2]-2 Tensor[w,1-u w,1-u w,1-u,1-u w,L2]-2 Tensor[w,1-u w,1-u w,1-u,1-u-v+u v w,L1]-2 Tensor[w,1-u w,1-u w,u,u,L1]-Tensor[w,1-u w,1-u w,u,u,L2]-Tensor[w,1-u w,1-u w,u,u,L3]-2 Tensor[w,1-u w,1-u w,u,1-v,L1]-2 Tensor[w,1-u w,1-u w,u,1-v,L3]-2 Tensor[w,1-u w,1-u w,u,w,L1]-Tensor[w,1-u w,1-u w,u,w,L2]-Tensor[w,1-u w,1-u w,u,w,L3]+2 Tensor[w,1-u w,1-u w,u,1-u w,L2]+2 Tensor[w,1-u w,1-u w,u,1-u-v+u v w,L1]-Tensor[w,1-u w,1-u w,u,1-u-v+u v w,L2]+Tensor[w,1-u w,1-u w,u,1-u-v+u v w,L3]-2 Tensor[w,1-u w,1-u w,1-w,1-u,L1]-2 Tensor[w,1-u w,1-u w,1-w,1-u,L2]-2 Tensor[w,1-u w,1-u w,1-w,1-v,L1]-2 Tensor[w,1-u w,1-u w,1-w,1-v,L3]-2 Tensor[w,1-u w,1-u w,1-w,w,L1]-Tensor[w,1-u w,1-u w,1-w,w,L2]-Tensor[w,1-u w,1-u w,1-w,w,L3]+2 Tensor[w,1-u w,1-u w,1-w,1-u w,L2]+2 Tensor[w,1-u w,1-u w,1-w,1-v w,L3]+2 Tensor[w,1-u w,1-u w,1-w,1-u-v+u v w,L1]+2 Tensor[w,1-u w,1-u w,w,1-u,L1]+2 Tensor[w,1-u w,1-u w,w,1-u,L2]-2 Tensor[w,1-u w,1-u w,w,u,L1]-Tensor[w,1-u w,1-u w,w,u,L2]-Tensor[w,1-u w,1-u w,w,u,L3]-2 Tensor[w,1-u w,1-u w,w,1-v w,L3]-Tensor[w,1-u w,1-u w,w,1-u-v+u v w,L2]+Tensor[w,1-u w,1-u w,w,1-u-v+u v w,L3]-Tensor[w,1-u w,1-u w,1-u-v+u v w,u,L2]-Tensor[w,1-u w,1-u w,1-u-v+u v w,u,L3]+2 Tensor[w,1-u w,1-u w,1-u-v+u v w,1-v,L1]+2 Tensor[w,1-u w,1-u w,1-u-v+u v w,1-v,L3]-2 Tensor[w,1-u w,1-u w,1-u-v+u v w,v,L1]-Tensor[w,1-u w,1-u w,1-u-v+u v w,w,L2]+Tensor[w,1-u w,1-u w,1-u-v+u v w,w,L3]-2 Tensor[w,1-u w,1-u w,1-u-v+u v w,1-v w,L3]-Tensor[w,1-u w,1-u-v+u v w,1-u,1-u,L1]-Tensor[w,1-u w,1-u-v+u v w,1-u,1-u,L2]-1/2 Tensor[w,1-u w,1-u-v+u v w,1-u,u,L2]-1/2 Tensor[w,1-u w,1-u-v+u v w,1-u,u,L3]-Tensor[w,1-u w,1-u-v+u v w,1-u,v,L1]-Tensor[w,1-u w,1-u-v+u v w,1-u,w,L1]-Tensor[w,1-u w,1-u-v+u v w,1-u,w,L2]+Tensor[w,1-u w,1-u-v+u v w,1-u,1-u w,L2]+Tensor[w,1-u w,1-u-v+u v w,1-u,1-u-v+u v w,L1]+Tensor[w,1-u w,1-u-v+u v w,u,u,L1]+1/2 Tensor[w,1-u w,1-u-v+u v w,u,u,L2]+1/2 Tensor[w,1-u w,1-u-v+u v w,u,u,L3]+Tensor[w,1-u w,1-u-v+u v w,u,v,L1]+1/2 Tensor[w,1-u w,1-u-v+u v w,u,v,L2]+1/2 Tensor[w,1-u w,1-u-v+u v w,u,v,L3]+Tensor[w,1-u w,1-u-v+u v w,u,w,L1]+1/2 Tensor[w,1-u w,1-u-v+u v w,u,w,L2]+1/2 Tensor[w,1-u w,1-u-v+u v w,u,w,L3]-Tensor[w,1-u w,1-u-v+u v w,u,1-u-v+u v w,L1]-Tensor[w,1-u w,1-u-v+u v w,1-v,u,L1]-Tensor[w,1-u w,1-u-v+u v w,1-v,1-v,L1]-Tensor[w,1-u w,1-u-v+u v w,1-v,1-v,L3]-1/2 Tensor[w,1-u w,1-u-v+u v w,1-v,v,L2]-1/2 Tensor[w,1-u w,1-u-v+u v w,1-v,v,L3]-Tensor[w,1-u w,1-u-v+u v w,1-v,w,L1]-Tensor[w,1-u w,1-u-v+u v w,1-v,w,L3]+Tensor[w,1-u w,1-u-v+u v w,1-v,1-v w,L3]+Tensor[w,1-u w,1-u-v+u v w,1-v,1-u-v+u v w,L1]+Tensor[w,1-u w,1-u-v+u v w,v,u,L1]+1/2 Tensor[w,1-u w,1-u-v+u v w,v,u,L2]+1/2 Tensor[w,1-u w,1-u-v+u v w,v,u,L3]+Tensor[w,1-u w,1-u-v+u v w,v,v,L1]+1/2 Tensor[w,1-u w,1-u-v+u v w,v,v,L2]+1/2 Tensor[w,1-u w,1-u-v+u v w,v,v,L3]+Tensor[w,1-u w,1-u-v+u v w,v,w,L1]+1/2 Tensor[w,1-u w,1-u-v+u v w,v,w,L2]+1/2 Tensor[w,1-u w,1-u-v+u v w,v,w,L3]-Tensor[w,1-u w,1-u-v+u v w,v,1-u-v+u v w,L1]+Tensor[w,1-u w,1-u-v+u v w,1-w,1-u,L1]+Tensor[w,1-u w,1-u-v+u v w,1-w,1-u,L2]+Tensor[w,1-u w,1-u-v+u v w,1-w,1-v,L1]+Tensor[w,1-u w,1-u-v+u v w,1-w,1-v,L3]+Tensor[w,1-u w,1-u-v+u v w,1-w,w,L1]+1/2 Tensor[w,1-u w,1-u-v+u v w,1-w,w,L2]+1/2 Tensor[w,1-u w,1-u-v+u v w,1-w,w,L3]-Tensor[w,1-u w,1-u-v+u v w,1-w,1-u w,L2]-Tensor[w,1-u w,1-u-v+u v w,1-w,1-v w,L3]-Tensor[w,1-u w,1-u-v+u v w,1-w,1-u-v+u v w,L1]-Tensor[w,1-u w,1-u-v+u v w,w,1-u,L1]-Tensor[w,1-u w,1-u-v+u v w,w,1-u,L2]+Tensor[w,1-u w,1-u-v+u v w,w,u,L1]+1/2 Tensor[w,1-u w,1-u-v+u v w,w,u,L2]+1/2 Tensor[w,1-u w,1-u-v+u v w,w,u,L3]-Tensor[w,1-u w,1-u-v+u v w,w,1-v,L1]-Tensor[w,1-u w,1-u-v+u v w,w,1-v,L3]+Tensor[w,1-u w,1-u-v+u v w,w,v,L1]+1/2 Tensor[w,1-u w,1-u-v+u v w,w,v,L2]+1/2 Tensor[w,1-u w,1-u-v+u v w,w,v,L3]+Tensor[w,1-u w,1-u-v+u v w,w,1-u w,L2]+Tensor[w,1-u w,1-u-v+u v w,w,1-v w,L3]+Tensor[w,1-v w,u,1-v,u,L1]+Tensor[w,1-v w,u,1-v,1-v,L1]+Tensor[w,1-v w,u,1-v,1-v,L3]+1/2 Tensor[w,1-v w,u,1-v,v,L2]+1/2 Tensor[w,1-v w,u,1-v,v,L3]+Tensor[w,1-v w,u,1-v,w,L1]+Tensor[w,1-v w,u,1-v,w,L3]-Tensor[w,1-v w,u,1-v,1-v w,L3]-Tensor[w,1-v w,u,1-v,1-u-v+u v w,L1]-Tensor[w,1-v w,u,v,1-u,L1]-Tensor[w,1-v w,u,v,1-u,L2]-Tensor[w,1-v w,u,v,v,L1]-1/2 Tensor[w,1-v w,u,v,v,L2]-1/2 Tensor[w,1-v w,u,v,v,L3]-Tensor[w,1-v w,u,v,w,L1]-1/2 Tensor[w,1-v w,u,v,w,L2]-1/2 Tensor[w,1-v w,u,v,w,L3]+Tensor[w,1-v w,u,v,1-v w,L3]+Tensor[w,1-v w,u,v,1-u-v+u v w,L1]+1/2 Tensor[w,1-v w,u,v,1-u-v+u v w,L2]-1/2 Tensor[w,1-v w,u,v,1-u-v+u v w,L3]-Tensor[w,1-v w,u,1-w,1-u,L1]-Tensor[w,1-v w,u,1-w,1-u,L2]-Tensor[w,1-v w,u,1-w,1-v,L1]-Tensor[w,1-v w,u,1-w,1-v,L3]-Tensor[w,1-v w,u,1-w,w,L1]-1/2 Tensor[w,1-v w,u,1-w,w,L2]-1/2 Tensor[w,1-v w,u,1-w,w,L3]+Tensor[w,1-v w,u,1-w,1-u w,L2]+Tensor[w,1-v w,u,1-w,1-v w,L3]+Tensor[w,1-v w,u,1-w,1-u-v+u v w,L1]+Tensor[w,1-v w,u,w,1-v,L1]+Tensor[w,1-v w,u,w,1-v,L3]-Tensor[w,1-v w,u,w,v,L1]-1/2 Tensor[w,1-v w,u,w,v,L2]-1/2 Tensor[w,1-v w,u,w,v,L3]-Tensor[w,1-v w,u,w,1-u w,L2]+1/2 Tensor[w,1-v w,u,w,1-u-v+u v w,L2]-1/2 Tensor[w,1-v w,u,w,1-u-v+u v w,L3]+Tensor[w,1-v w,u,1-u-v+u v w,1-u,L1]+Tensor[w,1-v w,u,1-u-v+u v w,1-u,L2]-Tensor[w,1-v w,u,1-u-v+u v w,u,L1]-1/2 Tensor[w,1-v w,u,1-u-v+u v w,v,L2]-1/2 Tensor[w,1-v w,u,1-u-v+u v w,v,L3]+1/2 Tensor[w,1-v w,u,1-u-v+u v w,w,L2]-1/2 Tensor[w,1-v w,u,1-u-v+u v w,w,L3]-Tensor[w,1-v w,u,1-u-v+u v w,1-u w,L2]+Tensor[w,1-v w,1-v,u,1-u,L1]+Tensor[w,1-v w,1-v,u,1-u,L2]-Tensor[w,1-v w,1-v,u,u,L1]-1/2 Tensor[w,1-v w,1-v,u,u,L2]-1/2 Tensor[w,1-v w,1-v,u,u,L3]+Tensor[w,1-v w,1-v,u,1-v,L1]+Tensor[w,1-v w,1-v,u,1-v,L3]-Tensor[w,1-v w,1-v,u,v,L1]-1/2 Tensor[w,1-v w,1-v,u,v,L2]-1/2 Tensor[w,1-v w,1-v,u,v,L3]-Tensor[w,1-v w,1-v,u,1-u w,L2]-Tensor[w,1-v w,1-v,u,1-v w,L3]-1/2 Tensor[w,1-v w,1-v,1-v,u,L2]+1/2 Tensor[w,1-v w,1-v,1-v,u,L3]+Tensor[w,1-v w,1-v,1-v,1-v,L1]+Tensor[w,1-v w,1-v,1-v,1-v,L3]-Tensor[w,1-v w,1-v,1-v,v,L1]-Tensor[w,1-v w,1-v,1-v,v,L3]-1/2 Tensor[w,1-v w,1-v,1-v,1-w,L2]-1/2 Tensor[w,1-v w,1-v,1-v,1-w,L3]+Tensor[w,1-v w,1-v,1-v,1-v w,L3]+1/2 Tensor[w,1-v w,1-v,1-v,1-u-v+u v w,L2]-1/2 Tensor[w,1-v w,1-v,1-v,1-u-v+u v w,L3]+Tensor[w,1-v w,1-v,v,1-u,L1]+Tensor[w,1-v w,1-v,v,1-u,L2]-Tensor[w,1-v w,1-v,v,u,L1]-1/2 Tensor[w,1-v w,1-v,v,u,L2]-1/2 Tensor[w,1-v w,1-v,v,u,L3]-Tensor[w,1-v w,1-v,v,1-v w,L3]-1/2 Tensor[w,1-v w,1-v,v,1-u-v+u v w,L2]+1/2 Tensor[w,1-v w,1-v,v,1-u-v+u v w,L3]+Tensor[w,1-v w,1-v,1-w,1-u,L1]+Tensor[w,1-v w,1-v,1-w,1-u,L2]+Tensor[w,1-v w,1-v,1-w,1-v,L1]+Tensor[w,1-v w,1-v,1-w,1-v,L3]+Tensor[w,1-v w,1-v,1-w,w,L1]+1/2 Tensor[w,1-v w,1-v,1-w,w,L2]+1/2 Tensor[w,1-v w,1-v,1-w,w,L3]-Tensor[w,1-v w,1-v,1-w,1-u w,L2]-Tensor[w,1-v w,1-v,1-w,1-v w,L3]-Tensor[w,1-v w,1-v,1-w,1-u-v+u v w,L1]-Tensor[w,1-v w,1-v,1-v w,u,L3]+Tensor[w,1-v w,1-v,1-v w,v,L3]+1/2 Tensor[w,1-v w,1-v,1-v w,1-w,L2]+1/2 Tensor[w,1-v w,1-v,1-v w,1-w,L3]-1/2 Tensor[w,1-v w,1-v,1-v w,w,L2]+1/2 Tensor[w,1-v w,1-v,1-v w,w,L3]-2 Tensor[w,1-v w,1-v,1-v w,1-v w,L3]-1/2 Tensor[w,1-v w,1-v,1-v w,1-u-v+u v w,L2]+1/2 Tensor[w,1-v w,1-v,1-v w,1-u-v+u v w,L3]-Tensor[w,1-v w,1-v,1-u-v+u v w,1-u,L1]-Tensor[w,1-v w,1-v,1-u-v+u v w,1-u,L2]+Tensor[w,1-v w,1-v,1-u-v+u v w,u,L1]+1/2 Tensor[w,1-v w,1-v,1-u-v+u v w,u,L2]+1/2 Tensor[w,1-v w,1-v,1-u-v+u v w,u,L3]-Tensor[w,1-v w,1-v,1-u-v+u v w,1-v,L1]-Tensor[w,1-v w,1-v,1-u-v+u v w,1-v,L3]+Tensor[w,1-v w,1-v,1-u-v+u v w,v,L1]+1/2 Tensor[w,1-v w,1-v,1-u-v+u v w,v,L2]+1/2 Tensor[w,1-v w,1-v,1-u-v+u v w,v,L3]+Tensor[w,1-v w,1-v,1-u-v+u v w,1-u w,L2]+Tensor[w,1-v w,1-v,1-u-v+u v w,1-v w,L3]+Tensor[w,1-v w,v,1-u,1-u,L1]+Tensor[w,1-v w,v,1-u,1-u,L2]+1/2 Tensor[w,1-v w,v,1-u,u,L2]+1/2 Tensor[w,1-v w,v,1-u,u,L3]+Tensor[w,1-v w,v,1-u,v,L1]+Tensor[w,1-v w,v,1-u,w,L1]+Tensor[w,1-v w,v,1-u,w,L2]-Tensor[w,1-v w,v,1-u,1-u w,L2]-Tensor[w,1-v w,v,1-u,1-u-v+u v w,L1]-Tensor[w,1-v w,v,u,1-u,L1]-Tensor[w,1-v w,v,u,1-u,L2]-Tensor[w,1-v w,v,u,v,L1]-1/2 Tensor[w,1-v w,v,u,v,L2]-1/2 Tensor[w,1-v w,v,u,v,L3]-Tensor[w,1-v w,v,u,w,L1]-1/2 Tensor[w,1-v w,v,u,w,L2]-1/2 Tensor[w,1-v w,v,u,w,L3]+Tensor[w,1-v w,v,u,1-v w,L3]+Tensor[w,1-v w,v,u,1-u-v+u v w,L1]+1/2 Tensor[w,1-v w,v,u,1-u-v+u v w,L2]-1/2 Tensor[w,1-v w,v,u,1-u-v+u v w,L3]+1/2 Tensor[w,1-v w,v,1-v,u,L2]-1/2 Tensor[w,1-v w,v,1-v,u,L3]-Tensor[w,1-v w,v,1-v,1-v,L1]-Tensor[w,1-v w,v,1-v,1-v,L3]+Tensor[w,1-v w,v,1-v,v,L1]+Tensor[w,1-v w,v,1-v,v,L3]+1/2 Tensor[w,1-v w,v,1-v,1-w,L2]+1/2 Tensor[w,1-v w,v,1-v,1-w,L3]-Tensor[w,1-v w,v,1-v,1-v w,L3]-1/2 Tensor[w,1-v w,v,1-v,1-u-v+u v w,L2]+1/2 Tensor[w,1-v w,v,1-v,1-u-v+u v w,L3]+Tensor[w,1-v w,v,v,1-u,L1]+Tensor[w,1-v w,v,v,1-u,L2]-Tensor[w,1-v w,v,v,u,L1]-1/2 Tensor[w,1-v w,v,v,u,L2]-1/2 Tensor[w,1-v w,v,v,u,L3]-Tensor[w,1-v w,v,v,1-v w,L3]-1/2 Tensor[w,1-v w,v,v,1-u-v+u v w,L2]+1/2 Tensor[w,1-v w,v,v,1-u-v+u v w,L3]+Tensor[w,1-v w,v,w,1-u,L1]+Tensor[w,1-v w,v,w,1-u,L2]-Tensor[w,1-v w,v,w,u,L1]-1/2 Tensor[w,1-v w,v,w,u,L2]-1/2 Tensor[w,1-v w,v,w,u,L3]-Tensor[w,1-v w,v,w,1-v w,L3]-1/2 Tensor[w,1-v w,v,w,1-u-v+u v w,L2]+1/2 Tensor[w,1-v w,v,w,1-u-v+u v w,L3]+Tensor[w,1-v w,v,1-v w,u,L3]-Tensor[w,1-v w,v,1-v w,v,L3]-1/2 Tensor[w,1-v w,v,1-v w,1-w,L2]-1/2 Tensor[w,1-v w,v,1-v w,1-w,L3]+1/2 Tensor[w,1-v w,v,1-v w,w,L2]-1/2 Tensor[w,1-v w,v,1-v w,w,L3]+2 Tensor[w,1-v w,v,1-v w,1-v w,L3]+1/2 Tensor[w,1-v w,v,1-v w,1-u-v+u v w,L2]-1/2 Tensor[w,1-v w,v,1-v w,1-u-v+u v w,L3]-Tensor[w,1-v w,v,1-u-v+u v w,1-u,L1]-Tensor[w,1-v w,v,1-u-v+u v w,1-u,L2]+Tensor[w,1-v w,v,1-u-v+u v w,u,L1]+1/2 Tensor[w,1-v w,v,1-u-v+u v w,v,L2]+1/2 Tensor[w,1-v w,v,1-u-v+u v w,v,L3]-1/2 Tensor[w,1-v w,v,1-u-v+u v w,w,L2]+1/2 Tensor[w,1-v w,v,1-u-v+u v w,w,L3]+Tensor[w,1-v w,v,1-u-v+u v w,1-u w,L2]+Tensor[w,1-v w,1-w,1-u,1-u,L1]+Tensor[w,1-v w,1-w,1-u,1-u,L2]+1/2 Tensor[w,1-v w,1-w,1-u,u,L2]+1/2 Tensor[w,1-v w,1-w,1-u,u,L3]+Tensor[w,1-v w,1-w,1-u,v,L1]+Tensor[w,1-v w,1-w,1-u,w,L1]+Tensor[w,1-v w,1-w,1-u,w,L2]-Tensor[w,1-v w,1-w,1-u,1-u w,L2]-Tensor[w,1-v w,1-w,1-u,1-u-v+u v w,L1]-Tensor[w,1-v w,1-w,u,1-u,L1]-Tensor[w,1-v w,1-w,u,1-u,L2]-Tensor[w,1-v w,1-w,u,1-v,L1]-Tensor[w,1-v w,1-w,u,1-v,L3]-Tensor[w,1-v w,1-w,u,w,L1]-1/2 Tensor[w,1-v w,1-w,u,w,L2]-1/2 Tensor[w,1-v w,1-w,u,w,L3]+Tensor[w,1-v w,1-w,u,1-u w,L2]+Tensor[w,1-v w,1-w,u,1-v w,L3]+Tensor[w,1-v w,1-w,u,1-u-v+u v w,L1]+1/2 Tensor[w,1-v w,1-w,1-v,u,L2]-1/2 Tensor[w,1-v w,1-w,1-v,u,L3]-Tensor[w,1-v w,1-w,1-v,1-v,L1]-Tensor[w,1-v w,1-w,1-v,1-v,L3]+Tensor[w,1-v w,1-w,1-v,v,L1]+Tensor[w,1-v w,1-w,1-v,v,L3]+1/2 Tensor[w,1-v w,1-w,1-v,1-w,L2]+1/2 Tensor[w,1-v w,1-w,1-v,1-w,L3]-Tensor[w,1-v w,1-w,1-v,1-v w,L3]-1/2 Tensor[w,1-v w,1-w,1-v,1-u-v+u v w,L2]+1/2 Tensor[w,1-v w,1-w,1-v,1-u-v+u v w,L3]-Tensor[w,1-v w,1-w,1-w,1-u,L1]-Tensor[w,1-v w,1-w,1-w,1-u,L2]-Tensor[w,1-v w,1-w,1-w,1-v,L1]-Tensor[w,1-v w,1-w,1-w,1-v,L3]-Tensor[w,1-v w,1-w,1-w,w,L1]-1/2 Tensor[w,1-v w,1-w,1-w,w,L2]-1/2 Tensor[w,1-v w,1-w,1-w,w,L3]+Tensor[w,1-v w,1-w,1-w,1-u w,L2]+Tensor[w,1-v w,1-w,1-w,1-v w,L3]+Tensor[w,1-v w,1-w,1-w,1-u-v+u v w,L1]+Tensor[w,1-v w,1-w,w,1-u,L1]+Tensor[w,1-v w,1-w,w,1-u,L2]-Tensor[w,1-v w,1-w,w,u,L1]-1/2 Tensor[w,1-v w,1-w,w,u,L2]-1/2 Tensor[w,1-v w,1-w,w,u,L3]-Tensor[w,1-v w,1-w,w,1-v w,L3]-1/2 Tensor[w,1-v w,1-w,w,1-u-v+u v w,L2]+1/2 Tensor[w,1-v w,1-w,w,1-u-v+u v w,L3]+Tensor[w,1-v w,1-w,1-v w,u,L3]-Tensor[w,1-v w,1-w,1-v w,v,L3]-1/2 Tensor[w,1-v w,1-w,1-v w,1-w,L2]-1/2 Tensor[w,1-v w,1-w,1-v w,1-w,L3]+1/2 Tensor[w,1-v w,1-w,1-v w,w,L2]-1/2 Tensor[w,1-v w,1-w,1-v w,w,L3]+2 Tensor[w,1-v w,1-w,1-v w,1-v w,L3]+1/2 Tensor[w,1-v w,1-w,1-v w,1-u-v+u v w,L2]-1/2 Tensor[w,1-v w,1-w,1-v w,1-u-v+u v w,L3]-1/2 Tensor[w,1-v w,1-w,1-u-v+u v w,u,L2]-1/2 Tensor[w,1-v w,1-w,1-u-v+u v w,u,L3]+Tensor[w,1-v w,1-w,1-u-v+u v w,1-v,L1]+Tensor[w,1-v w,1-w,1-u-v+u v w,1-v,L3]-Tensor[w,1-v w,1-w,1-u-v+u v w,v,L1]-1/2 Tensor[w,1-v w,1-w,1-u-v+u v w,w,L2]+1/2 Tensor[w,1-v w,1-w,1-u-v+u v w,w,L3]-Tensor[w,1-v w,1-w,1-u-v+u v w,1-v w,L3]+Tensor[w,1-v w,w,u,1-v,L1]+Tensor[w,1-v w,w,u,1-v,L3]-Tensor[w,1-v w,w,u,v,L1]-1/2 Tensor[w,1-v w,w,u,v,L2]-1/2 Tensor[w,1-v w,w,u,v,L3]-Tensor[w,1-v w,w,u,1-u w,L2]+1/2 Tensor[w,1-v w,w,u,1-u-v+u v w,L2]-1/2 Tensor[w,1-v w,w,u,1-u-v+u v w,L3]+Tensor[w,1-v w,w,v,1-u,L1]+Tensor[w,1-v w,w,v,1-u,L2]-Tensor[w,1-v w,w,v,u,L1]-1/2 Tensor[w,1-v w,w,v,u,L2]-1/2 Tensor[w,1-v w,w,v,u,L3]-Tensor[w,1-v w,w,v,1-v w,L3]-1/2 Tensor[w,1-v w,w,v,1-u-v+u v w,L2]+1/2 Tensor[w,1-v w,w,v,1-u-v+u v w,L3]+Tensor[w,1-v w,w,1-w,1-u,L1]+Tensor[w,1-v w,w,1-w,1-u,L2]+Tensor[w,1-v w,w,1-w,1-v,L1]+Tensor[w,1-v w,w,1-w,1-v,L3]+Tensor[w,1-v w,w,1-w,w,L1]+1/2 Tensor[w,1-v w,w,1-w,w,L2]+1/2 Tensor[w,1-v w,w,1-w,w,L3]-Tensor[w,1-v w,w,1-w,1-u w,L2]-Tensor[w,1-v w,w,1-w,1-v w,L3]-Tensor[w,1-v w,w,1-w,1-u-v+u v w,L1]-Tensor[w,1-v w,w,1-u-v+u v w,1-u,L1]-Tensor[w,1-v w,w,1-u-v+u v w,1-u,L2]+Tensor[w,1-v w,w,1-u-v+u v w,u,L1]+1/2 Tensor[w,1-v w,w,1-u-v+u v w,u,L2]+1/2 Tensor[w,1-v w,w,1-u-v+u v w,u,L3]-Tensor[w,1-v w,w,1-u-v+u v w,1-v,L1]-Tensor[w,1-v w,w,1-u-v+u v w,1-v,L3]+Tensor[w,1-v w,w,1-u-v+u v w,v,L1]+1/2 Tensor[w,1-v w,w,1-u-v+u v w,v,L2]+1/2 Tensor[w,1-v w,w,1-u-v+u v w,v,L3]+Tensor[w,1-v w,w,1-u-v+u v w,1-u w,L2]+Tensor[w,1-v w,w,1-u-v+u v w,1-v w,L3]+2 Tensor[w,1-v w,1-v w,1-v,u,L1]+2 Tensor[w,1-v w,1-v w,1-v,1-v,L1]+2 Tensor[w,1-v w,1-v w,1-v,1-v,L3]+Tensor[w,1-v w,1-v w,1-v,v,L2]+Tensor[w,1-v w,1-v w,1-v,v,L3]+2 Tensor[w,1-v w,1-v w,1-v,w,L1]+2 Tensor[w,1-v w,1-v w,1-v,w,L3]-2 Tensor[w,1-v w,1-v w,1-v,1-v w,L3]-2 Tensor[w,1-v w,1-v w,1-v,1-u-v+u v w,L1]-2 Tensor[w,1-v w,1-v w,v,1-u,L1]-2 Tensor[w,1-v w,1-v w,v,1-u,L2]-2 Tensor[w,1-v w,1-v w,v,v,L1]-Tensor[w,1-v w,1-v w,v,v,L2]-Tensor[w,1-v w,1-v w,v,v,L3]-2 Tensor[w,1-v w,1-v w,v,w,L1]-Tensor[w,1-v w,1-v w,v,w,L2]-Tensor[w,1-v w,1-v w,v,w,L3]+2 Tensor[w,1-v w,1-v w,v,1-v w,L3]+2 Tensor[w,1-v w,1-v w,v,1-u-v+u v w,L1]+Tensor[w,1-v w,1-v w,v,1-u-v+u v w,L2]-Tensor[w,1-v w,1-v w,v,1-u-v+u v w,L3]-2 Tensor[w,1-v w,1-v w,1-w,1-u,L1]-2 Tensor[w,1-v w,1-v w,1-w,1-u,L2]-2 Tensor[w,1-v w,1-v w,1-w,1-v,L1]-2 Tensor[w,1-v w,1-v w,1-w,1-v,L3]-2 Tensor[w,1-v w,1-v w,1-w,w,L1]-Tensor[w,1-v w,1-v w,1-w,w,L2]-Tensor[w,1-v w,1-v w,1-w,w,L3]+2 Tensor[w,1-v w,1-v w,1-w,1-u w,L2]+2 Tensor[w,1-v w,1-v w,1-w,1-v w,L3]+2 Tensor[w,1-v w,1-v w,1-w,1-u-v+u v w,L1]+2 Tensor[w,1-v w,1-v w,w,1-v,L1]+2 Tensor[w,1-v w,1-v w,w,1-v,L3]-2 Tensor[w,1-v w,1-v w,w,v,L1]-Tensor[w,1-v w,1-v w,w,v,L2]-Tensor[w,1-v w,1-v w,w,v,L3]-2 Tensor[w,1-v w,1-v w,w,1-u w,L2]+Tensor[w,1-v w,1-v w,w,1-u-v+u v w,L2]-Tensor[w,1-v w,1-v w,w,1-u-v+u v w,L3]+2 Tensor[w,1-v w,1-v w,1-u-v+u v w,1-u,L1]+2 Tensor[w,1-v w,1-v w,1-u-v+u v w,1-u,L2]-2 Tensor[w,1-v w,1-v w,1-u-v+u v w,u,L1]-Tensor[w,1-v w,1-v w,1-u-v+u v w,v,L2]-Tensor[w,1-v w,1-v w,1-u-v+u v w,v,L3]+Tensor[w,1-v w,1-v w,1-u-v+u v w,w,L2]-Tensor[w,1-v w,1-v w,1-u-v+u v w,w,L3]-2 Tensor[w,1-v w,1-v w,1-u-v+u v w,1-u w,L2]-Tensor[w,1-v w,1-u-v+u v w,1-u,1-u,L1]-Tensor[w,1-v w,1-u-v+u v w,1-u,1-u,L2]-1/2 Tensor[w,1-v w,1-u-v+u v w,1-u,u,L2]-1/2 Tensor[w,1-v w,1-u-v+u v w,1-u,u,L3]-Tensor[w,1-v w,1-u-v+u v w,1-u,v,L1]-Tensor[w,1-v w,1-u-v+u v w,1-u,w,L1]-Tensor[w,1-v w,1-u-v+u v w,1-u,w,L2]+Tensor[w,1-v w,1-u-v+u v w,1-u,1-u w,L2]+Tensor[w,1-v w,1-u-v+u v w,1-u,1-u-v+u v w,L1]+Tensor[w,1-v w,1-u-v+u v w,u,u,L1]+1/2 Tensor[w,1-v w,1-u-v+u v w,u,u,L2]+1/2 Tensor[w,1-v w,1-u-v+u v w,u,u,L3]+Tensor[w,1-v w,1-u-v+u v w,u,v,L1]+1/2 Tensor[w,1-v w,1-u-v+u v w,u,v,L2]+1/2 Tensor[w,1-v w,1-u-v+u v w,u,v,L3]+Tensor[w,1-v w,1-u-v+u v w,u,w,L1]+1/2 Tensor[w,1-v w,1-u-v+u v w,u,w,L2]+1/2 Tensor[w,1-v w,1-u-v+u v w,u,w,L3]-Tensor[w,1-v w,1-u-v+u v w,u,1-u-v+u v w,L1]-Tensor[w,1-v w,1-u-v+u v w,1-v,u,L1]-Tensor[w,1-v w,1-u-v+u v w,1-v,1-v,L1]-Tensor[w,1-v w,1-u-v+u v w,1-v,1-v,L3]-1/2 Tensor[w,1-v w,1-u-v+u v w,1-v,v,L2]-1/2 Tensor[w,1-v w,1-u-v+u v w,1-v,v,L3]-Tensor[w,1-v w,1-u-v+u v w,1-v,w,L1]-Tensor[w,1-v w,1-u-v+u v w,1-v,w,L3]+Tensor[w,1-v w,1-u-v+u v w,1-v,1-v w,L3]+Tensor[w,1-v w,1-u-v+u v w,1-v,1-u-v+u v w,L1]+Tensor[w,1-v w,1-u-v+u v w,v,u,L1]+1/2 Tensor[w,1-v w,1-u-v+u v w,v,u,L2]+1/2 Tensor[w,1-v w,1-u-v+u v w,v,u,L3]+Tensor[w,1-v w,1-u-v+u v w,v,v,L1]+1/2 Tensor[w,1-v w,1-u-v+u v w,v,v,L2]+1/2 Tensor[w,1-v w,1-u-v+u v w,v,v,L3]+Tensor[w,1-v w,1-u-v+u v w,v,w,L1]+1/2 Tensor[w,1-v w,1-u-v+u v w,v,w,L2]+1/2 Tensor[w,1-v w,1-u-v+u v w,v,w,L3]-Tensor[w,1-v w,1-u-v+u v w,v,1-u-v+u v w,L1]+Tensor[w,1-v w,1-u-v+u v w,1-w,1-u,L1]+Tensor[w,1-v w,1-u-v+u v w,1-w,1-u,L2]+Tensor[w,1-v w,1-u-v+u v w,1-w,1-v,L1]+Tensor[w,1-v w,1-u-v+u v w,1-w,1-v,L3]+Tensor[w,1-v w,1-u-v+u v w,1-w,w,L1]+1/2 Tensor[w,1-v w,1-u-v+u v w,1-w,w,L2]+1/2 Tensor[w,1-v w,1-u-v+u v w,1-w,w,L3]-Tensor[w,1-v w,1-u-v+u v w,1-w,1-u w,L2]-Tensor[w,1-v w,1-u-v+u v w,1-w,1-v w,L3]-Tensor[w,1-v w,1-u-v+u v w,1-w,1-u-v+u v w,L1]-Tensor[w,1-v w,1-u-v+u v w,w,1-u,L1]-Tensor[w,1-v w,1-u-v+u v w,w,1-u,L2]+Tensor[w,1-v w,1-u-v+u v w,w,u,L1]+1/2 Tensor[w,1-v w,1-u-v+u v w,w,u,L2]+1/2 Tensor[w,1-v w,1-u-v+u v w,w,u,L3]-Tensor[w,1-v w,1-u-v+u v w,w,1-v,L1]-Tensor[w,1-v w,1-u-v+u v w,w,1-v,L3]+Tensor[w,1-v w,1-u-v+u v w,w,v,L1]+1/2 Tensor[w,1-v w,1-u-v+u v w,w,v,L2]+1/2 Tensor[w,1-v w,1-u-v+u v w,w,v,L3]+Tensor[w,1-v w,1-u-v+u v w,w,1-u w,L2]+Tensor[w,1-v w,1-u-v+u v w,w,1-v w,L3]);


(*limit 1: w\[Rule]1*)


wheellimit1=(u v)/(u-v) (Tensor[u,-1+u,-1+u,u,-1+u,u]-Tensor[u,-1+u,-1+u,u,-1+u,v]-Tensor[u,-1+u,-1+u,u,u,u]+Tensor[u,-1+u,-1+u,u,u,v]-Tensor[u,-1+u,-1+u,u,v,-1+u]+Tensor[u,-1+u,-1+u,u,v,u]+Tensor[u,-1+u,-1+u,u,v,-1+v]-Tensor[u,-1+u,-1+u,u,v,v]-Tensor[u,-1+u,-1+u,v,u,-1+u]+Tensor[u,-1+u,-1+u,v,u,u]+Tensor[u,-1+u,-1+u,v,u,-1+v]-Tensor[u,-1+u,-1+u,v,u,v]+Tensor[u,-1+u,-1+u,v,-1+v,u]-Tensor[u,-1+u,-1+u,v,-1+v,v]-Tensor[u,-1+u,-1+u,v,v,u]+Tensor[u,-1+u,-1+u,v,v,v]-Tensor[u,-1+u,u,-1+u,-1+u,u]+Tensor[u,-1+u,u,-1+u,-1+u,v]+Tensor[u,-1+u,u,-1+u,u,u]-Tensor[u,-1+u,u,-1+u,u,v]+Tensor[u,-1+u,u,-1+u,v,-1+u]-Tensor[u,-1+u,u,-1+u,v,u]-Tensor[u,-1+u,u,-1+u,v,-1+v]+Tensor[u,-1+u,u,-1+u,v,v]+Tensor[u,-1+u,u,v,-1+u,-1+u]-Tensor[u,-1+u,u,v,-1+u,u]-Tensor[u,-1+u,u,v,-1+u,-1+v]+Tensor[u,-1+u,u,v,-1+u,v]-Tensor[u,-1+u,u,v,-1+v,-1+u]+Tensor[u,-1+u,u,v,-1+v,-1+v]+Tensor[u,-1+u,u,v,v,-1+u]-Tensor[u,-1+u,u,v,v,-1+v]-Tensor[u,-1+u,v,-1+u,u,-1+u]+Tensor[u,-1+u,v,-1+u,u,u]+Tensor[u,-1+u,v,-1+u,u,-1+v]-Tensor[u,-1+u,v,-1+u,u,v]+Tensor[u,-1+u,v,-1+u,-1+v,u]-Tensor[u,-1+u,v,-1+u,-1+v,v]-Tensor[u,-1+u,v,-1+u,v,u]+Tensor[u,-1+u,v,-1+u,v,v]+Tensor[u,-1+u,v,u,-1+u,-1+u]-Tensor[u,-1+u,v,u,-1+u,u]-Tensor[u,-1+u,v,u,-1+u,-1+v]+Tensor[u,-1+u,v,u,-1+u,v]-Tensor[u,-1+u,v,u,-1+v,-1+u]+Tensor[u,-1+u,v,u,-1+v,-1+v]+Tensor[u,-1+u,v,u,v,-1+u]-Tensor[u,-1+u,v,u,v,-1+v]+Tensor[u,-1+u,v,-1+v,-1+u,u]-Tensor[u,-1+u,v,-1+v,-1+u,v]-Tensor[u,-1+u,v,-1+v,u,-1+u]+Tensor[u,-1+u,v,-1+v,u,-1+v]+Tensor[u,-1+u,v,-1+v,-1+v,u]-Tensor[u,-1+u,v,-1+v,-1+v,v]-Tensor[u,-1+u,v,-1+v,v,-1+u]+Tensor[u,-1+u,v,-1+v,v,-1+v]-Tensor[u,-1+u,v,v,-1+u,u]+Tensor[u,-1+u,v,v,-1+u,v]+Tensor[u,-1+u,v,v,u,-1+u]-Tensor[u,-1+u,v,v,u,-1+v]-Tensor[u,-1+u,v,v,-1+v,u]+Tensor[u,-1+u,v,v,-1+v,v]+Tensor[u,-1+u,v,v,v,-1+u]-Tensor[u,-1+u,v,v,v,-1+v]-Tensor[u,u,-1+u,u,-1+u,u]+Tensor[u,u,-1+u,u,-1+u,v]+Tensor[u,u,-1+u,u,u,u]-Tensor[u,u,-1+u,u,u,v]+Tensor[u,u,-1+u,u,v,-1+u]-Tensor[u,u,-1+u,u,v,u]-Tensor[u,u,-1+u,u,v,-1+v]+Tensor[u,u,-1+u,u,v,v]+Tensor[u,u,-1+u,v,u,-1+u]-Tensor[u,u,-1+u,v,u,u]-Tensor[u,u,-1+u,v,u,-1+v]+Tensor[u,u,-1+u,v,u,v]-Tensor[u,u,-1+u,v,-1+v,u]+Tensor[u,u,-1+u,v,-1+v,v]+Tensor[u,u,-1+u,v,v,u]-Tensor[u,u,-1+u,v,v,v]+Tensor[u,u,u,-1+u,-1+u,u]-Tensor[u,u,u,-1+u,-1+u,v]-Tensor[u,u,u,-1+u,u,u]+Tensor[u,u,u,-1+u,u,v]-Tensor[u,u,u,-1+u,v,-1+u]+Tensor[u,u,u,-1+u,v,u]+Tensor[u,u,u,-1+u,v,-1+v]-Tensor[u,u,u,-1+u,v,v]-Tensor[u,u,u,v,-1+u,-1+u]+Tensor[u,u,u,v,-1+u,u]+Tensor[u,u,u,v,-1+u,-1+v]-Tensor[u,u,u,v,-1+u,v]+Tensor[u,u,u,v,-1+v,-1+u]-Tensor[u,u,u,v,-1+v,-1+v]-Tensor[u,u,u,v,v,-1+u]+Tensor[u,u,u,v,v,-1+v]+Tensor[u,u,v,-1+u,u,-1+u]-Tensor[u,u,v,-1+u,u,u]-Tensor[u,u,v,-1+u,u,-1+v]+Tensor[u,u,v,-1+u,u,v]-Tensor[u,u,v,-1+u,-1+v,u]+Tensor[u,u,v,-1+u,-1+v,v]+Tensor[u,u,v,-1+u,v,u]-Tensor[u,u,v,-1+u,v,v]-Tensor[u,u,v,u,-1+u,-1+u]+Tensor[u,u,v,u,-1+u,u]+Tensor[u,u,v,u,-1+u,-1+v]-Tensor[u,u,v,u,-1+u,v]+Tensor[u,u,v,u,-1+v,-1+u]-Tensor[u,u,v,u,-1+v,-1+v]-Tensor[u,u,v,u,v,-1+u]+Tensor[u,u,v,u,v,-1+v]-Tensor[u,u,v,-1+v,-1+u,u]+Tensor[u,u,v,-1+v,-1+u,v]+Tensor[u,u,v,-1+v,u,-1+u]-Tensor[u,u,v,-1+v,u,-1+v]-Tensor[u,u,v,-1+v,-1+v,u]+Tensor[u,u,v,-1+v,-1+v,v]+Tensor[u,u,v,-1+v,v,-1+u]-Tensor[u,u,v,-1+v,v,-1+v]+Tensor[u,u,v,v,-1+u,u]-Tensor[u,u,v,v,-1+u,v]-Tensor[u,u,v,v,u,-1+u]+Tensor[u,u,v,v,u,-1+v]+Tensor[u,u,v,v,-1+v,u]-Tensor[u,u,v,v,-1+v,v]-Tensor[u,u,v,v,v,-1+u]+Tensor[u,u,v,v,v,-1+v]-Tensor[u,v,-1+u,-1+u,u,-1+u]+Tensor[u,v,-1+u,-1+u,u,u]+Tensor[u,v,-1+u,-1+u,u,-1+v]-Tensor[u,v,-1+u,-1+u,u,v]+Tensor[u,v,-1+u,-1+u,-1+v,u]-Tensor[u,v,-1+u,-1+u,-1+v,v]-Tensor[u,v,-1+u,-1+u,v,u]+Tensor[u,v,-1+u,-1+u,v,v]+Tensor[u,v,-1+u,u,-1+u,-1+u]-Tensor[u,v,-1+u,u,-1+u,u]-Tensor[u,v,-1+u,u,-1+u,-1+v]+Tensor[u,v,-1+u,u,-1+u,v]-Tensor[u,v,-1+u,u,-1+v,-1+u]+Tensor[u,v,-1+u,u,-1+v,-1+v]+Tensor[u,v,-1+u,u,v,-1+u]-Tensor[u,v,-1+u,u,v,-1+v]+Tensor[u,v,-1+u,-1+v,-1+u,u]-Tensor[u,v,-1+u,-1+v,-1+u,v]-Tensor[u,v,-1+u,-1+v,u,-1+u]+Tensor[u,v,-1+u,-1+v,u,-1+v]+Tensor[u,v,-1+u,-1+v,-1+v,u]-Tensor[u,v,-1+u,-1+v,-1+v,v]-Tensor[u,v,-1+u,-1+v,v,-1+u]+Tensor[u,v,-1+u,-1+v,v,-1+v]-Tensor[u,v,-1+u,v,-1+u,u]+Tensor[u,v,-1+u,v,-1+u,v]+Tensor[u,v,-1+u,v,u,-1+u]-Tensor[u,v,-1+u,v,u,-1+v]-Tensor[u,v,-1+u,v,-1+v,u]+Tensor[u,v,-1+u,v,-1+v,v]+Tensor[u,v,-1+u,v,v,-1+u]-Tensor[u,v,-1+u,v,v,-1+v]+Tensor[u,v,u,-1+u,u,-1+u]-Tensor[u,v,u,-1+u,u,u]-Tensor[u,v,u,-1+u,u,-1+v]+Tensor[u,v,u,-1+u,u,v]-Tensor[u,v,u,-1+u,-1+v,u]+Tensor[u,v,u,-1+u,-1+v,v]+Tensor[u,v,u,-1+u,v,u]-Tensor[u,v,u,-1+u,v,v]-Tensor[u,v,u,u,-1+u,-1+u]+Tensor[u,v,u,u,-1+u,u]+Tensor[u,v,u,u,-1+u,-1+v]-Tensor[u,v,u,u,-1+u,v]+Tensor[u,v,u,u,-1+v,-1+u]-Tensor[u,v,u,u,-1+v,-1+v]-Tensor[u,v,u,u,v,-1+u]+Tensor[u,v,u,u,v,-1+v]-Tensor[u,v,u,-1+v,-1+u,u]+Tensor[u,v,u,-1+v,-1+u,v]+Tensor[u,v,u,-1+v,u,-1+u]-Tensor[u,v,u,-1+v,u,-1+v]-Tensor[u,v,u,-1+v,-1+v,u]+Tensor[u,v,u,-1+v,-1+v,v]+Tensor[u,v,u,-1+v,v,-1+u]-Tensor[u,v,u,-1+v,v,-1+v]+Tensor[u,v,u,v,-1+u,u]-Tensor[u,v,u,v,-1+u,v]-Tensor[u,v,u,v,u,-1+u]+Tensor[u,v,u,v,u,-1+v]+Tensor[u,v,u,v,-1+v,u]-Tensor[u,v,u,v,-1+v,v]-Tensor[u,v,u,v,v,-1+u]+Tensor[u,v,u,v,v,-1+v]+Tensor[u,v,-1+v,-1+u,-1+u,u]-Tensor[u,v,-1+v,-1+u,-1+u,v]-Tensor[u,v,-1+v,-1+u,u,-1+u]+Tensor[u,v,-1+v,-1+u,u,-1+v]+Tensor[u,v,-1+v,-1+u,-1+v,u]-Tensor[u,v,-1+v,-1+u,-1+v,v]-Tensor[u,v,-1+v,-1+u,v,-1+u]+Tensor[u,v,-1+v,-1+u,v,-1+v]-Tensor[u,v,-1+v,u,-1+u,u]+Tensor[u,v,-1+v,u,-1+u,v]+Tensor[u,v,-1+v,u,u,-1+u]-Tensor[u,v,-1+v,u,u,-1+v]-Tensor[u,v,-1+v,u,-1+v,u]+Tensor[u,v,-1+v,u,-1+v,v]+Tensor[u,v,-1+v,u,v,-1+u]-Tensor[u,v,-1+v,u,v,-1+v]+Tensor[u,v,-1+v,-1+v,-1+u,u]-Tensor[u,v,-1+v,-1+v,-1+u,v]-Tensor[u,v,-1+v,-1+v,u,u]+Tensor[u,v,-1+v,-1+v,u,v]-Tensor[u,v,-1+v,-1+v,v,-1+u]+Tensor[u,v,-1+v,-1+v,v,u]+Tensor[u,v,-1+v,-1+v,v,-1+v]-Tensor[u,v,-1+v,-1+v,v,v]-Tensor[u,v,-1+v,v,-1+u,-1+u]+Tensor[u,v,-1+v,v,-1+u,-1+v]+Tensor[u,v,-1+v,v,u,-1+u]-Tensor[u,v,-1+v,v,u,-1+v]+Tensor[u,v,-1+v,v,-1+v,-1+u]-Tensor[u,v,-1+v,v,-1+v,u]-Tensor[u,v,-1+v,v,-1+v,-1+v]+Tensor[u,v,-1+v,v,-1+v,v]-Tensor[u,v,v,-1+u,-1+u,u]+Tensor[u,v,v,-1+u,-1+u,v]+Tensor[u,v,v,-1+u,u,-1+u]-Tensor[u,v,v,-1+u,u,-1+v]-Tensor[u,v,v,-1+u,-1+v,u]+Tensor[u,v,v,-1+u,-1+v,v]+Tensor[u,v,v,-1+u,v,-1+u]-Tensor[u,v,v,-1+u,v,-1+v]+Tensor[u,v,v,u,-1+u,u]-Tensor[u,v,v,u,-1+u,v]-Tensor[u,v,v,u,u,-1+u]+Tensor[u,v,v,u,u,-1+v]+Tensor[u,v,v,u,-1+v,u]-Tensor[u,v,v,u,-1+v,v]-Tensor[u,v,v,u,v,-1+u]+Tensor[u,v,v,u,v,-1+v]-Tensor[u,v,v,-1+v,-1+u,u]+Tensor[u,v,v,-1+v,-1+u,v]+Tensor[u,v,v,-1+v,u,u]-Tensor[u,v,v,-1+v,u,v]+Tensor[u,v,v,-1+v,v,-1+u]-Tensor[u,v,v,-1+v,v,u]-Tensor[u,v,v,-1+v,v,-1+v]+Tensor[u,v,v,-1+v,v,v]+Tensor[u,v,v,v,-1+u,-1+u]-Tensor[u,v,v,v,-1+u,-1+v]-Tensor[u,v,v,v,u,-1+u]+Tensor[u,v,v,v,u,-1+v]-Tensor[u,v,v,v,-1+v,-1+u]+Tensor[u,v,v,v,-1+v,u]+Tensor[u,v,v,v,-1+v,-1+v]-Tensor[u,v,v,v,-1+v,v]-Tensor[v,u,-1+u,-1+u,u,-1+u]+Tensor[v,u,-1+u,-1+u,u,u]+Tensor[v,u,-1+u,-1+u,u,-1+v]-Tensor[v,u,-1+u,-1+u,u,v]+Tensor[v,u,-1+u,-1+u,-1+v,u]-Tensor[v,u,-1+u,-1+u,-1+v,v]-Tensor[v,u,-1+u,-1+u,v,u]+Tensor[v,u,-1+u,-1+u,v,v]+Tensor[v,u,-1+u,u,-1+u,-1+u]-Tensor[v,u,-1+u,u,-1+u,u]-Tensor[v,u,-1+u,u,-1+u,-1+v]+Tensor[v,u,-1+u,u,-1+u,v]-Tensor[v,u,-1+u,u,-1+v,-1+u]+Tensor[v,u,-1+u,u,-1+v,-1+v]+Tensor[v,u,-1+u,u,v,-1+u]-Tensor[v,u,-1+u,u,v,-1+v]+Tensor[v,u,-1+u,-1+v,-1+u,u]-Tensor[v,u,-1+u,-1+v,-1+u,v]-Tensor[v,u,-1+u,-1+v,u,-1+u]+Tensor[v,u,-1+u,-1+v,u,-1+v]+Tensor[v,u,-1+u,-1+v,-1+v,u]-Tensor[v,u,-1+u,-1+v,-1+v,v]-Tensor[v,u,-1+u,-1+v,v,-1+u]+Tensor[v,u,-1+u,-1+v,v,-1+v]-Tensor[v,u,-1+u,v,-1+u,u]+Tensor[v,u,-1+u,v,-1+u,v]+Tensor[v,u,-1+u,v,u,-1+u]-Tensor[v,u,-1+u,v,u,-1+v]-Tensor[v,u,-1+u,v,-1+v,u]+Tensor[v,u,-1+u,v,-1+v,v]+Tensor[v,u,-1+u,v,v,-1+u]-Tensor[v,u,-1+u,v,v,-1+v]+Tensor[v,u,u,-1+u,u,-1+u]-Tensor[v,u,u,-1+u,u,u]-Tensor[v,u,u,-1+u,u,-1+v]+Tensor[v,u,u,-1+u,u,v]-Tensor[v,u,u,-1+u,-1+v,u]+Tensor[v,u,u,-1+u,-1+v,v]+Tensor[v,u,u,-1+u,v,u]-Tensor[v,u,u,-1+u,v,v]-Tensor[v,u,u,u,-1+u,-1+u]+Tensor[v,u,u,u,-1+u,u]+Tensor[v,u,u,u,-1+u,-1+v]-Tensor[v,u,u,u,-1+u,v]+Tensor[v,u,u,u,-1+v,-1+u]-Tensor[v,u,u,u,-1+v,-1+v]-Tensor[v,u,u,u,v,-1+u]+Tensor[v,u,u,u,v,-1+v]-Tensor[v,u,u,-1+v,-1+u,u]+Tensor[v,u,u,-1+v,-1+u,v]+Tensor[v,u,u,-1+v,u,-1+u]-Tensor[v,u,u,-1+v,u,-1+v]-Tensor[v,u,u,-1+v,-1+v,u]+Tensor[v,u,u,-1+v,-1+v,v]+Tensor[v,u,u,-1+v,v,-1+u]-Tensor[v,u,u,-1+v,v,-1+v]+Tensor[v,u,u,v,-1+u,u]-Tensor[v,u,u,v,-1+u,v]-Tensor[v,u,u,v,u,-1+u]+Tensor[v,u,u,v,u,-1+v]+Tensor[v,u,u,v,-1+v,u]-Tensor[v,u,u,v,-1+v,v]-Tensor[v,u,u,v,v,-1+u]+Tensor[v,u,u,v,v,-1+v]+Tensor[v,u,-1+v,-1+u,-1+u,u]-Tensor[v,u,-1+v,-1+u,-1+u,v]-Tensor[v,u,-1+v,-1+u,u,-1+u]+Tensor[v,u,-1+v,-1+u,u,-1+v]+Tensor[v,u,-1+v,-1+u,-1+v,u]-Tensor[v,u,-1+v,-1+u,-1+v,v]-Tensor[v,u,-1+v,-1+u,v,-1+u]+Tensor[v,u,-1+v,-1+u,v,-1+v]-Tensor[v,u,-1+v,u,-1+u,u]+Tensor[v,u,-1+v,u,-1+u,v]+Tensor[v,u,-1+v,u,u,-1+u]-Tensor[v,u,-1+v,u,u,-1+v]-Tensor[v,u,-1+v,u,-1+v,u]+Tensor[v,u,-1+v,u,-1+v,v]+Tensor[v,u,-1+v,u,v,-1+u]-Tensor[v,u,-1+v,u,v,-1+v]+Tensor[v,u,-1+v,-1+v,-1+u,u]-Tensor[v,u,-1+v,-1+v,-1+u,v]-Tensor[v,u,-1+v,-1+v,u,u]+Tensor[v,u,-1+v,-1+v,u,v]-Tensor[v,u,-1+v,-1+v,v,-1+u]+Tensor[v,u,-1+v,-1+v,v,u]+Tensor[v,u,-1+v,-1+v,v,-1+v]-Tensor[v,u,-1+v,-1+v,v,v]-Tensor[v,u,-1+v,v,-1+u,-1+u]+Tensor[v,u,-1+v,v,-1+u,-1+v]+Tensor[v,u,-1+v,v,u,-1+u]-Tensor[v,u,-1+v,v,u,-1+v]+Tensor[v,u,-1+v,v,-1+v,-1+u]-Tensor[v,u,-1+v,v,-1+v,u]-Tensor[v,u,-1+v,v,-1+v,-1+v]+Tensor[v,u,-1+v,v,-1+v,v]-Tensor[v,u,v,-1+u,-1+u,u]+Tensor[v,u,v,-1+u,-1+u,v]+Tensor[v,u,v,-1+u,u,-1+u]-Tensor[v,u,v,-1+u,u,-1+v]-Tensor[v,u,v,-1+u,-1+v,u]+Tensor[v,u,v,-1+u,-1+v,v]+Tensor[v,u,v,-1+u,v,-1+u]-Tensor[v,u,v,-1+u,v,-1+v]+Tensor[v,u,v,u,-1+u,u]-Tensor[v,u,v,u,-1+u,v]-Tensor[v,u,v,u,u,-1+u]+Tensor[v,u,v,u,u,-1+v]+Tensor[v,u,v,u,-1+v,u]-Tensor[v,u,v,u,-1+v,v]-Tensor[v,u,v,u,v,-1+u]+Tensor[v,u,v,u,v,-1+v]-Tensor[v,u,v,-1+v,-1+u,u]+Tensor[v,u,v,-1+v,-1+u,v]+Tensor[v,u,v,-1+v,u,u]-Tensor[v,u,v,-1+v,u,v]+Tensor[v,u,v,-1+v,v,-1+u]-Tensor[v,u,v,-1+v,v,u]-Tensor[v,u,v,-1+v,v,-1+v]+Tensor[v,u,v,-1+v,v,v]+Tensor[v,u,v,v,-1+u,-1+u]-Tensor[v,u,v,v,-1+u,-1+v]-Tensor[v,u,v,v,u,-1+u]+Tensor[v,u,v,v,u,-1+v]-Tensor[v,u,v,v,-1+v,-1+u]+Tensor[v,u,v,v,-1+v,u]+Tensor[v,u,v,v,-1+v,-1+v]-Tensor[v,u,v,v,-1+v,v]+Tensor[v,-1+v,u,-1+u,-1+u,u]-Tensor[v,-1+v,u,-1+u,-1+u,v]-Tensor[v,-1+v,u,-1+u,u,-1+u]+Tensor[v,-1+v,u,-1+u,u,-1+v]+Tensor[v,-1+v,u,-1+u,-1+v,u]-Tensor[v,-1+v,u,-1+u,-1+v,v]-Tensor[v,-1+v,u,-1+u,v,-1+u]+Tensor[v,-1+v,u,-1+u,v,-1+v]-Tensor[v,-1+v,u,u,-1+u,u]+Tensor[v,-1+v,u,u,-1+u,v]+Tensor[v,-1+v,u,u,u,-1+u]-Tensor[v,-1+v,u,u,u,-1+v]-Tensor[v,-1+v,u,u,-1+v,u]+Tensor[v,-1+v,u,u,-1+v,v]+Tensor[v,-1+v,u,u,v,-1+u]-Tensor[v,-1+v,u,u,v,-1+v]+Tensor[v,-1+v,u,-1+v,-1+u,u]-Tensor[v,-1+v,u,-1+v,-1+u,v]-Tensor[v,-1+v,u,-1+v,u,u]+Tensor[v,-1+v,u,-1+v,u,v]-Tensor[v,-1+v,u,-1+v,v,-1+u]+Tensor[v,-1+v,u,-1+v,v,u]+Tensor[v,-1+v,u,-1+v,v,-1+v]-Tensor[v,-1+v,u,-1+v,v,v]-Tensor[v,-1+v,u,v,-1+u,-1+u]+Tensor[v,-1+v,u,v,-1+u,-1+v]+Tensor[v,-1+v,u,v,u,-1+u]-Tensor[v,-1+v,u,v,u,-1+v]+Tensor[v,-1+v,u,v,-1+v,-1+u]-Tensor[v,-1+v,u,v,-1+v,u]-Tensor[v,-1+v,u,v,-1+v,-1+v]+Tensor[v,-1+v,u,v,-1+v,v]+Tensor[v,-1+v,-1+v,u,-1+u,u]-Tensor[v,-1+v,-1+v,u,-1+u,v]-Tensor[v,-1+v,-1+v,u,u,u]+Tensor[v,-1+v,-1+v,u,u,v]-Tensor[v,-1+v,-1+v,u,v,-1+u]+Tensor[v,-1+v,-1+v,u,v,u]+Tensor[v,-1+v,-1+v,u,v,-1+v]-Tensor[v,-1+v,-1+v,u,v,v]-Tensor[v,-1+v,-1+v,v,u,-1+u]+Tensor[v,-1+v,-1+v,v,u,u]+Tensor[v,-1+v,-1+v,v,u,-1+v]-Tensor[v,-1+v,-1+v,v,u,v]+Tensor[v,-1+v,-1+v,v,-1+v,u]-Tensor[v,-1+v,-1+v,v,-1+v,v]-Tensor[v,-1+v,-1+v,v,v,u]+Tensor[v,-1+v,-1+v,v,v,v]-Tensor[v,-1+v,v,u,-1+u,-1+u]+Tensor[v,-1+v,v,u,-1+u,-1+v]+Tensor[v,-1+v,v,u,u,-1+u]-Tensor[v,-1+v,v,u,u,-1+v]+Tensor[v,-1+v,v,u,-1+v,-1+u]-Tensor[v,-1+v,v,u,-1+v,u]-Tensor[v,-1+v,v,u,-1+v,-1+v]+Tensor[v,-1+v,v,u,-1+v,v]+Tensor[v,-1+v,v,-1+v,u,-1+u]-Tensor[v,-1+v,v,-1+v,u,u]-Tensor[v,-1+v,v,-1+v,u,-1+v]+Tensor[v,-1+v,v,-1+v,u,v]-Tensor[v,-1+v,v,-1+v,-1+v,u]+Tensor[v,-1+v,v,-1+v,-1+v,v]+Tensor[v,-1+v,v,-1+v,v,u]-Tensor[v,-1+v,v,-1+v,v,v]-Tensor[v,v,u,-1+u,-1+u,u]+Tensor[v,v,u,-1+u,-1+u,v]+Tensor[v,v,u,-1+u,u,-1+u]-Tensor[v,v,u,-1+u,u,-1+v]-Tensor[v,v,u,-1+u,-1+v,u]+Tensor[v,v,u,-1+u,-1+v,v]+Tensor[v,v,u,-1+u,v,-1+u]-Tensor[v,v,u,-1+u,v,-1+v]+Tensor[v,v,u,u,-1+u,u]-Tensor[v,v,u,u,-1+u,v]-Tensor[v,v,u,u,u,-1+u]+Tensor[v,v,u,u,u,-1+v]+Tensor[v,v,u,u,-1+v,u]-Tensor[v,v,u,u,-1+v,v]-Tensor[v,v,u,u,v,-1+u]+Tensor[v,v,u,u,v,-1+v]-Tensor[v,v,u,-1+v,-1+u,u]+Tensor[v,v,u,-1+v,-1+u,v]+Tensor[v,v,u,-1+v,u,u]-Tensor[v,v,u,-1+v,u,v]+Tensor[v,v,u,-1+v,v,-1+u]-Tensor[v,v,u,-1+v,v,u]-Tensor[v,v,u,-1+v,v,-1+v]+Tensor[v,v,u,-1+v,v,v]+Tensor[v,v,u,v,-1+u,-1+u]-Tensor[v,v,u,v,-1+u,-1+v]-Tensor[v,v,u,v,u,-1+u]+Tensor[v,v,u,v,u,-1+v]-Tensor[v,v,u,v,-1+v,-1+u]+Tensor[v,v,u,v,-1+v,u]+Tensor[v,v,u,v,-1+v,-1+v]-Tensor[v,v,u,v,-1+v,v]-Tensor[v,v,-1+v,u,-1+u,u]+Tensor[v,v,-1+v,u,-1+u,v]+Tensor[v,v,-1+v,u,u,u]-Tensor[v,v,-1+v,u,u,v]+Tensor[v,v,-1+v,u,v,-1+u]-Tensor[v,v,-1+v,u,v,u]-Tensor[v,v,-1+v,u,v,-1+v]+Tensor[v,v,-1+v,u,v,v]+Tensor[v,v,-1+v,v,u,-1+u]-Tensor[v,v,-1+v,v,u,u]-Tensor[v,v,-1+v,v,u,-1+v]+Tensor[v,v,-1+v,v,u,v]-Tensor[v,v,-1+v,v,-1+v,u]+Tensor[v,v,-1+v,v,-1+v,v]+Tensor[v,v,-1+v,v,v,u]-Tensor[v,v,-1+v,v,v,v]+Tensor[v,v,v,u,-1+u,-1+u]-Tensor[v,v,v,u,-1+u,-1+v]-Tensor[v,v,v,u,u,-1+u]+Tensor[v,v,v,u,u,-1+v]-Tensor[v,v,v,u,-1+v,-1+u]+Tensor[v,v,v,u,-1+v,u]+Tensor[v,v,v,u,-1+v,-1+v]-Tensor[v,v,v,u,-1+v,v]-Tensor[v,v,v,-1+v,u,-1+u]+Tensor[v,v,v,-1+v,u,u]+Tensor[v,v,v,-1+v,u,-1+v]-Tensor[v,v,v,-1+v,u,v]+Tensor[v,v,v,-1+v,-1+v,u]-Tensor[v,v,v,-1+v,-1+v,v]-Tensor[v,v,v,-1+v,v,u]+Tensor[v,v,v,-1+v,v,v]);


(*limit 2: 1-u-v+u v w\[Rule]0*)


wheellimit2=(-1+u+v)/(2-u-v) (Tensor[u,-1+u,-1+u,-1+v,-1+v,-1+u+v]+Tensor[u,-1+u,-1+u,-1+v,v,-1+u]-Tensor[u,-1+u,-1+u,-1+v,v,-1+v]-Tensor[u,-1+u,-1+u,-1+v,v,-1+u+v]-Tensor[u,-1+u,-1+u,-1+v,-1+u+v,-1+u]+Tensor[u,-1+u,-1+u,-1+v,-1+u+v,-1+v]-Tensor[u,-1+u,-1+u,v,-1+u,-1+u]+Tensor[u,-1+u,-1+u,v,-1+u,-1+v]+Tensor[u,-1+u,-1+u,v,-1+v,-1+u]-Tensor[u,-1+u,-1+u,v,-1+v,-1+v]-Tensor[u,-1+u,-1+u,v,-1+v,-1+u+v]-Tensor[u,-1+u,-1+u,v,v,-1+u]+Tensor[u,-1+u,-1+u,v,v,-1+v]+Tensor[u,-1+u,-1+u,v,v,-1+u+v]+Tensor[u,-1+u,-1+u,v,-1+u+v,-1+u]-Tensor[u,-1+u,-1+u,v,-1+u+v,-1+v]+Tensor[u,-1+u,-1+u,-1+u+v,-1+u,-1+u]-Tensor[u,-1+u,-1+u,-1+u+v,-1+u,-1+v]-Tensor[u,-1+u,-1+u,-1+u+v,-1+v,-1+u]+Tensor[u,-1+u,-1+u,-1+u+v,-1+v,-1+v]-Tensor[u,-1+u,u,-1+u,-1+v,-1+u+v]-Tensor[u,-1+u,u,-1+u,v,-1+u]+Tensor[u,-1+u,u,-1+u,v,-1+v]+Tensor[u,-1+u,u,-1+u,v,-1+u+v]+Tensor[u,-1+u,u,-1+u,-1+u+v,-1+u]-Tensor[u,-1+u,u,-1+u,-1+u+v,-1+v]-Tensor[u,-1+u,u,u,-1+u,-1+u]+Tensor[u,-1+u,u,u,-1+u,-1+v]-Tensor[u,-1+u,u,u,-1+u,-1+u+v]+Tensor[u,-1+u,u,u,u,-1+u]-Tensor[u,-1+u,u,u,u,-1+v]+Tensor[u,-1+u,u,u,u,-1+u+v]+Tensor[u,-1+u,u,u,-1+v,-1+u]-Tensor[u,-1+u,u,u,-1+v,-1+v]-Tensor[u,-1+u,u,u,-1+u+v,-1+u]+Tensor[u,-1+u,u,u,-1+u+v,-1+v]-Tensor[u,-1+u,u,-1+v,-1+u,-1+u+v]+Tensor[u,-1+u,u,-1+v,u,-1+u]-Tensor[u,-1+u,u,-1+v,u,-1+v]+Tensor[u,-1+u,u,-1+v,u,-1+u+v]-Tensor[u,-1+u,u,-1+v,-1+v,-1+u+v]-Tensor[u,-1+u,u,-1+v,v,-1+u]+Tensor[u,-1+u,u,-1+v,v,-1+v]+Tensor[u,-1+u,u,-1+v,v,-1+u+v]+Tensor[u,-1+u,u,-1+u+v,-1+u,-1+u+v]-Tensor[u,-1+u,u,-1+u+v,u,-1+u]+Tensor[u,-1+u,u,-1+u+v,u,-1+v]-Tensor[u,-1+u,u,-1+u+v,u,-1+u+v]+Tensor[u,-1+u,u,-1+u+v,-1+v,-1+u+v]+Tensor[u,-1+u,u,-1+u+v,v,-1+u]-Tensor[u,-1+u,u,-1+u+v,v,-1+v]-Tensor[u,-1+u,u,-1+u+v,v,-1+u+v]+Tensor[u,-1+u,-1+v,-1+u,-1+v,-1+u+v]+Tensor[u,-1+u,-1+v,-1+u,v,-1+u]-Tensor[u,-1+u,-1+v,-1+u,v,-1+v]-Tensor[u,-1+u,-1+v,-1+u,v,-1+u+v]-Tensor[u,-1+u,-1+v,-1+u,-1+u+v,-1+u]+Tensor[u,-1+u,-1+v,-1+u,-1+u+v,-1+v]+Tensor[u,-1+u,-1+v,-1+v,-1+u,-1+u+v]-Tensor[u,-1+u,-1+v,-1+v,u,-1+u]+Tensor[u,-1+u,-1+v,-1+v,u,-1+v]-Tensor[u,-1+u,-1+v,-1+v,u,-1+u+v]+Tensor[u,-1+u,-1+v,-1+v,-1+u+v,-1+u]-Tensor[u,-1+u,-1+v,-1+v,-1+u+v,-1+v]-Tensor[u,-1+u,-1+v,-1+u+v,-1+u,-1+u+v]+Tensor[u,-1+u,-1+v,-1+u+v,u,-1+u]-Tensor[u,-1+u,-1+v,-1+u+v,u,-1+v]+Tensor[u,-1+u,-1+v,-1+u+v,u,-1+u+v]-Tensor[u,-1+u,-1+v,-1+u+v,-1+v,-1+u+v]-Tensor[u,-1+u,-1+v,-1+u+v,v,-1+u]+Tensor[u,-1+u,-1+v,-1+u+v,v,-1+v]+Tensor[u,-1+u,-1+v,-1+u+v,v,-1+u+v]-Tensor[u,-1+u,v,-1+u,-1+u,-1+u+v]+Tensor[u,-1+u,v,-1+u,u,-1+u]-Tensor[u,-1+u,v,-1+u,u,-1+v]+Tensor[u,-1+u,v,-1+u,u,-1+u+v]-Tensor[u,-1+u,v,-1+u,-1+v,-1+u+v]-Tensor[u,-1+u,v,-1+u,v,-1+u]+Tensor[u,-1+u,v,-1+u,v,-1+v]+Tensor[u,-1+u,v,-1+u,v,-1+u+v]-Tensor[u,-1+u,v,-1+v,-1+u,-1+u+v]+Tensor[u,-1+u,v,-1+v,u,-1+u]-Tensor[u,-1+u,v,-1+v,u,-1+v]+Tensor[u,-1+u,v,-1+v,u,-1+u+v]-Tensor[u,-1+u,v,-1+v,-1+u+v,-1+u]+Tensor[u,-1+u,v,-1+v,-1+u+v,-1+v]-Tensor[u,-1+u,v,v,-1+u,-1+u]+Tensor[u,-1+u,v,v,-1+u,-1+v]+Tensor[u,-1+u,v,v,-1+v,-1+u]-Tensor[u,-1+u,v,v,-1+v,-1+v]-Tensor[u,-1+u,v,v,-1+v,-1+u+v]-Tensor[u,-1+u,v,v,v,-1+u]+Tensor[u,-1+u,v,v,v,-1+v]+Tensor[u,-1+u,v,v,v,-1+u+v]+Tensor[u,-1+u,v,v,-1+u+v,-1+u]-Tensor[u,-1+u,v,v,-1+u+v,-1+v]+Tensor[u,-1+u,v,-1+u+v,-1+u,-1+u+v]-Tensor[u,-1+u,v,-1+u+v,u,-1+u]+Tensor[u,-1+u,v,-1+u+v,u,-1+v]-Tensor[u,-1+u,v,-1+u+v,u,-1+u+v]+Tensor[u,-1+u,v,-1+u+v,-1+v,-1+u+v]+Tensor[u,-1+u,v,-1+u+v,v,-1+u]-Tensor[u,-1+u,v,-1+u+v,v,-1+v]-Tensor[u,-1+u,v,-1+u+v,v,-1+u+v]+Tensor[u,-1+u,-1+u+v,-1+u,-1+u,-1+u+v]-Tensor[u,-1+u,-1+u+v,-1+u,u,-1+u]+Tensor[u,-1+u,-1+u+v,-1+u,u,-1+v]-Tensor[u,-1+u,-1+u+v,-1+u,u,-1+u+v]+Tensor[u,-1+u,-1+u+v,-1+u,-1+u+v,-1+u]-Tensor[u,-1+u,-1+u+v,-1+u,-1+u+v,-1+v]+Tensor[u,-1+u,-1+u+v,v,-1+u,-1+u]-Tensor[u,-1+u,-1+u+v,v,-1+u,-1+v]-Tensor[u,-1+u,-1+u+v,v,-1+v,-1+u]+Tensor[u,-1+u,-1+u+v,v,-1+v,-1+v]+Tensor[u,-1+u,-1+u+v,v,-1+v,-1+u+v]+Tensor[u,-1+u,-1+u+v,v,v,-1+u]-Tensor[u,-1+u,-1+u+v,v,v,-1+v]-Tensor[u,-1+u,-1+u+v,v,v,-1+u+v]-Tensor[u,-1+u,-1+u+v,v,-1+u+v,-1+u]+Tensor[u,-1+u,-1+u+v,v,-1+u+v,-1+v]+Tensor[u,u,-1+u,-1+u,-1+v,-1+u+v]+Tensor[u,u,-1+u,-1+u,v,-1+u]-Tensor[u,u,-1+u,-1+u,v,-1+v]-Tensor[u,u,-1+u,-1+u,v,-1+u+v]-Tensor[u,u,-1+u,-1+u,-1+u+v,-1+u]+Tensor[u,u,-1+u,-1+u,-1+u+v,-1+v]+Tensor[u,u,-1+u,u,-1+u,-1+u]-Tensor[u,u,-1+u,u,-1+u,-1+v]+Tensor[u,u,-1+u,u,-1+u,-1+u+v]-Tensor[u,u,-1+u,u,u,-1+u]+Tensor[u,u,-1+u,u,u,-1+v]-Tensor[u,u,-1+u,u,u,-1+u+v]-Tensor[u,u,-1+u,u,-1+v,-1+u]+Tensor[u,u,-1+u,u,-1+v,-1+v]+Tensor[u,u,-1+u,u,-1+u+v,-1+u]-Tensor[u,u,-1+u,u,-1+u+v,-1+v]+Tensor[u,u,-1+u,-1+v,-1+u,-1+u+v]-Tensor[u,u,-1+u,-1+v,u,-1+u]+Tensor[u,u,-1+u,-1+v,u,-1+v]-Tensor[u,u,-1+u,-1+v,u,-1+u+v]+Tensor[u,u,-1+u,-1+v,-1+u+v,-1+u]-Tensor[u,u,-1+u,-1+v,-1+u+v,-1+v]+Tensor[u,u,-1+u,v,-1+u,-1+u]-Tensor[u,u,-1+u,v,-1+u,-1+v]-Tensor[u,u,-1+u,v,-1+v,-1+u]+Tensor[u,u,-1+u,v,-1+v,-1+v]+Tensor[u,u,-1+u,v,-1+v,-1+u+v]+Tensor[u,u,-1+u,v,v,-1+u]-Tensor[u,u,-1+u,v,v,-1+v]-Tensor[u,u,-1+u,v,v,-1+u+v]-Tensor[u,u,-1+u,v,-1+u+v,-1+u]+Tensor[u,u,-1+u,v,-1+u+v,-1+v]-Tensor[u,u,-1+u,-1+u+v,-1+u,-1+u]+Tensor[u,u,-1+u,-1+u+v,-1+u,-1+v]-Tensor[u,u,-1+u,-1+u+v,-1+u,-1+u+v]+Tensor[u,u,-1+u,-1+u+v,u,-1+u]-Tensor[u,u,-1+u,-1+u+v,u,-1+v]+Tensor[u,u,-1+u,-1+u+v,u,-1+u+v]+Tensor[u,u,-1+u,-1+u+v,-1+v,-1+u]-Tensor[u,u,-1+u,-1+u+v,-1+v,-1+v]-Tensor[u,u,-1+u,-1+u+v,-1+v,-1+u+v]-Tensor[u,u,-1+u,-1+u+v,v,-1+u]+Tensor[u,u,-1+u,-1+u+v,v,-1+v]+Tensor[u,u,-1+u,-1+u+v,v,-1+u+v]+Tensor[u,u,-1+v,-1+u,-1+u,-1+u+v]-Tensor[u,u,-1+v,-1+u,u,-1+u]+Tensor[u,u,-1+v,-1+u,u,-1+v]-Tensor[u,u,-1+v,-1+u,u,-1+u+v]+Tensor[u,u,-1+v,-1+u,-1+u+v,-1+u]-Tensor[u,u,-1+v,-1+u,-1+u+v,-1+v]+Tensor[u,u,-1+v,v,-1+u,-1+u]-Tensor[u,u,-1+v,v,-1+u,-1+v]-Tensor[u,u,-1+v,v,-1+v,-1+u]+Tensor[u,u,-1+v,v,-1+v,-1+v]+Tensor[u,u,-1+v,v,-1+v,-1+u+v]+Tensor[u,u,-1+v,v,v,-1+u]-Tensor[u,u,-1+v,v,v,-1+v]-Tensor[u,u,-1+v,v,v,-1+u+v]-Tensor[u,u,-1+v,v,-1+u+v,-1+u]+Tensor[u,u,-1+v,v,-1+u+v,-1+v]-Tensor[u,u,-1+u+v,-1+u,-1+u,-1+u+v]+Tensor[u,u,-1+u+v,-1+u,u,-1+u]-Tensor[u,u,-1+u+v,-1+u,u,-1+v]+Tensor[u,u,-1+u+v,-1+u,u,-1+u+v]-Tensor[u,u,-1+u+v,-1+u,-1+u+v,-1+u]+Tensor[u,u,-1+u+v,-1+u,-1+u+v,-1+v]-Tensor[u,u,-1+u+v,v,-1+u,-1+u]+Tensor[u,u,-1+u+v,v,-1+u,-1+v]+Tensor[u,u,-1+u+v,v,-1+v,-1+u]-Tensor[u,u,-1+u+v,v,-1+v,-1+v]-Tensor[u,u,-1+u+v,v,-1+v,-1+u+v]-Tensor[u,u,-1+u+v,v,v,-1+u]+Tensor[u,u,-1+u+v,v,v,-1+v]+Tensor[u,u,-1+u+v,v,v,-1+u+v]+Tensor[u,u,-1+u+v,v,-1+u+v,-1+u]-Tensor[u,u,-1+u+v,v,-1+u+v,-1+v]+Tensor[u,-1+v,-1+u,-1+u,-1+v,-1+u+v]+Tensor[u,-1+v,-1+u,-1+u,v,-1+u]-Tensor[u,-1+v,-1+u,-1+u,v,-1+v]-Tensor[u,-1+v,-1+u,-1+u,v,-1+u+v]-Tensor[u,-1+v,-1+u,-1+u,-1+u+v,-1+u]+Tensor[u,-1+v,-1+u,-1+u,-1+u+v,-1+v]+Tensor[u,-1+v,-1+u,-1+v,-1+u,-1+u+v]-Tensor[u,-1+v,-1+u,-1+v,u,-1+u]+Tensor[u,-1+v,-1+u,-1+v,u,-1+v]-Tensor[u,-1+v,-1+u,-1+v,u,-1+u+v]+Tensor[u,-1+v,-1+u,-1+v,-1+u+v,-1+u]-Tensor[u,-1+v,-1+u,-1+v,-1+u+v,-1+v]-Tensor[u,-1+v,-1+u,-1+u+v,-1+u,-1+u+v]+Tensor[u,-1+v,-1+u,-1+u+v,u,-1+u]-Tensor[u,-1+v,-1+u,-1+u+v,u,-1+v]+Tensor[u,-1+v,-1+u,-1+u+v,u,-1+u+v]-Tensor[u,-1+v,-1+u,-1+u+v,-1+v,-1+u+v]-Tensor[u,-1+v,-1+u,-1+u+v,v,-1+u]+Tensor[u,-1+v,-1+u,-1+u+v,v,-1+v]+Tensor[u,-1+v,-1+u,-1+u+v,v,-1+u+v]+Tensor[u,-1+v,-1+v,-1+u,-1+u,-1+u+v]-Tensor[u,-1+v,-1+v,-1+u,u,-1+u]+Tensor[u,-1+v,-1+v,-1+u,u,-1+v]-Tensor[u,-1+v,-1+v,-1+u,u,-1+u+v]+Tensor[u,-1+v,-1+v,-1+u,-1+u+v,-1+u]-Tensor[u,-1+v,-1+v,-1+u,-1+u+v,-1+v]+Tensor[u,-1+v,-1+v,v,-1+u,-1+u]-Tensor[u,-1+v,-1+v,v,-1+u,-1+v]-Tensor[u,-1+v,-1+v,v,-1+v,-1+u]+Tensor[u,-1+v,-1+v,v,-1+v,-1+v]+Tensor[u,-1+v,-1+v,v,-1+v,-1+u+v]+Tensor[u,-1+v,-1+v,v,v,-1+u]-Tensor[u,-1+v,-1+v,v,v,-1+v]-Tensor[u,-1+v,-1+v,v,v,-1+u+v]-Tensor[u,-1+v,-1+v,v,-1+u+v,-1+u]+Tensor[u,-1+v,-1+v,v,-1+u+v,-1+v]-Tensor[u,-1+v,v,-1+u,-1+u,-1+u+v]+Tensor[u,-1+v,v,-1+u,u,-1+u]-Tensor[u,-1+v,v,-1+u,u,-1+v]+Tensor[u,-1+v,v,-1+u,u,-1+u+v]-Tensor[u,-1+v,v,-1+u,-1+v,-1+u+v]-Tensor[u,-1+v,v,-1+u,v,-1+u]+Tensor[u,-1+v,v,-1+u,v,-1+v]+Tensor[u,-1+v,v,-1+u,v,-1+u+v]-Tensor[u,-1+v,v,-1+v,-1+u,-1+u+v]+Tensor[u,-1+v,v,-1+v,u,-1+u]-Tensor[u,-1+v,v,-1+v,u,-1+v]+Tensor[u,-1+v,v,-1+v,u,-1+u+v]-Tensor[u,-1+v,v,-1+v,-1+u+v,-1+u]+Tensor[u,-1+v,v,-1+v,-1+u+v,-1+v]-Tensor[u,-1+v,v,v,-1+u,-1+u]+Tensor[u,-1+v,v,v,-1+u,-1+v]+Tensor[u,-1+v,v,v,-1+v,-1+u]-Tensor[u,-1+v,v,v,-1+v,-1+v]-Tensor[u,-1+v,v,v,-1+v,-1+u+v]-Tensor[u,-1+v,v,v,v,-1+u]+Tensor[u,-1+v,v,v,v,-1+v]+Tensor[u,-1+v,v,v,v,-1+u+v]+Tensor[u,-1+v,v,v,-1+u+v,-1+u]-Tensor[u,-1+v,v,v,-1+u+v,-1+v]+Tensor[u,-1+v,v,-1+u+v,-1+u,-1+u+v]-Tensor[u,-1+v,v,-1+u+v,u,-1+u]+Tensor[u,-1+v,v,-1+u+v,u,-1+v]-Tensor[u,-1+v,v,-1+u+v,u,-1+u+v]+Tensor[u,-1+v,v,-1+u+v,-1+v,-1+u+v]+Tensor[u,-1+v,v,-1+u+v,v,-1+u]-Tensor[u,-1+v,v,-1+u+v,v,-1+v]-Tensor[u,-1+v,v,-1+u+v,v,-1+u+v]-Tensor[u,-1+u+v,-1+u,-1+u,-1+v,-1+u+v]-Tensor[u,-1+u+v,-1+u,-1+u,v,-1+u]+Tensor[u,-1+u+v,-1+u,-1+u,v,-1+v]+Tensor[u,-1+u+v,-1+u,-1+u,v,-1+u+v]+Tensor[u,-1+u+v,-1+u,-1+u,-1+u+v,-1+u]-Tensor[u,-1+u+v,-1+u,-1+u,-1+u+v,-1+v]-Tensor[u,-1+u+v,-1+u,-1+v,-1+u,-1+u+v]+Tensor[u,-1+u+v,-1+u,-1+v,u,-1+u]-Tensor[u,-1+u+v,-1+u,-1+v,u,-1+v]+Tensor[u,-1+u+v,-1+u,-1+v,u,-1+u+v]-Tensor[u,-1+u+v,-1+u,-1+v,-1+u+v,-1+u]+Tensor[u,-1+u+v,-1+u,-1+v,-1+u+v,-1+v]+Tensor[u,-1+u+v,-1+u,-1+u+v,-1+u,-1+u+v]-Tensor[u,-1+u+v,-1+u,-1+u+v,u,-1+u]+Tensor[u,-1+u+v,-1+u,-1+u+v,u,-1+v]-Tensor[u,-1+u+v,-1+u,-1+u+v,u,-1+u+v]+Tensor[u,-1+u+v,-1+u,-1+u+v,-1+v,-1+u+v]+Tensor[u,-1+u+v,-1+u,-1+u+v,v,-1+u]-Tensor[u,-1+u+v,-1+u,-1+u+v,v,-1+v]-Tensor[u,-1+u+v,-1+u,-1+u+v,v,-1+u+v]-Tensor[u,-1+u+v,-1+v,-1+u,-1+u,-1+u+v]+Tensor[u,-1+u+v,-1+v,-1+u,u,-1+u]-Tensor[u,-1+u+v,-1+v,-1+u,u,-1+v]+Tensor[u,-1+u+v,-1+v,-1+u,u,-1+u+v]-Tensor[u,-1+u+v,-1+v,-1+u,-1+u+v,-1+u]+Tensor[u,-1+u+v,-1+v,-1+u,-1+u+v,-1+v]-Tensor[u,-1+u+v,-1+v,v,-1+u,-1+u]+Tensor[u,-1+u+v,-1+v,v,-1+u,-1+v]+Tensor[u,-1+u+v,-1+v,v,-1+v,-1+u]-Tensor[u,-1+u+v,-1+v,v,-1+v,-1+v]-Tensor[u,-1+u+v,-1+v,v,-1+v,-1+u+v]-Tensor[u,-1+u+v,-1+v,v,v,-1+u]+Tensor[u,-1+u+v,-1+v,v,v,-1+v]+Tensor[u,-1+u+v,-1+v,v,v,-1+u+v]+Tensor[u,-1+u+v,-1+v,v,-1+u+v,-1+u]-Tensor[u,-1+u+v,-1+v,v,-1+u+v,-1+v]+Tensor[u,-1+u+v,v,-1+u,-1+u,-1+u+v]-Tensor[u,-1+u+v,v,-1+u,u,-1+u]+Tensor[u,-1+u+v,v,-1+u,u,-1+v]-Tensor[u,-1+u+v,v,-1+u,u,-1+u+v]+Tensor[u,-1+u+v,v,-1+u,-1+v,-1+u+v]+Tensor[u,-1+u+v,v,-1+u,v,-1+u]-Tensor[u,-1+u+v,v,-1+u,v,-1+v]-Tensor[u,-1+u+v,v,-1+u,v,-1+u+v]+Tensor[u,-1+u+v,v,-1+v,-1+u,-1+u+v]-Tensor[u,-1+u+v,v,-1+v,u,-1+u]+Tensor[u,-1+u+v,v,-1+v,u,-1+v]-Tensor[u,-1+u+v,v,-1+v,u,-1+u+v]+Tensor[u,-1+u+v,v,-1+v,-1+u+v,-1+u]-Tensor[u,-1+u+v,v,-1+v,-1+u+v,-1+v]+Tensor[u,-1+u+v,v,v,-1+u,-1+u]-Tensor[u,-1+u+v,v,v,-1+u,-1+v]-Tensor[u,-1+u+v,v,v,-1+v,-1+u]+Tensor[u,-1+u+v,v,v,-1+v,-1+v]+Tensor[u,-1+u+v,v,v,-1+v,-1+u+v]+Tensor[u,-1+u+v,v,v,v,-1+u]-Tensor[u,-1+u+v,v,v,v,-1+v]-Tensor[u,-1+u+v,v,v,v,-1+u+v]-Tensor[u,-1+u+v,v,v,-1+u+v,-1+u]+Tensor[u,-1+u+v,v,v,-1+u+v,-1+v]-Tensor[u,-1+u+v,v,-1+u+v,-1+u,-1+u+v]+Tensor[u,-1+u+v,v,-1+u+v,u,-1+u]-Tensor[u,-1+u+v,v,-1+u+v,u,-1+v]+Tensor[u,-1+u+v,v,-1+u+v,u,-1+u+v]-Tensor[u,-1+u+v,v,-1+u+v,-1+v,-1+u+v]-Tensor[u,-1+u+v,v,-1+u+v,v,-1+u]+Tensor[u,-1+u+v,v,-1+u+v,v,-1+v]+Tensor[u,-1+u+v,v,-1+u+v,v,-1+u+v]+Tensor[v,-1+u,-1+u,u,-1+u,-1+u]-Tensor[v,-1+u,-1+u,u,-1+u,-1+v]+Tensor[v,-1+u,-1+u,u,-1+u,-1+u+v]-Tensor[v,-1+u,-1+u,u,u,-1+u]+Tensor[v,-1+u,-1+u,u,u,-1+v]-Tensor[v,-1+u,-1+u,u,u,-1+u+v]-Tensor[v,-1+u,-1+u,u,-1+v,-1+u]+Tensor[v,-1+u,-1+u,u,-1+v,-1+v]+Tensor[v,-1+u,-1+u,u,-1+u+v,-1+u]-Tensor[v,-1+u,-1+u,u,-1+u+v,-1+v]+Tensor[v,-1+u,-1+u,-1+v,-1+v,-1+u+v]+Tensor[v,-1+u,-1+u,-1+v,v,-1+u]-Tensor[v,-1+u,-1+u,-1+v,v,-1+v]-Tensor[v,-1+u,-1+u,-1+v,v,-1+u+v]-Tensor[v,-1+u,-1+u,-1+v,-1+u+v,-1+u]+Tensor[v,-1+u,-1+u,-1+v,-1+u+v,-1+v]-Tensor[v,-1+u,u,-1+u,-1+v,-1+u+v]-Tensor[v,-1+u,u,-1+u,v,-1+u]+Tensor[v,-1+u,u,-1+u,v,-1+v]+Tensor[v,-1+u,u,-1+u,v,-1+u+v]+Tensor[v,-1+u,u,-1+u,-1+u+v,-1+u]-Tensor[v,-1+u,u,-1+u,-1+u+v,-1+v]-Tensor[v,-1+u,u,u,-1+u,-1+u]+Tensor[v,-1+u,u,u,-1+u,-1+v]-Tensor[v,-1+u,u,u,-1+u,-1+u+v]+Tensor[v,-1+u,u,u,u,-1+u]-Tensor[v,-1+u,u,u,u,-1+v]+Tensor[v,-1+u,u,u,u,-1+u+v]+Tensor[v,-1+u,u,u,-1+v,-1+u]-Tensor[v,-1+u,u,u,-1+v,-1+v]-Tensor[v,-1+u,u,u,-1+u+v,-1+u]+Tensor[v,-1+u,u,u,-1+u+v,-1+v]-Tensor[v,-1+u,u,-1+v,-1+u,-1+u+v]+Tensor[v,-1+u,u,-1+v,u,-1+u]-Tensor[v,-1+u,u,-1+v,u,-1+v]+Tensor[v,-1+u,u,-1+v,u,-1+u+v]-Tensor[v,-1+u,u,-1+v,-1+v,-1+u+v]-Tensor[v,-1+u,u,-1+v,v,-1+u]+Tensor[v,-1+u,u,-1+v,v,-1+v]+Tensor[v,-1+u,u,-1+v,v,-1+u+v]+Tensor[v,-1+u,u,-1+u+v,-1+u,-1+u+v]-Tensor[v,-1+u,u,-1+u+v,u,-1+u]+Tensor[v,-1+u,u,-1+u+v,u,-1+v]-Tensor[v,-1+u,u,-1+u+v,u,-1+u+v]+Tensor[v,-1+u,u,-1+u+v,-1+v,-1+u+v]+Tensor[v,-1+u,u,-1+u+v,v,-1+u]-Tensor[v,-1+u,u,-1+u+v,v,-1+v]-Tensor[v,-1+u,u,-1+u+v,v,-1+u+v]+Tensor[v,-1+u,-1+v,-1+u,-1+v,-1+u+v]+Tensor[v,-1+u,-1+v,-1+u,v,-1+u]-Tensor[v,-1+u,-1+v,-1+u,v,-1+v]-Tensor[v,-1+u,-1+v,-1+u,v,-1+u+v]-Tensor[v,-1+u,-1+v,-1+u,-1+u+v,-1+u]+Tensor[v,-1+u,-1+v,-1+u,-1+u+v,-1+v]+Tensor[v,-1+u,-1+v,-1+v,-1+u,-1+u+v]-Tensor[v,-1+u,-1+v,-1+v,u,-1+u]+Tensor[v,-1+u,-1+v,-1+v,u,-1+v]-Tensor[v,-1+u,-1+v,-1+v,u,-1+u+v]+Tensor[v,-1+u,-1+v,-1+v,-1+u+v,-1+u]-Tensor[v,-1+u,-1+v,-1+v,-1+u+v,-1+v]-Tensor[v,-1+u,-1+v,-1+u+v,-1+u,-1+u+v]+Tensor[v,-1+u,-1+v,-1+u+v,u,-1+u]-Tensor[v,-1+u,-1+v,-1+u+v,u,-1+v]+Tensor[v,-1+u,-1+v,-1+u+v,u,-1+u+v]-Tensor[v,-1+u,-1+v,-1+u+v,-1+v,-1+u+v]-Tensor[v,-1+u,-1+v,-1+u+v,v,-1+u]+Tensor[v,-1+u,-1+v,-1+u+v,v,-1+v]+Tensor[v,-1+u,-1+v,-1+u+v,v,-1+u+v]+Tensor[v,-1+v,-1+u,-1+u,-1+v,-1+u+v]+Tensor[v,-1+v,-1+u,-1+u,v,-1+u]-Tensor[v,-1+v,-1+u,-1+u,v,-1+v]-Tensor[v,-1+v,-1+u,-1+u,v,-1+u+v]-Tensor[v,-1+v,-1+u,-1+u,-1+u+v,-1+u]+Tensor[v,-1+v,-1+u,-1+u,-1+u+v,-1+v]+Tensor[v,-1+v,-1+u,-1+v,-1+u,-1+u+v]-Tensor[v,-1+v,-1+u,-1+v,u,-1+u]+Tensor[v,-1+v,-1+u,-1+v,u,-1+v]-Tensor[v,-1+v,-1+u,-1+v,u,-1+u+v]+Tensor[v,-1+v,-1+u,-1+v,-1+u+v,-1+u]-Tensor[v,-1+v,-1+u,-1+v,-1+u+v,-1+v]-Tensor[v,-1+v,-1+u,-1+u+v,-1+u,-1+u+v]+Tensor[v,-1+v,-1+u,-1+u+v,u,-1+u]-Tensor[v,-1+v,-1+u,-1+u+v,u,-1+v]+Tensor[v,-1+v,-1+u,-1+u+v,u,-1+u+v]-Tensor[v,-1+v,-1+u,-1+u+v,-1+v,-1+u+v]-Tensor[v,-1+v,-1+u,-1+u+v,v,-1+u]+Tensor[v,-1+v,-1+u,-1+u+v,v,-1+v]+Tensor[v,-1+v,-1+u,-1+u+v,v,-1+u+v]-Tensor[v,-1+v,u,-1+u,-1+v,-1+u+v]-Tensor[v,-1+v,u,-1+u,v,-1+u]+Tensor[v,-1+v,u,-1+u,v,-1+v]+Tensor[v,-1+v,u,-1+u,v,-1+u+v]+Tensor[v,-1+v,u,-1+u,-1+u+v,-1+u]-Tensor[v,-1+v,u,-1+u,-1+u+v,-1+v]-Tensor[v,-1+v,u,u,-1+u,-1+u]+Tensor[v,-1+v,u,u,-1+u,-1+v]-Tensor[v,-1+v,u,u,-1+u,-1+u+v]+Tensor[v,-1+v,u,u,u,-1+u]-Tensor[v,-1+v,u,u,u,-1+v]+Tensor[v,-1+v,u,u,u,-1+u+v]+Tensor[v,-1+v,u,u,-1+v,-1+u]-Tensor[v,-1+v,u,u,-1+v,-1+v]-Tensor[v,-1+v,u,u,-1+u+v,-1+u]+Tensor[v,-1+v,u,u,-1+u+v,-1+v]-Tensor[v,-1+v,u,-1+v,-1+u,-1+u+v]+Tensor[v,-1+v,u,-1+v,u,-1+u]-Tensor[v,-1+v,u,-1+v,u,-1+v]+Tensor[v,-1+v,u,-1+v,u,-1+u+v]-Tensor[v,-1+v,u,-1+v,-1+v,-1+u+v]-Tensor[v,-1+v,u,-1+v,v,-1+u]+Tensor[v,-1+v,u,-1+v,v,-1+v]+Tensor[v,-1+v,u,-1+v,v,-1+u+v]+Tensor[v,-1+v,u,-1+u+v,-1+u,-1+u+v]-Tensor[v,-1+v,u,-1+u+v,u,-1+u]+Tensor[v,-1+v,u,-1+u+v,u,-1+v]-Tensor[v,-1+v,u,-1+u+v,u,-1+u+v]+Tensor[v,-1+v,u,-1+u+v,-1+v,-1+u+v]+Tensor[v,-1+v,u,-1+u+v,v,-1+u]-Tensor[v,-1+v,u,-1+u+v,v,-1+v]-Tensor[v,-1+v,u,-1+u+v,v,-1+u+v]+Tensor[v,-1+v,-1+v,-1+u,-1+u,-1+u+v]-Tensor[v,-1+v,-1+v,-1+u,u,-1+u]+Tensor[v,-1+v,-1+v,-1+u,u,-1+v]-Tensor[v,-1+v,-1+v,-1+u,u,-1+u+v]+Tensor[v,-1+v,-1+v,-1+u,-1+u+v,-1+u]-Tensor[v,-1+v,-1+v,-1+u,-1+u+v,-1+v]-Tensor[v,-1+v,-1+v,u,-1+u,-1+u]+Tensor[v,-1+v,-1+v,u,-1+u,-1+v]-Tensor[v,-1+v,-1+v,u,-1+u,-1+u+v]+Tensor[v,-1+v,-1+v,u,u,-1+u]-Tensor[v,-1+v,-1+v,u,u,-1+v]+Tensor[v,-1+v,-1+v,u,u,-1+u+v]+Tensor[v,-1+v,-1+v,u,-1+v,-1+u]-Tensor[v,-1+v,-1+v,u,-1+v,-1+v]-Tensor[v,-1+v,-1+v,u,-1+u+v,-1+u]+Tensor[v,-1+v,-1+v,u,-1+u+v,-1+v]+Tensor[v,-1+v,-1+v,-1+u+v,-1+u,-1+u]-Tensor[v,-1+v,-1+v,-1+u+v,-1+u,-1+v]-Tensor[v,-1+v,-1+v,-1+u+v,-1+v,-1+u]+Tensor[v,-1+v,-1+v,-1+u+v,-1+v,-1+v]-Tensor[v,-1+v,v,-1+u,-1+u,-1+u+v]+Tensor[v,-1+v,v,-1+u,u,-1+u]-Tensor[v,-1+v,v,-1+u,u,-1+v]+Tensor[v,-1+v,v,-1+u,u,-1+u+v]-Tensor[v,-1+v,v,-1+u,-1+v,-1+u+v]-Tensor[v,-1+v,v,-1+u,v,-1+u]+Tensor[v,-1+v,v,-1+u,v,-1+v]+Tensor[v,-1+v,v,-1+u,v,-1+u+v]-Tensor[v,-1+v,v,-1+v,-1+u,-1+u+v]+Tensor[v,-1+v,v,-1+v,u,-1+u]-Tensor[v,-1+v,v,-1+v,u,-1+v]+Tensor[v,-1+v,v,-1+v,u,-1+u+v]-Tensor[v,-1+v,v,-1+v,-1+u+v,-1+u]+Tensor[v,-1+v,v,-1+v,-1+u+v,-1+v]-Tensor[v,-1+v,v,v,-1+u,-1+u]+Tensor[v,-1+v,v,v,-1+u,-1+v]+Tensor[v,-1+v,v,v,-1+v,-1+u]-Tensor[v,-1+v,v,v,-1+v,-1+v]-Tensor[v,-1+v,v,v,-1+v,-1+u+v]-Tensor[v,-1+v,v,v,v,-1+u]+Tensor[v,-1+v,v,v,v,-1+v]+Tensor[v,-1+v,v,v,v,-1+u+v]+Tensor[v,-1+v,v,v,-1+u+v,-1+u]-Tensor[v,-1+v,v,v,-1+u+v,-1+v]+Tensor[v,-1+v,v,-1+u+v,-1+u,-1+u+v]-Tensor[v,-1+v,v,-1+u+v,u,-1+u]+Tensor[v,-1+v,v,-1+u+v,u,-1+v]-Tensor[v,-1+v,v,-1+u+v,u,-1+u+v]+Tensor[v,-1+v,v,-1+u+v,-1+v,-1+u+v]+Tensor[v,-1+v,v,-1+u+v,v,-1+u]-Tensor[v,-1+v,v,-1+u+v,v,-1+v]-Tensor[v,-1+v,v,-1+u+v,v,-1+u+v]+Tensor[v,-1+v,-1+u+v,u,-1+u,-1+u]-Tensor[v,-1+v,-1+u+v,u,-1+u,-1+v]+Tensor[v,-1+v,-1+u+v,u,-1+u,-1+u+v]-Tensor[v,-1+v,-1+u+v,u,u,-1+u]+Tensor[v,-1+v,-1+u+v,u,u,-1+v]-Tensor[v,-1+v,-1+u+v,u,u,-1+u+v]-Tensor[v,-1+v,-1+u+v,u,-1+v,-1+u]+Tensor[v,-1+v,-1+u+v,u,-1+v,-1+v]+Tensor[v,-1+v,-1+u+v,u,-1+u+v,-1+u]-Tensor[v,-1+v,-1+u+v,u,-1+u+v,-1+v]+Tensor[v,-1+v,-1+u+v,-1+v,-1+v,-1+u+v]+Tensor[v,-1+v,-1+u+v,-1+v,v,-1+u]-Tensor[v,-1+v,-1+u+v,-1+v,v,-1+v]-Tensor[v,-1+v,-1+u+v,-1+v,v,-1+u+v]-Tensor[v,-1+v,-1+u+v,-1+v,-1+u+v,-1+u]+Tensor[v,-1+v,-1+u+v,-1+v,-1+u+v,-1+v]+Tensor[v,v,-1+u,u,-1+u,-1+u]-Tensor[v,v,-1+u,u,-1+u,-1+v]+Tensor[v,v,-1+u,u,-1+u,-1+u+v]-Tensor[v,v,-1+u,u,u,-1+u]+Tensor[v,v,-1+u,u,u,-1+v]-Tensor[v,v,-1+u,u,u,-1+u+v]-Tensor[v,v,-1+u,u,-1+v,-1+u]+Tensor[v,v,-1+u,u,-1+v,-1+v]+Tensor[v,v,-1+u,u,-1+u+v,-1+u]-Tensor[v,v,-1+u,u,-1+u+v,-1+v]+Tensor[v,v,-1+u,-1+v,-1+v,-1+u+v]+Tensor[v,v,-1+u,-1+v,v,-1+u]-Tensor[v,v,-1+u,-1+v,v,-1+v]-Tensor[v,v,-1+u,-1+v,v,-1+u+v]-Tensor[v,v,-1+u,-1+v,-1+u+v,-1+u]+Tensor[v,v,-1+u,-1+v,-1+u+v,-1+v]+Tensor[v,v,-1+v,-1+u,-1+v,-1+u+v]+Tensor[v,v,-1+v,-1+u,v,-1+u]-Tensor[v,v,-1+v,-1+u,v,-1+v]-Tensor[v,v,-1+v,-1+u,v,-1+u+v]-Tensor[v,v,-1+v,-1+u,-1+u+v,-1+u]+Tensor[v,v,-1+v,-1+u,-1+u+v,-1+v]+Tensor[v,v,-1+v,u,-1+u,-1+u]-Tensor[v,v,-1+v,u,-1+u,-1+v]+Tensor[v,v,-1+v,u,-1+u,-1+u+v]-Tensor[v,v,-1+v,u,u,-1+u]+Tensor[v,v,-1+v,u,u,-1+v]-Tensor[v,v,-1+v,u,u,-1+u+v]-Tensor[v,v,-1+v,u,-1+v,-1+u]+Tensor[v,v,-1+v,u,-1+v,-1+v]+Tensor[v,v,-1+v,u,-1+u+v,-1+u]-Tensor[v,v,-1+v,u,-1+u+v,-1+v]+Tensor[v,v,-1+v,-1+v,-1+u,-1+u+v]-Tensor[v,v,-1+v,-1+v,u,-1+u]+Tensor[v,v,-1+v,-1+v,u,-1+v]-Tensor[v,v,-1+v,-1+v,u,-1+u+v]+Tensor[v,v,-1+v,-1+v,-1+u+v,-1+u]-Tensor[v,v,-1+v,-1+v,-1+u+v,-1+v]+Tensor[v,v,-1+v,v,-1+u,-1+u]-Tensor[v,v,-1+v,v,-1+u,-1+v]-Tensor[v,v,-1+v,v,-1+v,-1+u]+Tensor[v,v,-1+v,v,-1+v,-1+v]+Tensor[v,v,-1+v,v,-1+v,-1+u+v]+Tensor[v,v,-1+v,v,v,-1+u]-Tensor[v,v,-1+v,v,v,-1+v]-Tensor[v,v,-1+v,v,v,-1+u+v]-Tensor[v,v,-1+v,v,-1+u+v,-1+u]+Tensor[v,v,-1+v,v,-1+u+v,-1+v]-Tensor[v,v,-1+v,-1+u+v,-1+u,-1+u]+Tensor[v,v,-1+v,-1+u+v,-1+u,-1+v]-Tensor[v,v,-1+v,-1+u+v,-1+u,-1+u+v]+Tensor[v,v,-1+v,-1+u+v,u,-1+u]-Tensor[v,v,-1+v,-1+u+v,u,-1+v]+Tensor[v,v,-1+v,-1+u+v,u,-1+u+v]+Tensor[v,v,-1+v,-1+u+v,-1+v,-1+u]-Tensor[v,v,-1+v,-1+u+v,-1+v,-1+v]-Tensor[v,v,-1+v,-1+u+v,-1+v,-1+u+v]-Tensor[v,v,-1+v,-1+u+v,v,-1+u]+Tensor[v,v,-1+v,-1+u+v,v,-1+v]+Tensor[v,v,-1+v,-1+u+v,v,-1+u+v]-Tensor[v,v,-1+u+v,u,-1+u,-1+u]+Tensor[v,v,-1+u+v,u,-1+u,-1+v]-Tensor[v,v,-1+u+v,u,-1+u,-1+u+v]+Tensor[v,v,-1+u+v,u,u,-1+u]-Tensor[v,v,-1+u+v,u,u,-1+v]+Tensor[v,v,-1+u+v,u,u,-1+u+v]+Tensor[v,v,-1+u+v,u,-1+v,-1+u]-Tensor[v,v,-1+u+v,u,-1+v,-1+v]-Tensor[v,v,-1+u+v,u,-1+u+v,-1+u]+Tensor[v,v,-1+u+v,u,-1+u+v,-1+v]-Tensor[v,v,-1+u+v,-1+v,-1+v,-1+u+v]-Tensor[v,v,-1+u+v,-1+v,v,-1+u]+Tensor[v,v,-1+u+v,-1+v,v,-1+v]+Tensor[v,v,-1+u+v,-1+v,v,-1+u+v]+Tensor[v,v,-1+u+v,-1+v,-1+u+v,-1+u]-Tensor[v,v,-1+u+v,-1+v,-1+u+v,-1+v]-Tensor[v,-1+u+v,-1+u,u,-1+u,-1+u]+Tensor[v,-1+u+v,-1+u,u,-1+u,-1+v]-Tensor[v,-1+u+v,-1+u,u,-1+u,-1+u+v]+Tensor[v,-1+u+v,-1+u,u,u,-1+u]-Tensor[v,-1+u+v,-1+u,u,u,-1+v]+Tensor[v,-1+u+v,-1+u,u,u,-1+u+v]+Tensor[v,-1+u+v,-1+u,u,-1+v,-1+u]-Tensor[v,-1+u+v,-1+u,u,-1+v,-1+v]-Tensor[v,-1+u+v,-1+u,u,-1+u+v,-1+u]+Tensor[v,-1+u+v,-1+u,u,-1+u+v,-1+v]-Tensor[v,-1+u+v,-1+u,-1+v,-1+v,-1+u+v]-Tensor[v,-1+u+v,-1+u,-1+v,v,-1+u]+Tensor[v,-1+u+v,-1+u,-1+v,v,-1+v]+Tensor[v,-1+u+v,-1+u,-1+v,v,-1+u+v]+Tensor[v,-1+u+v,-1+u,-1+v,-1+u+v,-1+u]-Tensor[v,-1+u+v,-1+u,-1+v,-1+u+v,-1+v]+Tensor[v,-1+u+v,u,-1+u,-1+v,-1+u+v]+Tensor[v,-1+u+v,u,-1+u,v,-1+u]-Tensor[v,-1+u+v,u,-1+u,v,-1+v]-Tensor[v,-1+u+v,u,-1+u,v,-1+u+v]-Tensor[v,-1+u+v,u,-1+u,-1+u+v,-1+u]+Tensor[v,-1+u+v,u,-1+u,-1+u+v,-1+v]+Tensor[v,-1+u+v,u,u,-1+u,-1+u]-Tensor[v,-1+u+v,u,u,-1+u,-1+v]+Tensor[v,-1+u+v,u,u,-1+u,-1+u+v]-Tensor[v,-1+u+v,u,u,u,-1+u]+Tensor[v,-1+u+v,u,u,u,-1+v]-Tensor[v,-1+u+v,u,u,u,-1+u+v]-Tensor[v,-1+u+v,u,u,-1+v,-1+u]+Tensor[v,-1+u+v,u,u,-1+v,-1+v]+Tensor[v,-1+u+v,u,u,-1+u+v,-1+u]-Tensor[v,-1+u+v,u,u,-1+u+v,-1+v]+Tensor[v,-1+u+v,u,-1+v,-1+u,-1+u+v]-Tensor[v,-1+u+v,u,-1+v,u,-1+u]+Tensor[v,-1+u+v,u,-1+v,u,-1+v]-Tensor[v,-1+u+v,u,-1+v,u,-1+u+v]+Tensor[v,-1+u+v,u,-1+v,-1+v,-1+u+v]+Tensor[v,-1+u+v,u,-1+v,v,-1+u]-Tensor[v,-1+u+v,u,-1+v,v,-1+v]-Tensor[v,-1+u+v,u,-1+v,v,-1+u+v]-Tensor[v,-1+u+v,u,-1+u+v,-1+u,-1+u+v]+Tensor[v,-1+u+v,u,-1+u+v,u,-1+u]-Tensor[v,-1+u+v,u,-1+u+v,u,-1+v]+Tensor[v,-1+u+v,u,-1+u+v,u,-1+u+v]-Tensor[v,-1+u+v,u,-1+u+v,-1+v,-1+u+v]-Tensor[v,-1+u+v,u,-1+u+v,v,-1+u]+Tensor[v,-1+u+v,u,-1+u+v,v,-1+v]+Tensor[v,-1+u+v,u,-1+u+v,v,-1+u+v]-Tensor[v,-1+u+v,-1+v,-1+u,-1+v,-1+u+v]-Tensor[v,-1+u+v,-1+v,-1+u,v,-1+u]+Tensor[v,-1+u+v,-1+v,-1+u,v,-1+v]+Tensor[v,-1+u+v,-1+v,-1+u,v,-1+u+v]+Tensor[v,-1+u+v,-1+v,-1+u,-1+u+v,-1+u]-Tensor[v,-1+u+v,-1+v,-1+u,-1+u+v,-1+v]-Tensor[v,-1+u+v,-1+v,-1+v,-1+u,-1+u+v]+Tensor[v,-1+u+v,-1+v,-1+v,u,-1+u]-Tensor[v,-1+u+v,-1+v,-1+v,u,-1+v]+Tensor[v,-1+u+v,-1+v,-1+v,u,-1+u+v]-Tensor[v,-1+u+v,-1+v,-1+v,-1+u+v,-1+u]+Tensor[v,-1+u+v,-1+v,-1+v,-1+u+v,-1+v]+Tensor[v,-1+u+v,-1+v,-1+u+v,-1+u,-1+u+v]-Tensor[v,-1+u+v,-1+v,-1+u+v,u,-1+u]+Tensor[v,-1+u+v,-1+v,-1+u+v,u,-1+v]-Tensor[v,-1+u+v,-1+v,-1+u+v,u,-1+u+v]+Tensor[v,-1+u+v,-1+v,-1+u+v,-1+v,-1+u+v]+Tensor[v,-1+u+v,-1+v,-1+u+v,v,-1+u]-Tensor[v,-1+u+v,-1+v,-1+u+v,v,-1+v]-Tensor[v,-1+u+v,-1+v,-1+u+v,v,-1+u+v]-Tensor[-1+u+v,-1+u,-1+u,u,-1+u,-1+u]+Tensor[-1+u+v,-1+u,-1+u,u,-1+u,-1+v]-Tensor[-1+u+v,-1+u,-1+u,u,-1+u,-1+u+v]+Tensor[-1+u+v,-1+u,-1+u,u,u,-1+u]-Tensor[-1+u+v,-1+u,-1+u,u,u,-1+v]+Tensor[-1+u+v,-1+u,-1+u,u,u,-1+u+v]+Tensor[-1+u+v,-1+u,-1+u,u,-1+v,-1+u]-Tensor[-1+u+v,-1+u,-1+u,u,-1+v,-1+v]-Tensor[-1+u+v,-1+u,-1+u,u,-1+u+v,-1+u]+Tensor[-1+u+v,-1+u,-1+u,u,-1+u+v,-1+v]-Tensor[-1+u+v,-1+u,-1+u,-1+v,-1+v,-1+u+v]-Tensor[-1+u+v,-1+u,-1+u,-1+v,v,-1+u]+Tensor[-1+u+v,-1+u,-1+u,-1+v,v,-1+v]+Tensor[-1+u+v,-1+u,-1+u,-1+v,v,-1+u+v]+Tensor[-1+u+v,-1+u,-1+u,-1+v,-1+u+v,-1+u]-Tensor[-1+u+v,-1+u,-1+u,-1+v,-1+u+v,-1+v]+Tensor[-1+u+v,-1+u,u,-1+u,-1+v,-1+u+v]+Tensor[-1+u+v,-1+u,u,-1+u,v,-1+u]-Tensor[-1+u+v,-1+u,u,-1+u,v,-1+v]-Tensor[-1+u+v,-1+u,u,-1+u,v,-1+u+v]-Tensor[-1+u+v,-1+u,u,-1+u,-1+u+v,-1+u]+Tensor[-1+u+v,-1+u,u,-1+u,-1+u+v,-1+v]+Tensor[-1+u+v,-1+u,u,u,-1+u,-1+u]-Tensor[-1+u+v,-1+u,u,u,-1+u,-1+v]+Tensor[-1+u+v,-1+u,u,u,-1+u,-1+u+v]-Tensor[-1+u+v,-1+u,u,u,u,-1+u]+Tensor[-1+u+v,-1+u,u,u,u,-1+v]-Tensor[-1+u+v,-1+u,u,u,u,-1+u+v]-Tensor[-1+u+v,-1+u,u,u,-1+v,-1+u]+Tensor[-1+u+v,-1+u,u,u,-1+v,-1+v]+Tensor[-1+u+v,-1+u,u,u,-1+u+v,-1+u]-Tensor[-1+u+v,-1+u,u,u,-1+u+v,-1+v]+Tensor[-1+u+v,-1+u,u,-1+v,-1+u,-1+u+v]-Tensor[-1+u+v,-1+u,u,-1+v,u,-1+u]+Tensor[-1+u+v,-1+u,u,-1+v,u,-1+v]-Tensor[-1+u+v,-1+u,u,-1+v,u,-1+u+v]+Tensor[-1+u+v,-1+u,u,-1+v,-1+v,-1+u+v]+Tensor[-1+u+v,-1+u,u,-1+v,v,-1+u]-Tensor[-1+u+v,-1+u,u,-1+v,v,-1+v]-Tensor[-1+u+v,-1+u,u,-1+v,v,-1+u+v]-Tensor[-1+u+v,-1+u,u,-1+u+v,-1+u,-1+u+v]+Tensor[-1+u+v,-1+u,u,-1+u+v,u,-1+u]-Tensor[-1+u+v,-1+u,u,-1+u+v,u,-1+v]+Tensor[-1+u+v,-1+u,u,-1+u+v,u,-1+u+v]-Tensor[-1+u+v,-1+u,u,-1+u+v,-1+v,-1+u+v]-Tensor[-1+u+v,-1+u,u,-1+u+v,v,-1+u]+Tensor[-1+u+v,-1+u,u,-1+u+v,v,-1+v]+Tensor[-1+u+v,-1+u,u,-1+u+v,v,-1+u+v]-Tensor[-1+u+v,-1+u,-1+v,-1+u,-1+v,-1+u+v]-Tensor[-1+u+v,-1+u,-1+v,-1+u,v,-1+u]+Tensor[-1+u+v,-1+u,-1+v,-1+u,v,-1+v]+Tensor[-1+u+v,-1+u,-1+v,-1+u,v,-1+u+v]+Tensor[-1+u+v,-1+u,-1+v,-1+u,-1+u+v,-1+u]-Tensor[-1+u+v,-1+u,-1+v,-1+u,-1+u+v,-1+v]-Tensor[-1+u+v,-1+u,-1+v,-1+v,-1+u,-1+u+v]+Tensor[-1+u+v,-1+u,-1+v,-1+v,u,-1+u]-Tensor[-1+u+v,-1+u,-1+v,-1+v,u,-1+v]+Tensor[-1+u+v,-1+u,-1+v,-1+v,u,-1+u+v]-Tensor[-1+u+v,-1+u,-1+v,-1+v,-1+u+v,-1+u]+Tensor[-1+u+v,-1+u,-1+v,-1+v,-1+u+v,-1+v]+Tensor[-1+u+v,-1+u,-1+v,-1+u+v,-1+u,-1+u+v]-Tensor[-1+u+v,-1+u,-1+v,-1+u+v,u,-1+u]+Tensor[-1+u+v,-1+u,-1+v,-1+u+v,u,-1+v]-Tensor[-1+u+v,-1+u,-1+v,-1+u+v,u,-1+u+v]+Tensor[-1+u+v,-1+u,-1+v,-1+u+v,-1+v,-1+u+v]+Tensor[-1+u+v,-1+u,-1+v,-1+u+v,v,-1+u]-Tensor[-1+u+v,-1+u,-1+v,-1+u+v,v,-1+v]-Tensor[-1+u+v,-1+u,-1+v,-1+u+v,v,-1+u+v]-Tensor[-1+u+v,-1+v,-1+u,-1+u,-1+v,-1+u+v]-Tensor[-1+u+v,-1+v,-1+u,-1+u,v,-1+u]+Tensor[-1+u+v,-1+v,-1+u,-1+u,v,-1+v]+Tensor[-1+u+v,-1+v,-1+u,-1+u,v,-1+u+v]+Tensor[-1+u+v,-1+v,-1+u,-1+u,-1+u+v,-1+u]-Tensor[-1+u+v,-1+v,-1+u,-1+u,-1+u+v,-1+v]-Tensor[-1+u+v,-1+v,-1+u,-1+v,-1+u,-1+u+v]+Tensor[-1+u+v,-1+v,-1+u,-1+v,u,-1+u]-Tensor[-1+u+v,-1+v,-1+u,-1+v,u,-1+v]+Tensor[-1+u+v,-1+v,-1+u,-1+v,u,-1+u+v]-Tensor[-1+u+v,-1+v,-1+u,-1+v,-1+u+v,-1+u]+Tensor[-1+u+v,-1+v,-1+u,-1+v,-1+u+v,-1+v]+Tensor[-1+u+v,-1+v,-1+u,-1+u+v,-1+u,-1+u+v]-Tensor[-1+u+v,-1+v,-1+u,-1+u+v,u,-1+u]+Tensor[-1+u+v,-1+v,-1+u,-1+u+v,u,-1+v]-Tensor[-1+u+v,-1+v,-1+u,-1+u+v,u,-1+u+v]+Tensor[-1+u+v,-1+v,-1+u,-1+u+v,-1+v,-1+u+v]+Tensor[-1+u+v,-1+v,-1+u,-1+u+v,v,-1+u]-Tensor[-1+u+v,-1+v,-1+u,-1+u+v,v,-1+v]-Tensor[-1+u+v,-1+v,-1+u,-1+u+v,v,-1+u+v]-Tensor[-1+u+v,-1+v,-1+v,-1+u,-1+u,-1+u+v]+Tensor[-1+u+v,-1+v,-1+v,-1+u,u,-1+u]-Tensor[-1+u+v,-1+v,-1+v,-1+u,u,-1+v]+Tensor[-1+u+v,-1+v,-1+v,-1+u,u,-1+u+v]-Tensor[-1+u+v,-1+v,-1+v,-1+u,-1+u+v,-1+u]+Tensor[-1+u+v,-1+v,-1+v,-1+u,-1+u+v,-1+v]-Tensor[-1+u+v,-1+v,-1+v,v,-1+u,-1+u]+Tensor[-1+u+v,-1+v,-1+v,v,-1+u,-1+v]+Tensor[-1+u+v,-1+v,-1+v,v,-1+v,-1+u]-Tensor[-1+u+v,-1+v,-1+v,v,-1+v,-1+v]-Tensor[-1+u+v,-1+v,-1+v,v,-1+v,-1+u+v]-Tensor[-1+u+v,-1+v,-1+v,v,v,-1+u]+Tensor[-1+u+v,-1+v,-1+v,v,v,-1+v]+Tensor[-1+u+v,-1+v,-1+v,v,v,-1+u+v]+Tensor[-1+u+v,-1+v,-1+v,v,-1+u+v,-1+u]-Tensor[-1+u+v,-1+v,-1+v,v,-1+u+v,-1+v]+Tensor[-1+u+v,-1+v,v,-1+u,-1+u,-1+u+v]-Tensor[-1+u+v,-1+v,v,-1+u,u,-1+u]+Tensor[-1+u+v,-1+v,v,-1+u,u,-1+v]-Tensor[-1+u+v,-1+v,v,-1+u,u,-1+u+v]+Tensor[-1+u+v,-1+v,v,-1+u,-1+v,-1+u+v]+Tensor[-1+u+v,-1+v,v,-1+u,v,-1+u]-Tensor[-1+u+v,-1+v,v,-1+u,v,-1+v]-Tensor[-1+u+v,-1+v,v,-1+u,v,-1+u+v]+Tensor[-1+u+v,-1+v,v,-1+v,-1+u,-1+u+v]-Tensor[-1+u+v,-1+v,v,-1+v,u,-1+u]+Tensor[-1+u+v,-1+v,v,-1+v,u,-1+v]-Tensor[-1+u+v,-1+v,v,-1+v,u,-1+u+v]+Tensor[-1+u+v,-1+v,v,-1+v,-1+u+v,-1+u]-Tensor[-1+u+v,-1+v,v,-1+v,-1+u+v,-1+v]+Tensor[-1+u+v,-1+v,v,v,-1+u,-1+u]-Tensor[-1+u+v,-1+v,v,v,-1+u,-1+v]-Tensor[-1+u+v,-1+v,v,v,-1+v,-1+u]+Tensor[-1+u+v,-1+v,v,v,-1+v,-1+v]+Tensor[-1+u+v,-1+v,v,v,-1+v,-1+u+v]+Tensor[-1+u+v,-1+v,v,v,v,-1+u]-Tensor[-1+u+v,-1+v,v,v,v,-1+v]-Tensor[-1+u+v,-1+v,v,v,v,-1+u+v]-Tensor[-1+u+v,-1+v,v,v,-1+u+v,-1+u]+Tensor[-1+u+v,-1+v,v,v,-1+u+v,-1+v]-Tensor[-1+u+v,-1+v,v,-1+u+v,-1+u,-1+u+v]+Tensor[-1+u+v,-1+v,v,-1+u+v,u,-1+u]-Tensor[-1+u+v,-1+v,v,-1+u+v,u,-1+v]+Tensor[-1+u+v,-1+v,v,-1+u+v,u,-1+u+v]-Tensor[-1+u+v,-1+v,v,-1+u+v,-1+v,-1+u+v]-Tensor[-1+u+v,-1+v,v,-1+u+v,v,-1+u]+Tensor[-1+u+v,-1+v,v,-1+u+v,v,-1+v]+Tensor[-1+u+v,-1+v,v,-1+u+v,v,-1+u+v]);

